An improved lower bound for the minimum-autocorrelation constant

We construct nonnegative bounded compactly supported functions on the real line that give the lower bound $\mathcal{A}\ge 0.4103779774321214877852987\ldots$ for the minimum-autocorrelation constant. This improves the explicitly certified bound $2378625/5958277=0.39921356\ldots$ reported by Russell. The construction combines a point mass with a monotone degree-ten polynomial density; a one-sided atom-removal argument then produces ordinary functions. Its numerical content reduces to exact rational polynomial identities and 20 Bernstein subinterval certificates. The finite certificate, actual overlap integrals, admissibility, mass formula, and ordinary-function witness bounds have been formalized in Lean 4.19.0; the pinned proof sources and recorded audit are supplied. The passage to the supremum constant is given separately as a mathematical argument. As applications, the same construction yields an upper bound below $1.5610183$ for the large-multiplicity generalized-difference-basis coefficient and a feasible squared mass below $2.436778$ for a continuous sparse-ruler relaxation. An appendix quantifies the loss under independent sampling followed by completion. No improved bound for the complete sparse ruler constant, or global optimality of the construction, is asserted.

==> anc/README.md <==
# Supplementary verification sources

The original Lean proof sources and numerical checkers were recovered from `autocorrelation_lean_verified.zip`. Original proof-source bytes are preserved in `lean/`; they match all 45 source hashes in the archived clean-build record. `lean/HISTORICAL_VERIFICATION.json` is a labeled excerpt of that record, not a fresh Lean build.

Run from the manuscript submission root:

```text
python anc/lean/original/verify.py anc/lean/certificate.json
python anc/lean/original/independent_audit.py anc/lean/certificate.json
python anc/reconstructed_verify_applications.py
```

The first and third commands use Python's standard library. The independent Sturm audit requires SymPy 1.14.0. The additionally reconstructed numerical checker can run with `python anc/reconstructed_verify.py`; add `--skip-sturm` for a standard-library-only run.

For Lean proof checking, install the official Lean 4.19.0 toolchain (for example using Elan), then run from `anc/lean/`:

```text
lake update
lake exe cache get
lake build
lake env lean Audit.lean
```

`lakefile.toml` pins mathlib, and the manifest pins its dependencies. No tools or dependency binaries are included. The archived build and axiom outputs are in `lean/logs/`; Lean was not executed again during manuscript preparation. The complete source tree makes a new proof check possible, but the old log is not a substitute for running one.

The original rational verifier, independent symbolic checker, and generated-certificate audit were rerun during preparation. New reconstructed files use distinct filenames and hashes. The appendix checker is newly written because the recovered original package does not contain the later manuscript's application-check script.

The recovered LaTeX note is older than the supplied 12-page arXiv draft. The current LaTeX follows that later draft, updates the requested authors, and uses the recovered proof sources. Historical prompt files, download/environment logs, caches, and the older duplicate manuscript are not included.


==> anc/applications_checks.json <==
{
  "artifact_kind": "NEW_EXACT_APPENDIX_A_NUMERICAL_VERIFICATION",
  "checked_at_utc": "2026-10-08T08:30:21.885594+00:00",
  "input_sha256": "ea520142f76105079676603f2a887fe57a9408082a325721bfb9e06d4cfce9af",
  "verifier_sha256": "1605ebc7d82d6480e6a9b6bfe5a9b6f69af6dbc1ba384e68326d4a58631f5967",
  "polynomial_helper_sha256": "c6458776b90a09541d10cb682c48e21d72b92bbe5c19d2c99680d8db47e471ef",
  "input_provenance": {
    "source_pdf": "autocorrelation_arxiv_draft.pdf",
    "source_pdf_sha256": "be7051fd6d52f7da14395e807a7728c3fe363f9f7b712c67e458ef8e319c1f79",
    "source_pdf_pages": [
      2,
      3,
      4,
      5,
      6,
      7
    ],
    "source_evidence": "source_evidence.md",
    "source_evidence_sha256": "a5bba89d722c1380c56382a6bba51ba21e52719e50d32035be0714798ae69128",
    "source_evidence_sections": [
      "Autocorrelation/Profile.lean lines 15-44",
      "original/research_note.tex lines 110-247"
    ],
    "notice": "New data transcription from supplied PDF and excerpts. This is not the lost certificate.json and does not have its original byte hash. No original Lean proof files are recreated."
  },
  "arithmetic": "Fraction; rational geometric tail; integer square-root enclosure",
  "lean_executed_this_run": false,
  "scope": "Numerical inequalities and polynomial identities in Appendix A, not a formal proof of its probabilistic theorems.",
  "status": "PASS",
  "J": 30,
  "mass": "3389235522619511253196890923/2171169728069265000000000000",
  "a": "626600210121/1000000000000",
  "gamma": "99999999/100000000",
  "normalized_mass_squared": "11486917427785951575611071745219515905862879073559791929/4713977940944586245580976375978623597750000000000000000",
  "beta0_exponential_certificate": {
    "x": "1204509813891080025008764081415749514114231348141844713/1178494485236146561395244093994655899437500000000000000",
    "J": 30,
    "x_over_J_plus_2": "1204509813891080025008764081415749514114231348141844713/37711823527556689964647811007828988782000000000000000000",
    "partial_sum_exp_x": "101711080566104391922400134479892754772244226453498731787584065193503554354356225662696378228793880782744574629387220624551294376408165350634388978396467431863890750280440798168338390010943422362373540544525381399813923920025226776372694059691580809270325652787507859727703719311763986959988564468178442120965723442304929598748339107098101602182339780033180345268626113876262496911180423112044756991263905401319732174869944962827786382115724284585349929025337665571720292174331596365305806955803378844098852774478022953068372863791483781323170645881954621419748838783736320687762709729952559430153663928312453669824855702248937408320959276352229455312362019724498869111892937163386471983521810165234292941549798484947136597768280810300441994178714771825161150684685830843034898645474850699134312261778708334991783873799704885592987558810422263343946550312664608706649991290601944803628804529984348922850043188222479047480538809221420431224627573365177087459824137461098258036773059164735161370212885511019622725275465742609335557011433636591113764533304598737797326297809714982160710628248879390234407963593188079173757347942149926291853862672718264924848448656137183059570832614253039068526392652799088831630788055952150551958822407723774473768283198979782796269031648380179987678934095337022208204020791782310429734278163467093540295128972525835504509576163378770233988719418848093270703147712002600601593409213295078437020437246535602369535403769909586424466594458123835210679277243753480652282460455706005272193518427151838874837507896249358718601951597304273219864856381999491750126695080818839307934781143007475467672911081810137870550570362359576049/36600474221842993103748665901581707517722823389984369590080899855644968643191090611060796538711985183408987866110549523141488067523645023525138672403084568243105245255207026443990814455905945032263844496907691623359785544642767532517455034767199482837583667026620413056826072229512690683620837479131381250208787922843774484242055972992803861565167034840923551378876449388122777782105547791244950500791541267505601602480334619337621694416388826628061970110693439967305320387366967258478934136479786846835075313029417023097697150541259650351019881223675394270021082511270797923430915845324037081659262173068904399860852989719133751556569057988911968035883353291089038037356866697578919125283244549071629928215998004194494353004650902799872566292000236568035836508009239939725352828999093422176047828905110012920389196365553513171202104975197699598697349304471566162866530109768410898915751797391489672009158694061543818581687973782287359151602544264135120183682483146788468677438986743991901040776655864397069830657582518527805158527832776378239153205713620926364608751724577314047340588072016755029877768427955246314359489102921904858304601386712630467293751438736398601953014875221015245188027620315551757812500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "geometric_tail_upper_bound": "319978374101815557766380467437790846894369289718076556685122738677575460029054447843286585917387088513521908871929358972248199244428127399079663429994217251826294441117508945030512724511518716152177212951963904584745937541183549666441483298918276260971040181654824090107941041612613237849148420428410597871689167974013412757418636755893448085648645125337608863354402087719627171679745158256456091949086628307843617339693674042626239837382937623281636034659998591469852379944082658128333073276982738652182023173521100564255994618221073267863155261917838226237442461471628432409746217445699094204581713860517732812665618705167985849623218391456150347535133703906889497259149426947968042418393528743288771684594399858809580569440622282454990353382320486982152837170577223702862101349962662683307447899948120967370021384515915781191810142088498902946222375640342265531031822882353362980799923869437597866172251598895640784521910300100551977523418133578728269944283355674861148991859724351766267450898672646722374498435962166345867480947517408215334940951443657167306514164422845623763860171935042621853789506031357656434791068483659659894733069834845653799298730892004042895935370309199395734120074023116706865851722548949022849367912138661512599049653909004070336658003526978390695493580687691970766709266148485153977374494574675591844225051714033059130881305779172349660599763716258778299604833336895099969196752267127861624618012948597807942385862028987227257905653601363745876660255562982759471175466854483201125976828127635847239006880118015987183956524866620680332624001351131239327132813114818843245726783784312911199018166717441976548169827611781739322650695984119472078937/1294429213408073553653665462849669687234250152692659790500961282314447337471352493059328592673975251414227263488248819020910444950502674662032613221608109809879335315313801072549231193815301349496896239230484954599998872928676040393847491088342761871190713438678272714252339148101158265388313386565880890604420058615991457140845778693294535304256630860534346534428723512854635002912919073098006549911888578991901415904699891662619496108759784752231135264170832375326064827280161852981643398573333431542862462597702485529492347183764239749427026341270301499185724288478241889379898445515319749314779792574134020342586908940818229795837281144549567745552159339613313757077390610058787727330432744164001082420055785446406272835106053768069573064395904559652918992381979833635651331967349081379190908830421125630373888767047557422568114631813111252029325984015199260241008244358783073121325021765359573677861579345702281539389206558217559109891368590313890866906624682272697449856016643187164952615888092958040390622940368591039400529949561811060600703793933840506452673304770448980395394159269779133651960976971166958649955973318440500279370164191663075717375478334358057498103525237297452528944906175480856635797490954034293718735194878011185437571839429438114166259765625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "lower_bound_exp_minus_x": "41421734829058353716917294811189429991496004886165113296030761034062314799083279777898514965567208045255272431623962208669134238416085589185043623091459513916138730090041634321575398202089643183900679655375518547199963933717633292603119714826968379878102830037704726856074852739237064492426028370108188499341441875711726628507064918185425129736212187537099089101719152411348320093213410339136209597180434527740845308950396533203823875480313112071396328453466636010434074472965179295412588754346669809371598803126479536943755109880455671981664842920649647973943177231303740460156750256490231978072953362372288650962781086106183353466792996625586167857669098867626040226476499521881207274573847813248034637441785134285000730723393720578226338060668945908893407756223354676340842622955170604134109082573476020171964440545521837522179668218019560064938431488486376327712263819481058339882400696491506357691570539062473009260454609862961891516523794890044507741011989832726318395392532581989278483708418974657292499934091794913260816958385977953939222521405882896206485545752654367372652613096632932276862751263077342676798591146190096008939845254133218422956015306699457839939312807593518480926236997615387412345519710529097398999526236096357934002298861742019653320312500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/115109148117863407868846147181480045315529963776025674828919486211680730164042574447018562885259269020470934367360397149555191086002196164065200718497129920683551540676134269995145079706687892614876352708970858042923501781896740760854403220628833400285976615120734967262718317271701966083587942033307012837608104371628059163213158705411589162201403824787958747983028879581030593148991077733099402256604362764318761745724592500119496693702001206546717096177210680441477075143058877617349560678526319039326159848382084543855793315113783112808623303373216298589859049174878992535787376643061084191126825581264036105147461157266221966989974441618108924476369477290161170405852120938662062021068383577536784912087331961722493909933400685852598113319980719283209253856352365426215766280991183865030637914367398591441803043449982603753649019234943240886781088486576869818555283813389434157736327072432924452205586877334545739421844424002854229126280640495548885682266275614312195559991092344250069828916720322205085631638460980583414283865535872527439873969224049054560836452081444538517564102798088861225138310425010398747541529832558495642383635837677215844974641147065100421361396274267103392077051084291489085758122708497799812795565675526007862926106351745642082555488912260409151599584617874374662758694353522306436724822070293236599773946435799286136102800217098475629595146432992619865872870638023899149066492052038269945075344285454730571929262562087691867235004905747888785059050796129799965877887720215965308288446417053818833074970959999644385124171331126195909019871804841548536389926972287053173285590078606058906317526977502339413717250613481509024831765754907967130880729148223914532141820984119472078937",
    "upper_bound_exp_minus_x": "36600474221842993103748665901581707517722823389984369590080899855644968643191090611060796538711985183408987866110549523141488067523645023525138672403084568243105245255207026443990814455905945032263844496907691623359785544642767532517455034767199482837583667026620413056826072229512690683620837479131381250208787922843774484242055972992803861565167034840923551378876449388122777782105547791244950500791541267505601602480334619337621694416388826628061970110693439967305320387366967258478934136479786846835075313029417023097697150541259650351019881223675394270021082511270797923430915845324037081659262173068904399860852989719133751556569057988911968035883353291089038037356866697578919125283244549071629928215998004194494353004650902799872566292000236568035836508009239939725352828999093422176047828905110012920389196365553513171202104975197699598697349304471566162866530109768410898915751797391489672009158694061543818581687973782287359151602544264135120183682483146788468677438986743991901040776655864397069830657582518527805158527832776378239153205713620926364608751724577314047340588072016755029877768427955246314359489102921904858304601386712630467293751438736398601953014875221015245188027620315551757812500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/101711080566104391922400134479892754772244226453498731787584065193503554354356225662696378228793880782744574629387220624551294376408165350634388978396467431863890750280440798168338390010943422362373540544525381399813923920025226776372694059691580809270325652787507859727703719311763986959988564468178442120965723442304929598748339107098101602182339780033180345268626113876262496911180423112044756991263905401319732174869944962827786382115724284585349929025337665571720292174331596365305806955803378844098852774478022953068372863791483781323170645881954621419748838783736320687762709729952559430153663928312453669824855702248937408320959276352229455312362019724498869111892937163386471983521810165234292941549798484947136597768280810300441994178714771825161150684685830843034898645474850699134312261778708334991783873799704885592987558810422263343946550312664608706649991290601944803628804529984348922850043188222479047480538809221420431224627573365177087459824137461098258036773059164735161370212885511019622725275465742609335557011433636591113764533304598737797326297809714982160710628248879390234407963593188079173757347942149926291853862672718264924848448656137183059570832614253039068526392652799088831630788055952150551958822407723774473768283198979782796269031648380179987678934095337022208204020791782310429734278163467093540295128972525835504509576163378770233988719418848093270703147712002600601593409213295078437020437246535602369535403769909586424466594458123835210679277243753480652282460455706005272193518427151838874837507896249358718601951597304273219864856381999491750126695080818839307934781143007475467672911081810137870550570362359576049"
  },
  "coarse_exponential_certificate": {
    "x": "40/33",
    "J": 30,
    "x_over_J_plus_2": "5/132",
    "partial_sum_exp_x": "610837804424255166965483026379162012055810608868733977040430860049/181764201807141797917832533004214895343655338796458104573396878729",
    "geometric_tail_upper_bound": "35184372088832000000000000000000000000/715605662514717258402506682437594042967971068841655557705463511556073",
    "lower_bound_exp_minus_x": "102229380359245322628929526062513434709710152691665079672209073079439/343552633716898941763300953550685146547973599873743666801168042287559",
    "upper_bound_exp_minus_x": "181764201807141797917832533004214895343655338796458104573396878729/610837804424255166965483026379162012055810608868733977040430860049"
  },
  "R0_squared_exact_enclosure": [
    "1712771568132353948948532975832255619821392392640396728502319504727492668654937661833720324561112059013009526856710499795347672859057171343166404613708417336877156877067643761054094564825725126021336771247642548971134664981937073798391367487934080806739979148186553767097420310994369931612814548813532737072121282384960981264973309117832498511959964237553125381940523484500138829896688619733032436844485229532508587229863380687866894115837645602881895908949710707261073853212632987834168542320929092411835965529225698070312102635054670923005334074787640063280128438928331113047700563478896180316296202402933362852844803318609543222843976412610490627374216760056256798084306576052518761367057751541659004096203831588037379233015259186334601732959942126653385539673612704875405869848221784301668644610646085296383623815670892943434257558280481795343726580276267249637116192042375922155074947789728109755560802879156514164806303176075049410864044931686915460746578969781331845255602273291038506649459201017505507001314466777443528546128654383124607010569028665566094801526443876536798266025072541462276235037134761580232222137044916397705661082551120479568211206331246519717282940428202075872155973350065980246929342738980475449099918472395285319955293508255652003313209421191191510539369175119473421005178000290842215380941618794862072559841612432985776209667990320297597782663111423539027975803098668831028844320350330437285286760246293331064019893660510387000115186382405751861255760870303163347094517005180294279458148659981048112829751869565340120262289799056780122744640699511990386783742088230751141520741171398526691494691092100290083843152413338074302156920857933985951410691219285671061605205679511209139962012259765175795943342111782847251980459026930783499473/542621985028531142679640260644729828930309997470109041243540198923230882771865862572137970238272285579487577906717230040818510229066382921539523253979787363482422130214527398240665796303593540501066703241593498105424875797820357220847433932365907620157237083637400942375828213180456180754915824598504861485175354432205413511991301978542151912743562233411816465083793902194974769826783435712419948568771004937067961983151771284227916142140715501206180088528745547823867838265363022718857851745332074764858097450036331960566727090912387192491949248060440644786670798581814048939736217180137683687132430803144629766002216636061736856470639621594297565282206708527021755658184859704664427097098537173336091336316717554976419265807588296887372286138055446412031384472699405336536709321090666468392221204532877867271383996011146301892198364683738387889237845510017624265082758053672111328276447940571614359819317192823200166424573129355463227088355210263931811169326139316519597232323036927552256677782426569781419500804954286060560802932117722308073553165749295285224828296788461909345555254435097576120635115968258597585494805164118175755005722665047215425230560264911245902410483736015107661286894911931922599764482110313588313239286456978771058185947072303482012622275907798426651300737876808219867536807981748915344248328285835390923790570802681088913872182879088923701251813599253892371510536122844975574447087790430842738500879925355857925296813605750407250537465289879128490976558423807416246390283799042394539206850345413524209703998596771607834872248980160495900153236036213912429814373461443875921008313025738212222208130309658995387406775149124883550887397209063667895745170236700100667816357009338268033778329815491244741614975495094998935591750000000000000000",
    "1513414440173483229435365188524588735587387119911316533688027684602512315312890835115798676650724035648691408940937165179605686276725924480247521431368653982306475904826417824427431044254190015976289248523151559199052417429141921187395121186046936583379146681056680951873247557137528840296866707526087666650319876413458785536867675516135367250848239695216596135103064246656330870598286753566640935911486337088898721091459029981716148541641605419205079199915851071587513474450295881402268518735705874400512081586240373120624657093929578751771503866962743892392608463474602632309356206207027107126787648270394125194365654788624922785160652453990214142172584651009147721338569693504642616572973275118509853899264076049361852993514194588078878006880725627323727001101217033018251755305618024254248872088243026652108194628826907120194180549934406299026905597916704130795249678270575574948412371182068590819676595428407971588588643632059296331376367807368004472245365093189855642197721427719279224240269834751695951501958385020789927230148128114942341536188211122987041359117752594730115499091725833843400819804438312224944235000920264343674061940104767134918936165971659429605171306141428162301624081507336908154953052804381631371882806238708795548343963755257931619921815090286039391566835992042245478470136647264715608267180520356486521784729049758412191588061396472973224247212247939633717461959138791149616195349960193950179812028227487788866341837306678293229431733185910669524378859373065262337134375320140657624242936045646698364669550165715427077460811586781216288104488957167348257068275154105330306510946375843824278821184380752859982396560206413368884243560564897411893357019821018120494029618645091908521/479463790138253702985229182619401235063342431181993323029426957398198682295629423658260529698175979036952102677297789392841111243458047516545221879269821008579812129044601599220314573008641771988453785364586732865255472632918002019895744286981372509255352941036258448771603831598763399986704936186919456634232381480003357777120589679343255328177633567894920105816509279210419461068373205233239408899491896299603164185929868657467196338602078744993303529460771176317658496639218803066593978390882805206225986267005795302281512000463534807941615157714336278188128684714588757745851587033257675896062853006398001503780869251197927216039759357413557902605823738390391334711246883409683860443406610809868849094218459573804415737813028289771597824843036588076630284601210283322057348415858927609624133584526357976946874913736812541139215905838399679766590898674500749253330019472456438635740388430068562499172162263420774823783726288192248371757273657553603442600124536144005276678466808239322987972593294458243637657513206233797501297248030692241491564804979008238158864179149253234924876066405172936167001026986219077288829670634226226650658261016510592033783723519506142425072607079648004151648369017918691678400176396827942115070655911409763343727362465782681824212017684714778020967781376552916797216387342799905563691612222853215918944138542439464025933809832364678079208684395774761194199431172136109100166356469471507862475046693848207784248451546211798302613607003453456990418014604654165359164546341739068080507699922247345180015088865179938269009726703120958983624686396475889448258347630829981304830468267970629885611142658566394496758760739982817585307451668524671885811691867237110289750000000000000000"
  ],
  "R0_threshold_squared": "78907689/25000000",
  "R0_threshold_squared_minus_3": "3907689/25000000",
  "R0_squared_lower_bound_minus_threshold_squared": "89694564594287613345763078924386611148234481910687600981773702195173736623684491360203734998242699993903783649931835253100435117615186056320528376214394325119980360226512159950412519272778970653747741924484454136452489215648780330022160607037898976083352389472873925469360471604444047347224469637878069709483264911527124149012028716946651098998418904924479864068757520239369883152171111147367282062126740843654588648852356067413633352870682615640576804961857348258246854810393082185750291778270121029130220459301228505720033551095929695819423998155919208684810133314151865001156787425727453711436337791096149010975973450114556035061656936869969184394192449701566415904927489147062857416784596517268590536873414880591482617118739501464117687914517443916005905164958204190710000540846282043775777586656615358277937397902026505869554809561312586712725854886566435996038771919751408474353384955492630258531789410669736127164838117542899903072593565477889828342436150987807623065995474446146602314044000159545083392363478896177865994341049393653805675912231792667319673588530491558855323101319453428998948602670248638127137164683158836727812260168605764607374224071551546485708388960547286622227610609718739957853634712942685295110539227575469493788878184305112549504549001154514933366380971340382956552389228398692529940532850776784244279131215396568322708295349361807258382384387668176350769314480145915201634337409872692585329871240401004119645632769517122164970624722667118975057734458131464546041539717263634856850510963730323497995736345722717699778708773916899741976639945584807382665735212077056340239945414532873654769502258461920566019214935076966371384338243430450740918567702153871015389359277843147641134498956754904173748347399759193380265428300783499473/542621985028531142679640260644729828930309997470109041243540198923230882771865862572137970238272285579487577906717230040818510229066382921539523253979787363482422130214527398240665796303593540501066703241593498105424875797820357220847433932365907620157237083637400942375828213180456180754915824598504861485175354432205413511991301978542151912743562233411816465083793902194974769826783435712419948568771004937067961983151771284227916142140715501206180088528745547823867838265363022718857851745332074764858097450036331960566727090912387192491949248060440644786670798581814048939736217180137683687132430803144629766002216636061736856470639621594297565282206708527021755658184859704664427097098537173336091336316717554976419265807588296887372286138055446412031384472699405336536709321090666468392221204532877867271383996011146301892198364683738387889237845510017624265082758053672111328276447940571614359819317192823200166424573129355463227088355210263931811169326139316519597232323036927552256677782426569781419500804954286060560802932117722308073553165749295285224828296788461909345555254435097576120635115968258597585494805164118175755005722665047215425230560264911245902410483736015107661286894911931922599764482110313588313239286456978771058185947072303482012622275907798426651300737876808219867536807981748915344248328285835390923790570802681088913872182879088923701251813599253892371510536122844975574447087790430842738500879925355857925296813605750407250537465289879128490976558423807416246390283799042394539206850345413524209703998596771607834872248980160495900153236036213912429814373461443875921008313025738212222208130309658995387406775149124883550887397209063667895745170236700100667816357009338268033778329815491244741614975495094998935591750000000000000000",
  "coarse_expression_lower_bound": "34231349801062106634573425004180698414678758067549388602459242206247694/11337236912657665078188931467172609836083128795833541004438545395489447",
  "coarse_expression_lower_bound_minus_3": "219639063089111400006630602662868906429371680048765589143606019779353/11337236912657665078188931467172609836083128795833541004438545395489447",
  "exact_comparisons_and_identities": {
    "R0_squared_lower_bound_gt_1.7766_squared": true,
    "1.7766_squared_gt_3": true,
    "80_over_33_plus_2_exp_minus_40_over_33_gt_3": true,
    "pi_bound_substitution_identity": true,
    "pi_integral_polynomial_division_identity": true,
    "pi_integral_polynomial_part_equals_22_over_7": true
  },
  "reported_digit_checks": {
    "reported_beta0_prefix_certified": true,
    "reported_R0_rounded_display_certified": true
  },
  "certified_decimal_intervals": {
    "beta0": [
      "0.3598474622246835",
      "0.3598474622246836"
    ],
    "R0": [
      "1.7766465203957697",
      "1.7766465203957698"
    ]
  },
  "approximate_midpoint_display_only": {
    "beta0": "0.359847462224683528247122579243253204640703745550655524536782",
    "R0": "1.77664652039576978102230308131781567739906403149715043987137"
  },
  "R0_display_note": "The manuscript's 1.7766465203957698 is rounded to 16 decimal places, not a lower truncation prefix. The actual value is below that rounded display.",
  "pi_bound_argument": {
    "positive_integrand": "x^4*(1-x)^4/(1+x^2) on 0<x<1",
    "division_quotient_coefficients_ascending": [
      "4",
      "0",
      "-4",
      "0",
      "5",
      "-4",
      "1"
    ],
    "division_remainder": "-4",
    "quotient_integral_0_to_1": "22/7",
    "integral_identity": "integral_0^1 x^4(1-x)^4/(1+x^2) dx = 22/7 - pi > 0",
    "strict_conclusion": "2 + 4/(3*pi) > 2 + 4/(3*(22/7)) = 80/33",
    "analytic_facts": [
      "positive integral of continuous strictly positive interior integrand",
      "integral_0^1 1/(1+x^2) dx = atan(1) = pi/4"
    ]
  }
}


==> anc/lean/Audit.lean <==
import Autocorrelation

-- Run scripts/check.ps1 on Windows or scripts/check.sh on Unix.
#print axioms Autocorrelation.finite_certificate
#print axioms Autocorrelation.P_matches_paper
#print axioms Autocorrelation.hasDerivAt_P
#print axioms Autocorrelation.hasDerivAt_I
#print axioms Autocorrelation.hasDerivAt_RR
#print axioms Autocorrelation.P_monotoneOn
#print axioms Autocorrelation.P_bounds
#print axioms Autocorrelation.integral_P
#print axioms Autocorrelation.integral_PP
#print axioms Autocorrelation.g0_g1_match
#print axioms Autocorrelation.g1_g2_match
#print axioms Autocorrelation.g2_g3_match
#print axioms Autocorrelation.limiting_ratio_identity
#print axioms Autocorrelation.explicit_ratio_identity
#print axioms Autocorrelation.limiting_ratio_gt
#print axioms Autocorrelation.explicit_ratio_gt
#print axioms Autocorrelation.relaxation_mass_arithmetic
#print axioms Autocorrelation.monotone_extension_comparison
#print axioms Autocorrelation.autocorrelation_product_lower

#print axioms Autocorrelation.overlap_integral
#print axioms Autocorrelation.witness_admissibility
#print axioms Autocorrelation.mass_integral
#print axioms Autocorrelation.uniform_correlation
#print axioms Autocorrelation.explicit_main
#print axioms Autocorrelation.limiting_main

-- These type ascriptions ensure the audited declarations prove the original
-- specification propositions, with no additional unproved hypotheses.
example : Autocorrelation.OverlapIntegralClaim := Autocorrelation.overlap_integral
example : Autocorrelation.WitnessAdmissibilityClaim := Autocorrelation.witness_admissibility
example : Autocorrelation.MassIntegralClaim := Autocorrelation.mass_integral
example : Autocorrelation.UniformCorrelationClaim := Autocorrelation.uniform_correlation
example : Autocorrelation.ExplicitMainClaim := Autocorrelation.explicit_main
example : Autocorrelation.LimitingMainClaim := Autocorrelation.limiting_main


==> anc/lean/Autocorrelation.lean <==
import Autocorrelation.FiniteCertificate
import Autocorrelation.ElementaryAnalysis
import Autocorrelation.Ratios
import Autocorrelation.AtomRemovalAlgebra
import Autocorrelation.Targets
import Autocorrelation.Main

/-! Entry point for the finite certificate and the six analytical theorems.
See Audit.lean for actual axiom dependency checks. -/


==> anc/lean/Autocorrelation/AtomRemovalAlgebra.lean <==
import Mathlib.Data.Real.Basic
import Mathlib.Order.Monotone.Basic
import Mathlib.Tactic.Linarith

/-! Generic pointwise inequalities, instantiated for the ordinary witness
in Extension.lean and Uniform.lean. -/
set_option autoImplicit false
noncomputable section
namespace Autocorrelation

/-- Unlike the original open-interval argument, this elementary inequality
includes t=0 and t=1. No L² continuity theorem is needed for this step. -/
theorem shift_stays_in_extension (delta t x : ℝ)
    (ht0 : 0 ≤ t) (ht1 : t ≤ 1) (hx0 : 0 ≤ x) (hxd : x ≤ delta) :
    0 ≤ x+t ∧ x+t ≤ 1+delta ∧ t ≤ x+t := by
  constructor
  · linarith
  constructor <;> linarith

theorem monotone_extension_comparison (delta t x : ℝ) (H : ℝ → ℝ)
    (hd : 0 < delta) (ht0 : 0 ≤ t) (ht1 : t ≤ 1)
    (hx0 : 0 ≤ x) (hxd : x ≤ delta)
    (hmono : MonotoneOn H (Set.Icc 0 (1+delta))) :
    H t ≤ H (x+t) := by
  have hb := shift_stays_in_extension delta t x ht0 ht1 hx0 hxd
  exact hmono ⟨ht0, by linarith⟩ ⟨hb.1, hb.2.1⟩ hb.2.2

/-- Pointwise algebra for the autocorrelation expansion. In an eventual
application r0,r1 are rectangle values; u0,u1 are original density values;
v0,v1 are extended density values. The cross-term bound is explicit. -/
theorem autocorrelation_product_lower
    (r0 r1 u0 u1 v0 v1 q : ℝ)
    (hr0 : 0 ≤ r0) (hr1 : 0 ≤ r1)
    (hu0 : 0 ≤ u0) (hu1 : 0 ≤ u1)
    (h0 : u0 ≤ v0) (h1 : u1 ≤ v1)
    (hcross : r0*q ≤ r0*v1) :
    r0*q + u0*u1 ≤ (r0+v0)*(r1+v1) := by
  have hv0 : 0 ≤ v0 := le_trans hu0 h0
  have hproduct : u0*u1 ≤ v0*v1 := mul_le_mul h0 h1 hu1 hv0
  have hn0 : 0 ≤ r0*r1 := mul_nonneg hr0 hr1
  have hn1 : 0 ≤ v0*r1 := mul_nonneg hv0 hr1
  nlinarith

end Autocorrelation


==> anc/lean/Autocorrelation/Bernstein.lean <==
import Mathlib.Data.Real.Basic
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring

/-!
PROOF CANDIDATE — NOT COMPILED in the generation environment.
All real coefficients below are exact rational expressions.
See README_zh.md and STATUS.json for the scope and verification boundary.
-/
set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

/-- The binomial weights have already been absorbed into these natural
    coefficients. This is a homogeneous polynomial evaluated by Horner's rule. -/
def hom : List ℕ → ℝ → ℝ → ℝ
  | [], _, _ => 0
  | k::ks, x, y => (k : ℝ) * y^ks.length + x * hom ks x y

theorem hom_nonneg (ks : List ℕ) (x y : ℝ) (hx : 0 ≤ x) (hy : 0 ≤ y) :
    0 ≤ hom ks x y := by
  induction ks with
  | nil => simp [hom]
  | cons k ks ih =>
    exact add_nonneg
      (mul_nonneg (Nat.cast_nonneg k) (pow_nonneg hy _))
      (mul_nonneg hx ih)

/-- This lemma carries a whole-interval proof, not a sampled-point test. -/
theorem affine_nonneg (p : ℝ → ℝ) (lo hi : ℝ) (hspan : lo < hi)
    (hcert : ∀ s : ℝ, 0 ≤ s → s ≤ 1 → 0 ≤ p (lo+(hi-lo)*s))
    (t : ℝ) (hlo : lo ≤ t) (hhi : t ≤ hi) : 0 ≤ p t := by
  have hd : 0 < hi-lo := sub_pos.mpr hspan
  have hs0 : 0 ≤ (t-lo)/(hi-lo) := div_nonneg (sub_nonneg.mpr hlo) hd.le
  have hs1 : (t-lo)/(hi-lo) ≤ 1 := (div_le_one hd).2 (by linarith)
  have he : lo+(hi-lo)*((t-lo)/(hi-lo)) = t := by
    field_simp [ne_of_gt hd] <;> ring
  have h := hcert ((t-lo)/(hi-lo)) hs0 hs1
  rw [he] at h
  exact h

end Autocorrelation


==> anc/lean/Autocorrelation/CorrelationModel.lean <==
import Autocorrelation.PrimitivePolynomials

/-!
PROOF CANDIDATE — NOT COMPILED in the generation environment.
All real coefficients below are exact rational expressions.
See README_zh.md and STATUS.json for the scope and verification boundary.
-/
set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation
def H (t : ℝ) : ℝ := w * RR (1-t/w) (t/w)
def g0 (t : ℝ) : ℝ := (H t + w*(I 1-I (1-t/w)) + b-t)/a^2
def g1 (t : ℝ) : ℝ := P ((t-b)/w) +
  (H t + w*(I ((c-t)/w)-I (1-t/w)))/a^2
def g2 (t : ℝ) : ℝ := P ((t-b)/w) + w*I ((c-t)/w)/a^2
def g3 (_ : ℝ) : ℝ := 1

def G0 (t : ℝ) : ℝ :=
  (((149752120708349746093390622045067802942171 : ℝ) / 119011505362952461308664342540312500000000) + ((-500000000000000000000000 : ℝ) / 392627823323681350834641) * t ^ 1 + ((-73825951934079041157760093735925000000000 : ℝ) / 32353040184811411702163285796993064972863) * t ^ 2 + ((6634720622534195159105347656250000000000000000 : ℝ) / 8500699568680336886295923671581269321877800307) * t ^ 3 + ((686047746300540129517223346484375000000000000000000000000000 : ℝ) / 372391617842113796748530417789608352339282448722089114978821) * t ^ 4 + ((-87106948392175020994993383789062500000000000000000000000000000000000 : ℝ) / 61348932215458021526946544659384229868929232563959578080187622587763) * t ^ 5 + ((1317813200479220356306493017578125000000000000000000000000000000000000000000000000 : ℝ) / 15650870957329055587471569775373875974511612863661420779536542820264347578194704383) * t ^ 6 + ((-7459519013487813760182190895080566406250000000000000000000000000000000000000000000000000000 : ℝ) / 3099255558319656593435922724754071581855294014023725150954242111936074322858338121458284069) * t ^ 7 + ((116234556239305948673162646484375000000000000000000000000000000000000000000000000000000000000000000000000 : ℝ) / 16135885787424810017538090262442153248758062230236860113493849496149599393739054541881635551736710414921) * t ^ 8 + ((-706796103870156924629981613159179687500000000000000000000000000000000000000000000000000000000000000000000000000000 : ℝ) / 67101307708696435311437055484131531943450284473486036498452137593981497548015191082046186052777531271152300554863) * t ^ 9 + ((582662577423012813212854003906250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 : ℝ) / 62704663194782010968932424183154613717517786877379599794790270057747816251569567590497190899561949564387620388153095793555771) * t ^ 10 + ((-810005947995238600469517707824707031250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 : ℝ) / 197293258453608658915977757173265751045601225757232247691084494858677337856407057645887533157223465634162608437627351645516929275612831) * t ^ 11 + ((90181466837032199687322229146957397460937500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 : ℝ) / 166590582936458835633840836615752101708467916892442246717090007665453967015773637157842749824938838207967287195088830580932839763676356689873718154771073296043) * t ^ 13 + ((-2019453618070674914121627807617187500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 : ℝ) / 46841772230825014873410445330168748981293744454143099706443233070271394102184653078150804041274524207647695414296276232537312597126995562225499795611786094357196841606642896553093) * t ^ 15 + ((-118119276179819471947848796844482421875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 : ℝ) / 442512257522586978963457504338392668954408818766843900829641277007483738048564023737238092208257118593100060010996655345347849997354432045807591965360701876867927977365489116595410664171405921803623023633) * t ^ 17 + ((27614064524940069066360592842102050781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 : ℝ) / 8668285494229907324336034379577976766878779207399557131447987108926811043035479146699701021151949871427578783561515633833916399335852915100151464359786716217349803041615756275309527151200657743469052520784705633382021317003749) * t ^ 19 + ((-184381904272092739120125770568847656250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 : ℝ) / 145969571264597003543429369606166813521564839244684245339833341774701980010168066861171909390711625453260314622469494054002662678348700665207869736954664154860118603523129579039020473016236588468452221272651079728071185034907694954360727123928033729) * t ^ 21)

theorem g0_expansion (t : ℝ) : g0 t = G0 t := by
  norm_num [g0, H, RR, I, P, a, b, w, c, G0] <;> ring

def G1 (t : ℝ) : ℝ :=
  (((43138920259244038073821010634670479713670130555713344597040242213602763918456625026773327838432507108783007987207905117509596226094942869589028901839461 : ℝ) / 42605197315544713309106945264770777130081805271951793557107280829738715856751309231404204374540754227317937916950715691632744424312482836120000000000000) + ((-81546674363528472346458498127924657898647082244979981247333162775824285743247159222276302841253103188957761978647535274173765527052443 : ℝ) / 245976010539564042284855385566668988316593736009016828290183266317312005639156851090976664715499385725709226104054879973631496239725088) * t ^ 1 + ((28570430428071308446221253837489416451341810140411460499696904545549983167363133484961565241588735281880649806309422974646380635798437500000 : ℝ) / 7455909530220324829093715421334885997764315922591563872493774145204275274931479115495735765544631989780639135466375246035730274254684496321) * t ^ 2 + ((-588116396223166098111234372989354124265825287146733846299980277421550715509994939428240658352325513685608894155900390625000000000000000 : ℝ) / 23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227) * t ^ 3 + ((1289537138542507670931482673556168309252655361828977344903226945268286282791603533516969103522257532760913476562500000000000000000000000000 : ℝ) / 11891402759522049169208477545988653903930328425185907292653547281027552272617989019929403134839923428677255399467903103725247646339209723) * t ^ 4 + ((-7118520767395128631703663187075356768980305366750434540151494074280204843251410658839883136743164062500000000000000000000000000000000000 : ℝ) / 23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227) * t ^ 5 + ((41439636595523481997408679371211145780977460265810183867639287607607247587210382633129882812500000000000000000000000000000000000000000000000 : ℝ) / 69249933717216639279508192767816278617006030240788518939570657695395745587598877233706524138185436437591075561607200427576442175740103681) * t ^ 6 + ((-126905245856364210896678121912463749665099553344636318390286637285992249488830566406250000000000000000000000000000000000000000000000000000 : ℝ) / 161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589) * t ^ 7 + ((6736385700382845549884630774503236188997204967180513026379296875000000000000000000000000000000000000000000000000000000000000000000000000000 : ℝ) / 9892847673888091325644027538259468373858004320112645562795808242199392226799839604815217734026490919655867937372457203939491739391443383) * t ^ 8 + ((-59152490623236618557390141003879935818094015448379516601562500000000000000000000000000000000000000000000000000000000000000000000000000000 : ℝ) / 161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589) * t ^ 9 + ((582131216761508241030196318080482379150390625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 : ℝ) / 5326917978247433790731399443678175278231233095445270687659281361184288122122990556438963395245033572122390427815938494428957090441546437) * t ^ 10 + ((-8441577811026731426408553123474121093750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 : ℝ) / 591879775360825976747933271519797253136803677271696743073253484576032013569221172937662599471670396902487825312882054936550787826838493) * t ^ 11 + ((90181466837032199687322229146957397460937500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 : ℝ) / 166590582936458835633840836615752101708467916892442246717090007665453967015773637157842749824938838207967287195088830580932839763676356689873718154771073296043) * t ^ 13 + ((-2019453618070674914121627807617187500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 : ℝ) / 46841772230825014873410445330168748981293744454143099706443233070271394102184653078150804041274524207647695414296276232537312597126995562225499795611786094357196841606642896553093) * t ^ 15 + ((-118119276179819471947848796844482421875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 : ℝ) / 442512257522586978963457504338392668954408818766843900829641277007483738048564023737238092208257118593100060010996655345347849997354432045807591965360701876867927977365489116595410664171405921803623023633) * t ^ 17 + ((27614064524940069066360592842102050781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 : ℝ) / 8668285494229907324336034379577976766878779207399557131447987108926811043035479146699701021151949871427578783561515633833916399335852915100151464359786716217349803041615756275309527151200657743469052520784705633382021317003749) * t ^ 19 + ((-184381904272092739120125770568847656250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 : ℝ) / 145969571264597003543429369606166813521564839244684245339833341774701980010168066861171909390711625453260314622469494054002662678348700665207869736954664154860118603523129579039020473016236588468452221272651079728071185034907694954360727123928033729) * t ^ 21)

theorem g1_expansion (t : ℝ) : g1 t = G1 t := by
  norm_num [g1, H, RR, I, P, a, b, w, c, G1] <;> ring

def G2 (t : ℝ) : ℝ :=
  (((53076489394030847809871015684336840418423486305510364119044210571474434307828474865026485253424616961115198135017738953657670177218179104341271605571 : ℝ) / 42615343825979470325851195549425402225849864763562165501274250889474304976983924451511707161960268576979123422527507955431656723532371496000000000000) + ((-394789898515758334082557846789313917671452340265768594019155228865919907813465835246177585066000857731947106762647535274173765527052443 : ℝ) / 245976010539564042284855385566668988316593736009016828290183266317312005639156851090976664715499385725709226104054879973631496239725088) * t ^ 1 + ((15665093961293769316452206959331941646975545291020276518203167812045735620830764331599702839508575197718891123006862749404882812500000 : ℝ) / 2562250109787125440467243599652801961631184750093925294689409024138666725407883865531006924119785267976137771917238333058661419163803) * t ^ 2 + ((-606114717603109659860824767007270265445777854093636330837309733597104706415411134350460203431661239957855222701248046875000000000000000 : ℝ) / 23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227) * t ^ 3 + ((819411703431781757390644137134395286234210001547693266253813095282872018530647928224188957353202290723632812500000000000000000000000000 : ℝ) / 7686750329361376321401730798958405884893554250281775884068227072416000176223651596593020772359355803928413315751714999175984257491409) * t ^ 4 + ((-787308713257608168011197519591068847217022180977473620635309156057298563053717929986458021484375000000000000000000000000000000000000000 : ℝ) / 2562250109787125440467243599652801961631184750093925294689409024138666725407883865531006924119785267976137771917238333058661419163803) * t ^ 5 + ((13797471098052370111786039177821746134350932653237192897847675788231496126376350708007812500000000000000000000000000000000000000000000000 : ℝ) / 23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227) * t ^ 6 + ((-42172241318056067724480749690860737375361086780845963506768202130211425781250000000000000000000000000000000000000000000000000000000000000 : ℝ) / 53807252305529634249812115592708841194254879751972431188477589506912001233565561176151145406515490627498893210262004994231889802439863) * t ^ 7 + ((1726268519625009044463441933601285786100463630668978008544921875000000000000000000000000000000000000000000000000000000000000000000000000 : ℝ) / 2562250109787125440467243599652801961631184750093925294689409024138666725407883865531006924119785267976137771917238333058661419163803) * t ^ 8 + ((-24622367950475433927682820109490374183416751556396484375000000000000000000000000000000000000000000000000000000000000000000000000000000000 : ℝ) / 69180752964252386892615577190625652964041988252535982956614043651744001586012864369337186951234202235355719841765434992583858317422681) * t ^ 9 + ((768589572043866538195143376965667724609375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 : ℝ) / 7686750329361376321401730798958405884893554250281775884068227072416000176223651596593020772359355803928413315751714999175984257491409) * t ^ 10 + ((-858794281005859375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 : ℝ) / 84554253622975139535419038788542464733829096753099534724750497796576001938460167562523228495952913843212546473268864990935826832405499) * t ^ 11)

theorem g2_expansion (t : ℝ) : g2 t = G2 t := by
  norm_num [g2, H, RR, I, P, a, b, w, c, G2] <;> ring

def G3 (t : ℝ) : ℝ :=
  ((1 : ℝ))

theorem g3_expansion (t : ℝ) : g3 t = G3 t := by
  norm_num [g3, H, RR, I, P, a, b, w, c, G3] <;> ring

end Autocorrelation


==> anc/lean/Autocorrelation/DerivativeAlgebra.lean <==
import Autocorrelation.PrimitivePolynomials

/-!
PROOF CANDIDATE — NOT COMPILED in the generation environment.
All real coefficients below are exact rational expressions.
See README_zh.md and STATUS.json for the scope and verification boundary.
-/
set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

def P_deriv_raw (x : ℝ) : ℝ :=
  (((1303260710437 : ℝ) / 1000000000000) * (((1 : ℕ) : ℝ) * x ^ (1-1)) + ((398167103833 : ℝ) / 500000000000) * (((2 : ℕ) : ℝ) * x ^ (2-1)) + ((-1338637880051 : ℝ) / 1000000000000) * (((3 : ℕ) : ℝ) * x ^ (3-1)) + ((195266960359 : ℝ) / 250000000000) * (((4 : ℕ) : ℝ) * x ^ (4-1)) + ((-4297368247 : ℝ) / 1250000000) * (((5 : ℕ) : ℝ) * x ^ (5-1)) + ((262085157587 : ℝ) / 31250000000) * (((6 : ℕ) : ℝ) * x ^ (6-1)) + ((-11256207949 : ℝ) / 976562500) * (((7 : ℕ) : ℝ) * x ^ (7-1)) + ((4732570027 : ℝ) / 488281250) * (((8 : ℕ) : ℝ) * x ^ (8-1)) + ((-223580329 : ℝ) / 48828125) * (((9 : ℕ) : ℝ) * x ^ (9-1)) + ((225127768 : ℝ) / 244140625) * (((10 : ℕ) : ℝ) * x ^ (10-1)))

theorem P_deriv_raw_eq (x : ℝ) : P_deriv_raw x = DP x := by
  unfold P_deriv_raw DP
  ring

def I_deriv_raw (x : ℝ) : ℝ :=
  (((1303260710437 : ℝ) / 2000000000000) * (((2 : ℕ) : ℝ) * x ^ (2-1)) + ((398167103833 : ℝ) / 1500000000000) * (((3 : ℕ) : ℝ) * x ^ (3-1)) + ((-1338637880051 : ℝ) / 4000000000000) * (((4 : ℕ) : ℝ) * x ^ (4-1)) + ((195266960359 : ℝ) / 1250000000000) * (((5 : ℕ) : ℝ) * x ^ (5-1)) + ((-4297368247 : ℝ) / 7500000000) * (((6 : ℕ) : ℝ) * x ^ (6-1)) + ((262085157587 : ℝ) / 218750000000) * (((7 : ℕ) : ℝ) * x ^ (7-1)) + ((-11256207949 : ℝ) / 7812500000) * (((8 : ℕ) : ℝ) * x ^ (8-1)) + ((4732570027 : ℝ) / 4394531250) * (((9 : ℕ) : ℝ) * x ^ (9-1)) + ((-223580329 : ℝ) / 488281250) * (((10 : ℕ) : ℝ) * x ^ (10-1)) + ((225127768 : ℝ) / 2685546875) * (((11 : ℕ) : ℝ) * x ^ (11-1)))

theorem I_deriv_raw_eq (x : ℝ) : I_deriv_raw x = P x := by
  unfold I_deriv_raw P
  ring

def RR_deriv_raw (u v : ℝ) : ℝ :=
  ((((1698488479368753960730969 : ℝ) / 2000000000000000000000000) * v ^ 1 + ((518915542614038325805021 : ℝ) / 1000000000000000000000000) * v ^ 2 + ((-1744594154573145849792287 : ℝ) / 2000000000000000000000000) * v ^ 3 + ((254483757482343856566883 : ℝ) / 500000000000000000000000) * v ^ 4 + ((-5600591194594625293939 : ℝ) / 2500000000000000000000) * v ^ 5 + ((341565288671826720635519 : ℝ) / 62500000000000000000000) * v ^ 6 + ((-14669773568440346663713 : ℝ) / 1953125000000000000000) * v ^ 7 + ((6167772575580872271799 : ℝ) / 976562500000000000000) * v ^ 8 + ((-291383458412278193773 : ℝ) / 97656250000000000000) * v ^ 9 + ((36675021857847014327 : ℝ) / 61035156250000000000) * v ^ 10) * (((2 : ℕ) : ℝ) * u ^ (2-1)) + (((1698488479368753960730969 : ℝ) / 3000000000000000000000000) + ((518915542614038325805021 : ℝ) / 500000000000000000000000) * v ^ 1 + ((-919926858684080307241861 : ℝ) / 600000000000000000000000) * v ^ 2 + ((500956164025899112066527 : ℝ) / 500000000000000000000000) * v ^ 3 + ((-2722546717216896399013453 : ℝ) / 375000000000000000000000) * v ^ 4 + ((490959549645091503568891 : ℝ) / 23437500000000000000000) * v ^ 5 + ((-307732190302257525920977 : ℝ) / 9375000000000000000000) * v ^ 6 + ((358882631083613241647 : ℝ) / 11718750000000000000) * v ^ 7 + ((-5613950963607533053147 : ℝ) / 366210937500000000000) * v ^ 8 + ((68125947596938937853 : ℝ) / 24414062500000000000) * v ^ 9 + ((11204808922118441843 : ℝ) / 45776367187500000000) * v ^ 10) * (((3 : ℕ) : ℝ) * u ^ (3-1)) + (((518915542614038325805021 : ℝ) / 1000000000000000000000000) + ((-1427520069423627843208509 : ℝ) / 1000000000000000000000000) * v ^ 1 + ((115224852332989026682583 : ℝ) / 250000000000000000000000) * v ^ 2 + ((-8104962804055249390631179 : ℝ) / 800000000000000000000000) * v ^ 3 + ((37304301552736459680861971 : ℝ) / 1000000000000000000000000) * v ^ 4 + ((-8462028082144474543728559 : ℝ) / 125000000000000000000000) * v ^ 5 + ((1738788353099264896514251 : ℝ) / 25000000000000000000000) * v ^ 6 + ((-134428785267779241159449 : ℝ) / 3906250000000000000000) * v ^ 7 + ((4046798456560992293803 : ℝ) / 1953125000000000000000) * v ^ 8 + ((131569396628291051151 : ℝ) / 39062500000000000000) * v ^ 9 + ((-37670569762016669521 : ℝ) / 122070312500000000000) * v ^ 10) * (((4 : ℕ) : ℝ) * u ^ (4-1)) + (((-1427520069423627843208509 : ℝ) / 2500000000000000000000000) + ((-24034052816365803201717 : ℝ) / 500000000000000000000000) * v ^ 1 + ((-7014987630106277214937113 : ℝ) / 1000000000000000000000000) * v ^ 2 + ((9299840952429971693837499 : ℝ) / 250000000000000000000000) * v ^ 3 + ((-25122787338266020910300729 : ℝ) / 312500000000000000000000) * v ^ 4 + ((6946376039149635544395923 : ℝ) / 78125000000000000000000) * v ^ 5 + ((-1332828957194734200905107 : ℝ) / 39062500000000000000000) * v ^ 6 + ((-24378774106286993645799 : ℝ) / 1220703125000000000000) * v ^ 7 + ((23383880945157009501401 : ℝ) / 1220703125000000000000) * v ^ 8 + ((-38868026057592371239 : ℝ) / 12207031250000000000) * v ^ 9 + ((5495001868720768589 : ℝ) / 38146972656250000000) * v ^ 10) * (((5 : ℕ) : ℝ) * u ^ (5-1)) + (((-8011350938788601067239 : ℝ) / 500000000000000000000000) + ((-5925012456157305039243047 : ℝ) / 2000000000000000000000000) * v ^ 1 + ((31106597948236137511873099 : ℝ) / 1500000000000000000000000) * v ^ 2 + ((-10597770020886549250637783 : ℝ) / 187500000000000000000000) * v ^ 3 + ((2365247214069478131364717 : ℝ) / 37500000000000000000000) * v ^ 4 + ((72214886515376083064437 : ℝ) / 7812500000000000000000) * v ^ 5 + ((-99425978901329591350853 : ℝ) / 1171875000000000000000) * v ^ 6 + ((8320519820882821449539 : ℝ) / 122070312500000000000) * v ^ 7 + ((-1477742840090031307757 : ℝ) / 73242187500000000000) * v ^ 8 + ((35010178899901868753 : ℝ) / 9155273437500000000) * v ^ 9 + ((-120932115215147837 : ℝ) / 228881835937500000) * v ^ 10) * (((6 : ℕ) : ℝ) * u ^ (6-1)) + (((-5925012456157305039243047 : ℝ) / 7000000000000000000000000) + ((1786702291910884874885443 : ℝ) / 250000000000000000000000) * v ^ 1 + ((-161956456630412576239407 : ℝ) / 7812500000000000000000) * v ^ 2 + ((503368842292626573310237 : ℝ) / 31250000000000000000000) * v ^ 3 + ((120193982682860958424769 : ℝ) / 1708984375000000000000) * v ^ 4 + ((-35548422206759905076477 : ℝ) / 195312500000000000000) * v ^ 5 + ((1199978923550818537849241 : ℝ) / 6835937500000000000000) * v ^ 6 + ((-19534798481471766499173 : ℝ) / 213623046875000000000) * v ^ 7 + ((556671756303443837087 : ℝ) / 15258789062500000000) * v ^ 8 + ((-106969931845377440923 : ℝ) / 10681152343750000000) * v ^ 9 + ((7375330819186196977 : ℝ) / 6675720214843750000) * v ^ 10) * (((7 : ℕ) : ℝ) * u ^ (7-1)) + (((1786702291910884874885443 : ℝ) / 1000000000000000000000000) + ((-85902066744803061527783 : ℝ) / 25000000000000000000000) * v ^ 1 + ((-1457740688406870718214897 : ℝ) / 125000000000000000000000) * v ^ 2 + ((743969330228607782585157 : ℝ) / 7812500000000000000000) * v ^ 3 + ((-123049331790404839958039 : ℝ) / 488281250000000000000) * v ^ 4 + ((1306206655423492798068831 : ℝ) / 3906250000000000000000) * v ^ 5 + ((-4322017706787148138239 : ℝ) / 15258789062500000000) * v ^ 6 + ((684874683618101849149 : ℝ) / 3814697265625000000) * v ^ 7 + ((-4577590573819519022503 : ℝ) / 61035156250000000000) * v ^ 8 + ((12408664172245867419 : ℝ) / 762939453125000000) * v ^ 9 + ((-316760621462778479 : ℝ) / 238418579101562500) * v ^ 10) * (((8 : ℕ) : ℝ) * u ^ (8-1)) + (((-85902066744803061527783 : ℝ) / 112500000000000000000000) + ((-326851588449916215254189 : ℝ) / 31250000000000000000000) * v ^ 1 + ((1653813866335574521960723 : ℝ) / 23437500000000000000000) * v ^ 2 + ((-172340451099764682876697 : ℝ) / 732421875000000000000) * v ^ 3 + ((445327113058432208710351 : ℝ) / 976562500000000000000) * v ^ 4 + ((-6702485487525850438567 : ℝ) / 11444091796875000000) * v ^ 5 + ((72645250747352476930313 : ℝ) / 137329101562500000000) * v ^ 6 + ((-1760070025105468801321 : ℝ) / 5722045898437500000) * v ^ 7 + ((874478764880584326661 : ℝ) / 8583068847656250000) * v ^ 8 + ((-718438907070885343 : ℝ) / 42915344238281250) * v ^ 9 + ((532716463541104868 : ℝ) / 536441802978515625) * v ^ 10) * (((9 : ℕ) : ℝ) * u ^ (9-1)) + (((-326851588449916215254189 : ℝ) / 156250000000000000000000) + ((231566862569967200047457 : ℝ) / 7812500000000000000000) * v ^ 1 + ((-1413026312113836268890607 : ℝ) / 9765625000000000000000) * v ^ 2 + ((1622497393780860354801 : ℝ) / 3814697265625000000) * v ^ 3 + ((-98216969891490828044621 : ℝ) / 122070312500000000000) * v ^ 4 + ((954674392770524494673 : ℝ) / 953674316406250000) * v ^ 5 + ((-11962910801346350849031 : ℝ) / 15258789062500000000) * v ^ 6 + ((866021012217275671027 : ℝ) / 2384185791015625000) * v ^ 7 + ((-10992239004591007037 : ℝ) / 119209289550781250) * v ^ 8 + ((1315373744660950941 : ℝ) / 119209289550781250) * v ^ 9 + ((-25167070218237836 : ℝ) / 59604644775390625) * v ^ 10) * (((10 : ℕ) : ℝ) * u ^ (10-1)) + (((231566862569967200047457 : ℝ) / 42968750000000000000000) + ((-52006460500788933521059 : ℝ) / 976562500000000000000) * v ^ 1 + ((2747751533818707357042843 : ℝ) / 10742187500000000000000) * v ^ 2 + ((-11069618655564371011483 : ℝ) / 15258789062500000000) * v ^ 3 + ((19106104791133646001503 : ℝ) / 15258789062500000000) * v ^ 4 + ((-2509610404886457853839 : ℝ) / 1907348632812500000) * v ^ 5 + ((1729003337780794221203 : ℝ) / 2098083496093750000) * v ^ 6 + ((-17549829308703115368 : ℝ) / 59604644775390625) * v ^ 7 + ((35752294113934178153 : ℝ) / 655651092529296875) * v ^ 8 + ((-50334140436475672 : ℝ) / 11920928955078125) * v ^ 9 + ((50682511924661824 : ℝ) / 655651092529296875) * v ^ 10) * (((11 : ℕ) : ℝ) * u ^ (11-1)) + (((-52006460500788933521059 : ℝ) / 5859375000000000000000) + ((174275715291173350489521 : ℝ) / 1953125000000000000000) * v ^ 1 + ((-151236755663405340036031 : ℝ) / 366210937500000000000) * v ^ 2 + ((7881688763139254124819 : ℝ) / 7629394531250000000) * v ^ 3 + ((-27201191514905311554871 : ℝ) / 18310546875000000000) * v ^ 4 + ((7159406224945260626551 : ℝ) / 5722045898437500000) * v ^ 5 + ((-216872393768730773563 : ℝ) / 357627868652343750) * v ^ 6 + ((28294263624358710001 : ℝ) / 178813934326171875) * v ^ 7 + ((-226503631964140524 : ℝ) / 11920928955078125) * v ^ 8 + ((25341255962330912 : ℝ) / 35762786865234375) * v ^ 9) * (((12 : ℕ) : ℝ) * u ^ (12-1)) + (((174275715291173350489521 : ℝ) / 12695312500000000000000) + ((-8227560080088296614623 : ℝ) / 61035156250000000000) * v ^ 1 + ((107516179345426952547021 : ℝ) / 198364257812500000000) * v ^ 2 + ((-1069009550600010114587 : ℝ) / 953674316406250000) * v ^ 3 + ((3206867493934284467113 : ℝ) / 2479553222656250000) * v ^ 4 + ((-50337780829263657023 : ℝ) / 59604644775390625) * v ^ 5 + ((231761661705854264684 : ℝ) / 774860382080078125) * v ^ 6 + ((-604009685237708064 : ℝ) / 11920928955078125) * v ^ 7 + ((456142607321956416 : ℝ) / 154972076416015625) * v ^ 8) * (((13 : ℕ) : ℝ) * u ^ (13-1)) + (((-8227560080088296614623 : ℝ) / 427246093750000000000) + ((501029171161779798117 : ℝ) / 3051757812500000000) * v ^ 1 + ((-58036811343972165252797 : ℝ) / 106811523437500000000) * v ^ 2 + ((214985537042318612251 : ℝ) / 238418579101562500) * v ^ 3 + ((-9624091295804841534 : ℝ) / 11920928955078125) * v ^ 4 + ((22967098988947661321 : ℝ) / 59604644775390625) * v ^ 5 + ((-1057016949165989112 : ℝ) / 11920928955078125) * v ^ 6 + ((608190143095941888 : ℝ) / 83446502685546875) * v ^ 7) * (((14 : ℕ) : ℝ) * u ^ (14-1)) + (((167009723720593266039 : ℝ) / 7629394531250000000) + ((-1169504529553485811983 : ℝ) / 7629394531250000000) * v ^ 1 + ((363750524697910463263 : ℝ) / 894069671630859375) * v ^ 2 + ((-93706827986346187508 : ℝ) / 178813934326171875) * v ^ 3 + ((61324664973223264438 : ℝ) / 178813934326171875) * v ^ 4 + ((-6342101694995934672 : ℝ) / 59604644775390625) * v ^ 5 + ((709555166945265536 : ℝ) / 59604644775390625) * v ^ 6) * (((15 : ℕ) : ℝ) * u ^ (15-1)) + (((-1169504529553485811983 : ℝ) / 61035156250000000000) + ((20500620494140092571 : ℝ) / 190734863281250000) * v ^ 1 + ((-52777483054359645127 : ℝ) / 238418579101562500) * v ^ 2 + ((49683310241576440717 : ℝ) / 238418579101562500) * v ^ 3 + ((-1057016949165989112 : ℝ) / 11920928955078125) * v ^ 4 + ((798249562813423728 : ℝ) / 59604644775390625) * v ^ 5) * (((16 : ℕ) : ℝ) * u ^ (16-1)) + (((20500620494140092571 : ℝ) / 1621246337890625000) + ((-6557590304112108331 : ℝ) / 119209289550781250) * v ^ 1 + ((83877649002674072264 : ℝ) / 1013278961181640625) * v ^ 2 + ((-604009685237708064 : ℝ) / 11920928955078125) * v ^ 3 + ((2128665500835796608 : ℝ) / 202655792236328125) * v ^ 4) * (((17 : ℕ) : ℝ) * u ^ (17-1)) + (((-6557590304112108331 : ℝ) / 1072883605957031250) + ((2315137014975915761 : ℝ) / 119209289550781250) * v ^ 1 + ((-226503631964140524 : ℝ) / 11920928955078125) * v ^ 2 + ((202730047698647296 : ℝ) / 35762786865234375) * v ^ 3) * (((18 : ℕ) : ℝ) * u ^ (18-1)) + (((2315137014975915761 : ℝ) / 1132488250732421875) + ((-50334140436475672 : ℝ) / 11920928955078125) * v ^ 1 + ((456142607321956416 : ℝ) / 226497650146484375) * v ^ 2) * (((19 : ℕ) : ℝ) * u ^ (19-1)) + (((-25167070218237836 : ℝ) / 59604644775390625) + ((25341255962330912 : ℝ) / 59604644775390625) * v ^ 1) * (((20 : ℕ) : ℝ) * u ^ (20-1)) + (((50682511924661824 : ℝ) / 1251697540283203125)) * (((21 : ℕ) : ℝ) * u ^ (21-1)))

theorem RR_deriv_raw_eq (u v : ℝ) : RR_deriv_raw u v = DRR u v := by
  unfold RR_deriv_raw DRR
  ring

end Autocorrelation


==> anc/lean/Autocorrelation/Derivatives.lean <==
import Autocorrelation.DerivativeAlgebra
import Mathlib.Analysis.Calculus.Deriv.Add
import Mathlib.Analysis.Calculus.Deriv.Mul
import Mathlib.Analysis.Calculus.Deriv.Pow

/-!
PROOF CANDIDATE — NOT COMPILED in the generation environment.
All real coefficients below are exact rational expressions.
See README_zh.md and STATUS.json for the scope and verification boundary.
-/
set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation
theorem hasDerivAt_P (x : ℝ) : HasDerivAt P (DP x) x := by
  have h : HasDerivAt P (P_deriv_raw x) x :=
    (((((((((((hasDerivAt_pow 1 x).const_mul ((1303260710437 : ℝ) / 1000000000000)).add ((hasDerivAt_pow 2 x).const_mul ((398167103833 : ℝ) / 500000000000))).add ((hasDerivAt_pow 3 x).const_mul ((-1338637880051 : ℝ) / 1000000000000))).add ((hasDerivAt_pow 4 x).const_mul ((195266960359 : ℝ) / 250000000000))).add ((hasDerivAt_pow 5 x).const_mul ((-4297368247 : ℝ) / 1250000000))).add ((hasDerivAt_pow 6 x).const_mul ((262085157587 : ℝ) / 31250000000))).add ((hasDerivAt_pow 7 x).const_mul ((-11256207949 : ℝ) / 976562500))).add ((hasDerivAt_pow 8 x).const_mul ((4732570027 : ℝ) / 488281250))).add ((hasDerivAt_pow 9 x).const_mul ((-223580329 : ℝ) / 48828125))).add ((hasDerivAt_pow 10 x).const_mul ((225127768 : ℝ) / 244140625)))
  exact h.congr_deriv (P_deriv_raw_eq x)

theorem hasDerivAt_I (x : ℝ) : HasDerivAt I (P x) x := by
  have h : HasDerivAt I (I_deriv_raw x) x :=
    (((((((((((hasDerivAt_pow 2 x).const_mul ((1303260710437 : ℝ) / 2000000000000)).add ((hasDerivAt_pow 3 x).const_mul ((398167103833 : ℝ) / 1500000000000))).add ((hasDerivAt_pow 4 x).const_mul ((-1338637880051 : ℝ) / 4000000000000))).add ((hasDerivAt_pow 5 x).const_mul ((195266960359 : ℝ) / 1250000000000))).add ((hasDerivAt_pow 6 x).const_mul ((-4297368247 : ℝ) / 7500000000))).add ((hasDerivAt_pow 7 x).const_mul ((262085157587 : ℝ) / 218750000000))).add ((hasDerivAt_pow 8 x).const_mul ((-11256207949 : ℝ) / 7812500000))).add ((hasDerivAt_pow 9 x).const_mul ((4732570027 : ℝ) / 4394531250))).add ((hasDerivAt_pow 10 x).const_mul ((-223580329 : ℝ) / 488281250))).add ((hasDerivAt_pow 11 x).const_mul ((225127768 : ℝ) / 2685546875)))
  exact h.congr_deriv (I_deriv_raw_eq x)

theorem hasDerivAt_RR (u v : ℝ) :
    HasDerivAt (fun s => RR s v) (P u * P (u+v)) u := by
  have h : HasDerivAt (fun s => RR s v) (RR_deriv_raw u v) u :=
    (((((((((((((((((((((hasDerivAt_pow 2 u).const_mul (((1698488479368753960730969 : ℝ) / 2000000000000000000000000) * v ^ 1 + ((518915542614038325805021 : ℝ) / 1000000000000000000000000) * v ^ 2 + ((-1744594154573145849792287 : ℝ) / 2000000000000000000000000) * v ^ 3 + ((254483757482343856566883 : ℝ) / 500000000000000000000000) * v ^ 4 + ((-5600591194594625293939 : ℝ) / 2500000000000000000000) * v ^ 5 + ((341565288671826720635519 : ℝ) / 62500000000000000000000) * v ^ 6 + ((-14669773568440346663713 : ℝ) / 1953125000000000000000) * v ^ 7 + ((6167772575580872271799 : ℝ) / 976562500000000000000) * v ^ 8 + ((-291383458412278193773 : ℝ) / 97656250000000000000) * v ^ 9 + ((36675021857847014327 : ℝ) / 61035156250000000000) * v ^ 10)).add ((hasDerivAt_pow 3 u).const_mul (((1698488479368753960730969 : ℝ) / 3000000000000000000000000) + ((518915542614038325805021 : ℝ) / 500000000000000000000000) * v ^ 1 + ((-919926858684080307241861 : ℝ) / 600000000000000000000000) * v ^ 2 + ((500956164025899112066527 : ℝ) / 500000000000000000000000) * v ^ 3 + ((-2722546717216896399013453 : ℝ) / 375000000000000000000000) * v ^ 4 + ((490959549645091503568891 : ℝ) / 23437500000000000000000) * v ^ 5 + ((-307732190302257525920977 : ℝ) / 9375000000000000000000) * v ^ 6 + ((358882631083613241647 : ℝ) / 11718750000000000000) * v ^ 7 + ((-5613950963607533053147 : ℝ) / 366210937500000000000) * v ^ 8 + ((68125947596938937853 : ℝ) / 24414062500000000000) * v ^ 9 + ((11204808922118441843 : ℝ) / 45776367187500000000) * v ^ 10))).add ((hasDerivAt_pow 4 u).const_mul (((518915542614038325805021 : ℝ) / 1000000000000000000000000) + ((-1427520069423627843208509 : ℝ) / 1000000000000000000000000) * v ^ 1 + ((115224852332989026682583 : ℝ) / 250000000000000000000000) * v ^ 2 + ((-8104962804055249390631179 : ℝ) / 800000000000000000000000) * v ^ 3 + ((37304301552736459680861971 : ℝ) / 1000000000000000000000000) * v ^ 4 + ((-8462028082144474543728559 : ℝ) / 125000000000000000000000) * v ^ 5 + ((1738788353099264896514251 : ℝ) / 25000000000000000000000) * v ^ 6 + ((-134428785267779241159449 : ℝ) / 3906250000000000000000) * v ^ 7 + ((4046798456560992293803 : ℝ) / 1953125000000000000000) * v ^ 8 + ((131569396628291051151 : ℝ) / 39062500000000000000) * v ^ 9 + ((-37670569762016669521 : ℝ) / 122070312500000000000) * v ^ 10))).add ((hasDerivAt_pow 5 u).const_mul (((-1427520069423627843208509 : ℝ) / 2500000000000000000000000) + ((-24034052816365803201717 : ℝ) / 500000000000000000000000) * v ^ 1 + ((-7014987630106277214937113 : ℝ) / 1000000000000000000000000) * v ^ 2 + ((9299840952429971693837499 : ℝ) / 250000000000000000000000) * v ^ 3 + ((-25122787338266020910300729 : ℝ) / 312500000000000000000000) * v ^ 4 + ((6946376039149635544395923 : ℝ) / 78125000000000000000000) * v ^ 5 + ((-1332828957194734200905107 : ℝ) / 39062500000000000000000) * v ^ 6 + ((-24378774106286993645799 : ℝ) / 1220703125000000000000) * v ^ 7 + ((23383880945157009501401 : ℝ) / 1220703125000000000000) * v ^ 8 + ((-38868026057592371239 : ℝ) / 12207031250000000000) * v ^ 9 + ((5495001868720768589 : ℝ) / 38146972656250000000) * v ^ 10))).add ((hasDerivAt_pow 6 u).const_mul (((-8011350938788601067239 : ℝ) / 500000000000000000000000) + ((-5925012456157305039243047 : ℝ) / 2000000000000000000000000) * v ^ 1 + ((31106597948236137511873099 : ℝ) / 1500000000000000000000000) * v ^ 2 + ((-10597770020886549250637783 : ℝ) / 187500000000000000000000) * v ^ 3 + ((2365247214069478131364717 : ℝ) / 37500000000000000000000) * v ^ 4 + ((72214886515376083064437 : ℝ) / 7812500000000000000000) * v ^ 5 + ((-99425978901329591350853 : ℝ) / 1171875000000000000000) * v ^ 6 + ((8320519820882821449539 : ℝ) / 122070312500000000000) * v ^ 7 + ((-1477742840090031307757 : ℝ) / 73242187500000000000) * v ^ 8 + ((35010178899901868753 : ℝ) / 9155273437500000000) * v ^ 9 + ((-120932115215147837 : ℝ) / 228881835937500000) * v ^ 10))).add ((hasDerivAt_pow 7 u).const_mul (((-5925012456157305039243047 : ℝ) / 7000000000000000000000000) + ((1786702291910884874885443 : ℝ) / 250000000000000000000000) * v ^ 1 + ((-161956456630412576239407 : ℝ) / 7812500000000000000000) * v ^ 2 + ((503368842292626573310237 : ℝ) / 31250000000000000000000) * v ^ 3 + ((120193982682860958424769 : ℝ) / 1708984375000000000000) * v ^ 4 + ((-35548422206759905076477 : ℝ) / 195312500000000000000) * v ^ 5 + ((1199978923550818537849241 : ℝ) / 6835937500000000000000) * v ^ 6 + ((-19534798481471766499173 : ℝ) / 213623046875000000000) * v ^ 7 + ((556671756303443837087 : ℝ) / 15258789062500000000) * v ^ 8 + ((-106969931845377440923 : ℝ) / 10681152343750000000) * v ^ 9 + ((7375330819186196977 : ℝ) / 6675720214843750000) * v ^ 10))).add ((hasDerivAt_pow 8 u).const_mul (((1786702291910884874885443 : ℝ) / 1000000000000000000000000) + ((-85902066744803061527783 : ℝ) / 25000000000000000000000) * v ^ 1 + ((-1457740688406870718214897 : ℝ) / 125000000000000000000000) * v ^ 2 + ((743969330228607782585157 : ℝ) / 7812500000000000000000) * v ^ 3 + ((-123049331790404839958039 : ℝ) / 488281250000000000000) * v ^ 4 + ((1306206655423492798068831 : ℝ) / 3906250000000000000000) * v ^ 5 + ((-4322017706787148138239 : ℝ) / 15258789062500000000) * v ^ 6 + ((684874683618101849149 : ℝ) / 3814697265625000000) * v ^ 7 + ((-4577590573819519022503 : ℝ) / 61035156250000000000) * v ^ 8 + ((12408664172245867419 : ℝ) / 762939453125000000) * v ^ 9 + ((-316760621462778479 : ℝ) / 238418579101562500) * v ^ 10))).add ((hasDerivAt_pow 9 u).const_mul (((-85902066744803061527783 : ℝ) / 112500000000000000000000) + ((-326851588449916215254189 : ℝ) / 31250000000000000000000) * v ^ 1 + ((1653813866335574521960723 : ℝ) / 23437500000000000000000) * v ^ 2 + ((-172340451099764682876697 : ℝ) / 732421875000000000000) * v ^ 3 + ((445327113058432208710351 : ℝ) / 976562500000000000000) * v ^ 4 + ((-6702485487525850438567 : ℝ) / 11444091796875000000) * v ^ 5 + ((72645250747352476930313 : ℝ) / 137329101562500000000) * v ^ 6 + ((-1760070025105468801321 : ℝ) / 5722045898437500000) * v ^ 7 + ((874478764880584326661 : ℝ) / 8583068847656250000) * v ^ 8 + ((-718438907070885343 : ℝ) / 42915344238281250) * v ^ 9 + ((532716463541104868 : ℝ) / 536441802978515625) * v ^ 10))).add ((hasDerivAt_pow 10 u).const_mul (((-326851588449916215254189 : ℝ) / 156250000000000000000000) + ((231566862569967200047457 : ℝ) / 7812500000000000000000) * v ^ 1 + ((-1413026312113836268890607 : ℝ) / 9765625000000000000000) * v ^ 2 + ((1622497393780860354801 : ℝ) / 3814697265625000000) * v ^ 3 + ((-98216969891490828044621 : ℝ) / 122070312500000000000) * v ^ 4 + ((954674392770524494673 : ℝ) / 953674316406250000) * v ^ 5 + ((-11962910801346350849031 : ℝ) / 15258789062500000000) * v ^ 6 + ((866021012217275671027 : ℝ) / 2384185791015625000) * v ^ 7 + ((-10992239004591007037 : ℝ) / 119209289550781250) * v ^ 8 + ((1315373744660950941 : ℝ) / 119209289550781250) * v ^ 9 + ((-25167070218237836 : ℝ) / 59604644775390625) * v ^ 10))).add ((hasDerivAt_pow 11 u).const_mul (((231566862569967200047457 : ℝ) / 42968750000000000000000) + ((-52006460500788933521059 : ℝ) / 976562500000000000000) * v ^ 1 + ((2747751533818707357042843 : ℝ) / 10742187500000000000000) * v ^ 2 + ((-11069618655564371011483 : ℝ) / 15258789062500000000) * v ^ 3 + ((19106104791133646001503 : ℝ) / 15258789062500000000) * v ^ 4 + ((-2509610404886457853839 : ℝ) / 1907348632812500000) * v ^ 5 + ((1729003337780794221203 : ℝ) / 2098083496093750000) * v ^ 6 + ((-17549829308703115368 : ℝ) / 59604644775390625) * v ^ 7 + ((35752294113934178153 : ℝ) / 655651092529296875) * v ^ 8 + ((-50334140436475672 : ℝ) / 11920928955078125) * v ^ 9 + ((50682511924661824 : ℝ) / 655651092529296875) * v ^ 10))).add ((hasDerivAt_pow 12 u).const_mul (((-52006460500788933521059 : ℝ) / 5859375000000000000000) + ((174275715291173350489521 : ℝ) / 1953125000000000000000) * v ^ 1 + ((-151236755663405340036031 : ℝ) / 366210937500000000000) * v ^ 2 + ((7881688763139254124819 : ℝ) / 7629394531250000000) * v ^ 3 + ((-27201191514905311554871 : ℝ) / 18310546875000000000) * v ^ 4 + ((7159406224945260626551 : ℝ) / 5722045898437500000) * v ^ 5 + ((-216872393768730773563 : ℝ) / 357627868652343750) * v ^ 6 + ((28294263624358710001 : ℝ) / 178813934326171875) * v ^ 7 + ((-226503631964140524 : ℝ) / 11920928955078125) * v ^ 8 + ((25341255962330912 : ℝ) / 35762786865234375) * v ^ 9))).add ((hasDerivAt_pow 13 u).const_mul (((174275715291173350489521 : ℝ) / 12695312500000000000000) + ((-8227560080088296614623 : ℝ) / 61035156250000000000) * v ^ 1 + ((107516179345426952547021 : ℝ) / 198364257812500000000) * v ^ 2 + ((-1069009550600010114587 : ℝ) / 953674316406250000) * v ^ 3 + ((3206867493934284467113 : ℝ) / 2479553222656250000) * v ^ 4 + ((-50337780829263657023 : ℝ) / 59604644775390625) * v ^ 5 + ((231761661705854264684 : ℝ) / 774860382080078125) * v ^ 6 + ((-604009685237708064 : ℝ) / 11920928955078125) * v ^ 7 + ((456142607321956416 : ℝ) / 154972076416015625) * v ^ 8))).add ((hasDerivAt_pow 14 u).const_mul (((-8227560080088296614623 : ℝ) / 427246093750000000000) + ((501029171161779798117 : ℝ) / 3051757812500000000) * v ^ 1 + ((-58036811343972165252797 : ℝ) / 106811523437500000000) * v ^ 2 + ((214985537042318612251 : ℝ) / 238418579101562500) * v ^ 3 + ((-9624091295804841534 : ℝ) / 11920928955078125) * v ^ 4 + ((22967098988947661321 : ℝ) / 59604644775390625) * v ^ 5 + ((-1057016949165989112 : ℝ) / 11920928955078125) * v ^ 6 + ((608190143095941888 : ℝ) / 83446502685546875) * v ^ 7))).add ((hasDerivAt_pow 15 u).const_mul (((167009723720593266039 : ℝ) / 7629394531250000000) + ((-1169504529553485811983 : ℝ) / 7629394531250000000) * v ^ 1 + ((363750524697910463263 : ℝ) / 894069671630859375) * v ^ 2 + ((-93706827986346187508 : ℝ) / 178813934326171875) * v ^ 3 + ((61324664973223264438 : ℝ) / 178813934326171875) * v ^ 4 + ((-6342101694995934672 : ℝ) / 59604644775390625) * v ^ 5 + ((709555166945265536 : ℝ) / 59604644775390625) * v ^ 6))).add ((hasDerivAt_pow 16 u).const_mul (((-1169504529553485811983 : ℝ) / 61035156250000000000) + ((20500620494140092571 : ℝ) / 190734863281250000) * v ^ 1 + ((-52777483054359645127 : ℝ) / 238418579101562500) * v ^ 2 + ((49683310241576440717 : ℝ) / 238418579101562500) * v ^ 3 + ((-1057016949165989112 : ℝ) / 11920928955078125) * v ^ 4 + ((798249562813423728 : ℝ) / 59604644775390625) * v ^ 5))).add ((hasDerivAt_pow 17 u).const_mul (((20500620494140092571 : ℝ) / 1621246337890625000) + ((-6557590304112108331 : ℝ) / 119209289550781250) * v ^ 1 + ((83877649002674072264 : ℝ) / 1013278961181640625) * v ^ 2 + ((-604009685237708064 : ℝ) / 11920928955078125) * v ^ 3 + ((2128665500835796608 : ℝ) / 202655792236328125) * v ^ 4))).add ((hasDerivAt_pow 18 u).const_mul (((-6557590304112108331 : ℝ) / 1072883605957031250) + ((2315137014975915761 : ℝ) / 119209289550781250) * v ^ 1 + ((-226503631964140524 : ℝ) / 11920928955078125) * v ^ 2 + ((202730047698647296 : ℝ) / 35762786865234375) * v ^ 3))).add ((hasDerivAt_pow 19 u).const_mul (((2315137014975915761 : ℝ) / 1132488250732421875) + ((-50334140436475672 : ℝ) / 11920928955078125) * v ^ 1 + ((456142607321956416 : ℝ) / 226497650146484375) * v ^ 2))).add ((hasDerivAt_pow 20 u).const_mul (((-25167070218237836 : ℝ) / 59604644775390625) + ((25341255962330912 : ℝ) / 59604644775390625) * v ^ 1))).add ((hasDerivAt_pow 21 u).const_mul (((50682511924661824 : ℝ) / 1251697540283203125))))
  exact h.congr_deriv ((RR_deriv_raw_eq u v).trans (DRR_identity u v))

end Autocorrelation


==> anc/lean/Autocorrelation/ElementaryAnalysis.lean <==
import Autocorrelation.FiniteCertificate
import Autocorrelation.Derivatives
import Mathlib.Analysis.Calculus.Deriv.MeanValue
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus

/-! Uncompiled proof candidates for the elementary analytical consequences.
These statements do not establish the full piecewise autocorrelation integral. -/
set_option autoImplicit false
set_option maxHeartbeats 0
noncomputable section
namespace Autocorrelation

open MeasureTheory

theorem continuous_P : Continuous P := by
  exact continuous_iff_continuousAt.mpr (fun x => (hasDerivAt_P x).continuousAt)

theorem P_monotoneOn : MonotoneOn P (Set.Icc 0 1) := by
  apply monotoneOn_of_hasDerivWithinAt_nonneg (convex_Icc 0 1)
    continuous_P.continuousOn
    (fun x _ => (hasDerivAt_P x).hasDerivWithinAt)
  intro x hx
  have hx' : x ∈ Set.Icc (0 : ℝ) 1 := interior_subset hx
  exact DP_nonnegative_on_interval x hx'.1 hx'.2

theorem P_bounds (x : ℝ) (hx0 : 0 ≤ x) (hx1 : x ≤ 1) :
    0 ≤ P x ∧ P x ≤ 1 := by
  have h0 := P_monotoneOn (show (0 : ℝ) ∈ Set.Icc 0 1 by norm_num)
    ⟨hx0, hx1⟩ hx0
  have h1 := P_monotoneOn ⟨hx0, hx1⟩
    (show (1 : ℝ) ∈ Set.Icc 0 1 by norm_num) hx1
  simpa only [P_zero, P_one] using And.intro h0 h1

theorem integral_P (l r : ℝ) : (∫ x in l..r, P x) = I r-I l := by
  exact intervalIntegral.integral_eq_sub_of_hasDerivAt
    (fun x _ => hasDerivAt_I x) (continuous_P.intervalIntegrable l r)

theorem integral_PP (l r v : ℝ) :
    (∫ x in l..r, P x * P (x+v)) = RR r v-RR l v := by
  have hcont : Continuous (fun x : ℝ => P x * P (x+v)) :=
    continuous_P.mul (continuous_P.comp (continuous_id.add continuous_const))
  exact intervalIntegral.integral_eq_sub_of_hasDerivAt
    (fun x _ => hasDerivAt_RR x v) (hcont.intervalIntegrable l r)

theorem g0_g1_match : g0 b = g1 b := by
  rw [g0_expansion, g1_expansion]
  norm_num [G0, G1, b]

theorem g1_g2_match : g1 w = g2 w := by
  rw [g1_expansion, g2_expansion]
  norm_num [G1, G2, w, b]

theorem g2_g3_match : g2 c = g3 c := by
  rw [g2_expansion, g3_expansion]
  norm_num [G2, G3, c, b]

end Autocorrelation


==> anc/lean/Autocorrelation/Extension.lean <==
import Autocorrelation.Witness
import Autocorrelation.AtomRemovalAlgebra

set_option autoImplicit false
noncomputable section
namespace Autocorrelation

theorem ramp_argument_mem (x : ℝ) (hx : b ≤ x) (hxc : x ≤ c) :
    (x - b) / w ∈ Set.Icc (0 : ℝ) 1 := by
  constructor
  · exact div_nonneg (sub_nonneg.mpr hx) w_pos.le
  · apply (div_le_one w_pos).2
    dsimp [c, w] at *
    linarith

theorem phi_monotoneOn : MonotoneOn phi (Set.Icc 0 1) := by
  intro x hx y hy hxy
  by_cases hxb : x < b
  · simpa [phi, hxb] using phi_nonneg y
  have hyb : ¬ y < b := by linarith
  by_cases hxc : x ≤ c
  · by_cases hyc : y ≤ c
    · simp only [phi, if_neg hxb, if_pos hxc, if_neg hyb, if_pos hyc]
      exact P_monotoneOn (ramp_argument_mem x (le_of_not_gt hxb) hxc)
        (ramp_argument_mem y (le_of_not_gt hyb) hyc)
        (div_le_div_of_nonneg_right (sub_le_sub_right hxy b) w_pos.le)
    · have hp := (P_bounds ((x-b)/w)
        (ramp_argument_mem x (le_of_not_gt hxb) hxc).1
        (ramp_argument_mem x (le_of_not_gt hxb) hxc).2).2
      simpa [phi, hxb, hxc, hyb, hyc, hy.2] using hp
  · have hyc : ¬ y ≤ c := by linarith
    simp [phi, hxb, hxc, hyb, hyc, hx.2, hy.2]

theorem density_eq_zero_outside (x : ℝ) (hx : ¬ (0 ≤ x ∧ x ≤ 1)) :
    density x = 0 := by
  by_cases hx0 : 0 ≤ x
  · have hx1 : ¬ x ≤ 1 := by tauto
    have hxb : ¬ x < b := by have := breakpoint_order; linarith
    have hxc : ¬ x ≤ c := by have := breakpoint_order; linarith
    simp [density, phi, hxb, hxc, hx1]
  · have hxb : x < b := by have := breakpoint_order.1; linarith
    simp [density, phi, hxb]

theorem density_le_extendedDensity (delta x : ℝ) :
    density x ≤ extendedDensity delta x := by
  by_cases hx : 0 ≤ x ∧ x ≤ 1
  · simp [extendedDensity, hx]
  · rw [density_eq_zero_outside x hx]
    exact extendedDensity_nonneg delta x

theorem extendedDensity_monotoneOn (delta : ℝ) :
    MonotoneOn (extendedDensity delta) (Set.Icc 0 (1 + delta)) := by
  intro x hx y hy hxy
  by_cases hx1 : x ≤ 1
  · by_cases hy1 : y ≤ 1
    · simp only [extendedDensity, if_pos (show 0 ≤ x ∧ x ≤ 1 from ⟨hx.1, hx1⟩),
        if_pos (show 0 ≤ y ∧ y ≤ 1 from ⟨hy.1, hy1⟩), density]
      exact div_le_div_of_nonneg_right (phi_monotoneOn ⟨hx.1, hx1⟩ ⟨hy.1, hy1⟩ hxy) a_pos.le
    · have hy01 : ¬ (0 ≤ y ∧ y ≤ 1) := by tauto
      simp only [extendedDensity, if_pos (show 0 ≤ x ∧ x ≤ 1 from ⟨hx.1, hx1⟩), if_neg hy01,
        if_pos (show 1 < y ∧ y ≤ 1+delta from ⟨lt_of_not_ge hy1, hy.2⟩), density]
      exact div_le_div_of_nonneg_right (phi_le_one x) a_pos.le
  · have hy1 : ¬ y ≤ 1 := by linarith
    have hx01 : ¬ (0 ≤ x ∧ x ≤ 1) := by tauto
    have hy01 : ¬ (0 ≤ y ∧ y ≤ 1) := by tauto
    simp [extendedDensity, hx01, hy01, lt_of_not_ge hx1, lt_of_not_ge hy1, hx.2, hy.2]

theorem algebraicCorrelation_lower (t : ℝ) (ht0 : 0 ≤ t) (ht1 : t ≤ 1) :
    gamma ≤ algebraicCorrelation t := by
  unfold algebraicCorrelation
  split_ifs with hb hw hc
  · exact g0_lower t ht0 hb
  · exact g1_lower t (le_of_lt (lt_of_not_ge hb)) hw
  · exact g2_lower t (le_of_lt (lt_of_not_ge hw)) hc
  · exact g3_lower t (le_of_lt (lt_of_not_ge hc)) ht1

end Autocorrelation


==> anc/lean/Autocorrelation/FiniteCertificate.lean <==
import Autocorrelation.Leaves.DP_00
import Autocorrelation.Leaves.G0_00
import Autocorrelation.Leaves.G1_00
import Autocorrelation.Leaves.G1_01
import Autocorrelation.Leaves.G1_02
import Autocorrelation.Leaves.G1_03
import Autocorrelation.Leaves.G1_04
import Autocorrelation.Leaves.G1_05
import Autocorrelation.Leaves.G1_06
import Autocorrelation.Leaves.G1_07
import Autocorrelation.Leaves.G1_08
import Autocorrelation.Leaves.G1_09
import Autocorrelation.Leaves.G1_10
import Autocorrelation.Leaves.G1_11
import Autocorrelation.Leaves.G1_12
import Autocorrelation.Leaves.G2_00
import Autocorrelation.Leaves.G2_01
import Autocorrelation.Leaves.G2_02
import Autocorrelation.Leaves.G2_03
import Autocorrelation.Leaves.G3_00

set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

theorem DP_nonnegative_on_interval (t : ℝ)
    (hlo : (0 : ℝ) ≤ t) (hhi : t ≤ (1 : ℝ)) : 0 ≤ DP t := by
  exact DP_00_nonneg t hlo hhi

theorem G0_nonnegative_on_interval (t : ℝ)
    (hlo : (0 : ℝ) ≤ t) (hhi : t ≤ ((40047498753 : ℝ) / 250000000000)) : gamma ≤ G0 t := by
  apply sub_nonneg.mp
  exact G0_00_nonneg t hlo hhi

theorem G1_nonnegative_on_interval (t : ℝ)
    (hlo : ((40047498753 : ℝ) / 250000000000) ≤ t) (hhi : t ≤ ((84952501247 : ℝ) / 125000000000)) : gamma ≤ G1 t := by
  apply sub_nonneg.mp
  by_cases h0 : t ≤ ((770617483789 : ℝ) / 4000000000000)
  · exact G1_00_nonneg t hlo h0
  by_cases h1 : t ≤ ((3212327438897 : ℝ) / 16000000000000)
  · exact G1_01_nonneg t (le_of_lt (lt_of_not_ge h0)) h1
  by_cases h2 : t ≤ ((1671092471319 : ℝ) / 8000000000000)
  · exact G1_02_nonneg t (le_of_lt (lt_of_not_ge h1)) h2
  by_cases h3 : t ≤ ((90047498753 : ℝ) / 400000000000)
  · exact G1_03_nonneg t (le_of_lt (lt_of_not_ge h2)) h3
  by_cases h4 : t ≤ ((290047498753 : ℝ) / 1000000000000)
  · exact G1_04_nonneg t (le_of_lt (lt_of_not_ge h3)) h4
  by_cases h5 : t ≤ ((1290047498753 : ℝ) / 4000000000000)
  · exact G1_05_nonneg t (le_of_lt (lt_of_not_ge h4)) h5
  by_cases h6 : t ≤ ((709952501247 : ℝ) / 2000000000000)
  · exact G1_06_nonneg t (le_of_lt (lt_of_not_ge h5)) h6
  by_cases h7 : t ≤ ((209952501247 : ℝ) / 500000000000)
  · exact G1_07_nonneg t (le_of_lt (lt_of_not_ge h6)) h7
  by_cases h8 : t ≤ ((969667508729 : ℝ) / 2000000000000)
  · exact G1_08_nonneg t (le_of_lt (lt_of_not_ge h7)) h8
  by_cases h9 : t ≤ ((109952501247 : ℝ) / 200000000000)
  · exact G1_09_nonneg t (le_of_lt (lt_of_not_ge h8)) h9
  by_cases h10 : t ≤ ((1229382516211 : ℝ) / 2000000000000)
  · exact G1_10_nonneg t (le_of_lt (lt_of_not_ge h9)) h10
  by_cases h11 : t ≤ ((2588622536163 : ℝ) / 4000000000000)
  · exact G1_11_nonneg t (le_of_lt (lt_of_not_ge h10)) h11
  exact G1_12_nonneg t (le_of_lt (lt_of_not_ge h11)) hhi

theorem G2_nonnegative_on_interval (t : ℝ)
    (hlo : ((84952501247 : ℝ) / 125000000000) ≤ t) (hhi : t ≤ ((209952501247 : ℝ) / 250000000000)) : gamma ≤ G2 t := by
  apply sub_nonneg.mp
  by_cases h0 : t ≤ ((379857503741 : ℝ) / 500000000000)
  · exact G2_00_nonneg t hlo h0
  by_cases h1 : t ≤ ((1559477513717 : ℝ) / 2000000000000)
  · exact G2_01_nonneg t (le_of_lt (lt_of_not_ge h0)) h1
  by_cases h2 : t ≤ ((159952501247 : ℝ) / 200000000000)
  · exact G2_02_nonneg t (le_of_lt (lt_of_not_ge h1)) h2
  exact G2_03_nonneg t (le_of_lt (lt_of_not_ge h2)) hhi

theorem G3_nonnegative_on_interval (t : ℝ)
    (hlo : ((209952501247 : ℝ) / 250000000000) ≤ t) (hhi : t ≤ (1 : ℝ)) : gamma ≤ G3 t := by
  apply sub_nonneg.mp
  exact G3_00_nonneg t hlo hhi

theorem g0_lower (t : ℝ) (hlo : 0 ≤ t)
    (hhi : t ≤ b) : gamma ≤ g0 t := by
  rw [g0_expansion]
  apply G0_nonnegative_on_interval t
  · norm_num [b, w, c] at hlo ⊢ <;> exact hlo
  · norm_num [b, w, c] at hhi ⊢ <;> exact hhi

theorem g1_lower (t : ℝ) (hlo : b ≤ t)
    (hhi : t ≤ w) : gamma ≤ g1 t := by
  rw [g1_expansion]
  apply G1_nonnegative_on_interval t
  · norm_num [b, w, c] at hlo ⊢ <;> exact hlo
  · norm_num [b, w, c] at hhi ⊢ <;> exact hhi

theorem g2_lower (t : ℝ) (hlo : w ≤ t)
    (hhi : t ≤ c) : gamma ≤ g2 t := by
  rw [g2_expansion]
  apply G2_nonnegative_on_interval t
  · norm_num [b, w, c] at hlo ⊢ <;> exact hlo
  · norm_num [b, w, c] at hhi ⊢ <;> exact hhi

theorem g3_lower (t : ℝ) (hlo : c ≤ t)
    (hhi : t ≤ 1) : gamma ≤ g3 t := by
  rw [g3_expansion]
  apply G3_nonnegative_on_interval t
  · norm_num [b, w, c] at hlo ⊢ <;> exact hlo
  · norm_num [b, w, c] at hhi ⊢ <;> exact hhi

/-- The finite part of Lemma 1, with the algebraic definitions tied to the paper.
    This declaration is not Theorem 3: it contains no autocorrelation integral. -/
theorem finite_certificate :
    (∀ x : ℝ, 0 ≤ x → x ≤ 1 → 0 ≤ DP x) ∧
    (∀ t : ℝ, 0 ≤ t → t ≤ b → gamma ≤ g0 t) ∧
    (∀ t : ℝ, b ≤ t → t ≤ w → gamma ≤ g1 t) ∧
    (∀ t : ℝ, w ≤ t → t ≤ c → gamma ≤ g2 t) ∧
    (∀ t : ℝ, c ≤ t → t ≤ 1 → gamma ≤ g3 t) := by
  exact ⟨DP_nonnegative_on_interval, g0_lower, g1_lower, g2_lower, g3_lower⟩

end Autocorrelation


==> anc/lean/Autocorrelation/Leaves/DP_00.lean <==
import Autocorrelation.CorrelationModel
import Autocorrelation.Bernstein

set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

-- Proof candidate. All literals were produced with rational arithmetic.
def DP_00_coeffs : List ℕ :=
  [1303260710437,
    13322014809265,
    55642819258235,
    129081491190677,
    170622249536905,
    146377716985811,
    69293953413209,
    19554288495271,
    2251995184958,
    0]

theorem DP_00_identity (s : ℝ) :
    DP ((0 : ℝ)+((1 : ℝ)-(0 : ℝ))*s) = hom DP_00_coeffs s (1-s) / 1000000000000 := by
  norm_num [DP, gamma, hom, DP_00_coeffs] <;> ring

theorem DP_00_unit_nonneg (s : ℝ) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    0 ≤ DP ((0 : ℝ)+((1 : ℝ)-(0 : ℝ))*s) := by
  rw [DP_00_identity]
  exact div_nonneg
    (hom_nonneg DP_00_coeffs s (1-s) hs0 (sub_nonneg.mpr hs1))
    (by norm_num)

theorem DP_00_nonneg (t : ℝ) (hlo : (0 : ℝ) ≤ t) (hhi : t ≤ (1 : ℝ)) :
    0 ≤ DP t := by
  exact affine_nonneg (fun z => DP z) (0 : ℝ) (1 : ℝ)
    (by norm_num) DP_00_unit_nonneg t hlo hhi

end Autocorrelation


==> anc/lean/Autocorrelation/Leaves/G0_00.lean <==
import Autocorrelation.CorrelationModel
import Autocorrelation.Bernstein

set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

-- Proof candidate. All literals were produced with rational arithmetic.
def G0_00_coeffs : List ℕ :=
  [12065239178113824275365647589205837523537037247101020851851802852253456572866394028118879734528091384893793318930184335172179599558754382775494281062978069899220877139140868830195857772577649011697835405445970421876141791821954839245624639193353707676215017160704,
    243841257429837043216891215654659396192831670540134418091732951726267868358816673017764047391203454360410243905161340844085949392550176718335827856457260582446630156075136171798906372397977624394169794140050395133839187048939850589502464943060427861200515360374784,
    2340389797038233714935275002468616641265106126644956915533501009468194022909819188332714571089179345851234655729045759031829079333554742735587052259351339926793130450640355740439563023149966249808120620815102118389559285129794617823119957714896259182649203594206848,
    14184485199196746034965748248716136849098695759116848088045366668359219318231055447672002401611472358541888246901751304467869412042756884616971182328179066660615044922086279102114422028152200439297170263007360574877031264331068099118602392853715647324321465494026352,
    60882711945147171722081297295531101418374865728914650382399629732034573607158121568648106042330576759813153407275355785466671813341499690124189042566178033036689005177799615250539856991070561253329706964642290007493430986877512833392849697893562092651749978976782784,
    196722233712563736875262746186308716994319253213855144853074724790861200306990507646681754520671747728086655665280437838909790540536482584425873485900870385232064129943212812913083526581789711507953324619305131013832965255164564358998169284971483463939082007960185592,
    496502700582837163776283409028415234532867005751760471652899643405845709313944933024502343988197412913704503357097137805242504114980443247557248782766970229895952732424946243253537804215312921607733968179879349438115824597416559230111210332016363379528126374003298368,
    1002303309699808199712592050650868475297797252110668930876285521067696701848946683697693365113560047527868601293100326261961252505170476364355235726656276697551238661048496035129236032902847578054426453779652094471849856292518958668352655888789496776766446344938458719,
    1643691193413679058781131028099861191286576613931031880155563211422859013724083683097618119465294531479492643276266805794837608413051723887561642163539010267667654081144469272476429597362594474837394871111872660387655320340510332169614490683036627880635673923144041202,
    2211299665017265827694536358961103321824209641342599358777786620242101240652185457363379205818035612802220865721773637479199197001222467622421536458699539082436109076929891510253088838982081517686100714361961412371260418530973632053580182971761702184029655415086012613,
    2453865187900813529054698585863481894293503588167691976624466095213717487722627915738967849464894115344108359862831590958852564121163677997692676153745788251349346430190635132490133245958643192961823394978049125546973038082405706433074799384080896912792842316419795668,
    2250044540432422867448843550699145221929290946121982918274527206172562790197062672192823208549957733132106053570052644628551238815343414949001832382958250112399794427824506613750124481242579903665061343946336006505832717858600458101795099628723080231348537394755222199,
    1701802530355127565484298957367038585729440148200478304200385186405421798356269770175086548790549046875856659467320261225482540824213394802756614215848060478661211773772087309963839052194918559839523432077692553944201462972431765202046735874412355992815848263040516334,
    1055935540305670001792707025203877701643113645220665426719409377706382859166166956695664206226471808635381819257082479026552727587622753587616978244489169799063304701899922375348082471295972432535991938644120944048750519763050397080198202333350841973519129580517823621,
    532249422180482035595690845639521083333365743270358217612460398857130745884551581359569751375228990089017714522313537401350085239065871744440085317510474407321232795229976790146004664003774788963679311696242242642534746421252541651046376851575344764006793519148859608,
    214590705462639859644632837722687989289719819974104465680552801092149510642651707790303919283649134342222720574994140144848146689299970621006378464453481658105340785070625566044619065475372631001281260339542171100865455761298453317084214341591568437347748816748190821,
    67581386999073073836440169774547544902625906847266529671230550455516611233413001660398264314131393710337515154831140753953268804571759815763067513202623021527059202930008602316231426467419194973681719904087035754289307842219054781090581075723500946965517337443711534,
    16022823076006593293926194683924190162396736257988068435043051429121701615746235848612096147763742402711388356915652590146431967591378649662383081987264774595335042140189306273700292343455354265012068713550127116613631871578719824751214713041674194480056618055811159,
    2690494731319456842945382423869377443102946088329036359074247736943302590929545756956510253025360007766880884190535514045672888574931879049589667388702735328086868588180849596386648345077711177537968675399474359736914980028495455915128127355006470852580375154419540,
    285312698037367734257793126939900320630230093560139408238360455937566057916723563546676945829565987661620548625626091071157542071630575352710427968045881820512592396369708921373488124573373558050778976078203416512771373860771265495853221362131439497947033823483285,
    14374473042774341621913547128652070998924203439914794968885572438687699037105799752983308165187038713835693467037292280755772106870980405882658579066931881108496542626842192929690014171476673157190475861695655994962222562964904468685478213849557720522723803823730,
    756697139699459862921371212129725378327480696248553255616065589008193283395759758134690231834703956775683252062092567201476565486332508763200589213930895807820251636782141018836779071542702949806372549199447968742674495105573397929909671443100321006454594535]

theorem G0_00_identity (s : ℝ) :
    G0 ((0 : ℝ)+(((40047498753 : ℝ) / 250000000000)-(0 : ℝ))*s) - gamma = hom G0_00_coeffs s (1-s) / 46710262804671041133897398273973380326900748558298958508746669367904633603253781395575011005027720145043300679190238097280852057071584212866518315825492529555237953127401465292486551365195708309904710807248345512982779211170462385395432679656970793280000000000000 := by
  norm_num [G0, gamma, hom, G0_00_coeffs] <;> ring

theorem G0_00_unit_nonneg (s : ℝ) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    0 ≤ G0 ((0 : ℝ)+(((40047498753 : ℝ) / 250000000000)-(0 : ℝ))*s) - gamma := by
  rw [G0_00_identity]
  exact div_nonneg
    (hom_nonneg G0_00_coeffs s (1-s) hs0 (sub_nonneg.mpr hs1))
    (by norm_num)

theorem G0_00_nonneg (t : ℝ) (hlo : (0 : ℝ) ≤ t) (hhi : t ≤ ((40047498753 : ℝ) / 250000000000)) :
    0 ≤ G0 t - gamma := by
  exact affine_nonneg (fun z => G0 z - gamma) (0 : ℝ) ((40047498753 : ℝ) / 250000000000)
    (by norm_num) G0_00_unit_nonneg t hlo hhi

end Autocorrelation


==> anc/lean/Autocorrelation/Leaves/G1_00.lean <==
import Autocorrelation.CorrelationModel
import Autocorrelation.Bernstein

set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

-- Proof candidate. All literals were produced with rational arithmetic.
def G1_00_coeffs : List ℕ :=
  [670012726912511035485241265877592068205567806257922643588438942454428023031771008632487257938562867040922178779850462064287286942374249431763908180725629792802509316621407693658381546827823438537044342909659019599599735229741716657320419018855999938081339422514146161820832890880,
    12298624946297560369186495093334613895813323472483062334662353423722838497287228258268430079617507800149410377507580682618588270832488439105988379098488891582850159767174917515429969669106749138443317110598143279059710506477176125367967782016606078916609281787136441608335712583680,
    107040691964538541368362142328921505763198035622480147739667689767084991208200984464558603146981417759938500291416650221856957143828652726372148579913557726554875553182762615572654787778514874849490088969771994359310160506920321203249399880085313204314733809463674942721763951247360,
    587279037221342763882247280199976608368865783901654352711621580238485756060969803586044706541195907886448620221682796595627691441345384119541200534867016904523883002273272753561610505323551127461404026175761295123985750718616858749909844121243501315827368981775215898916826256506880,
    2277714737558070615747715113564539445000042925920197026176273969508915994719385142930146799381257894835372581467504517202287174255385967686775479201985200239231340474045225696085701749913419832107115167029391193649984840304694241253037219049311415225888715048966435610660659257147392,
    6637097633815631387260358352036881332493831102303881566143014955954002536431428547980848951162976937305287729680096963181741859956107987399858771474831164404089484604439227154395119720696292210842244818991633422288704590461167943975126664452534251012893890994615024741053363218546688,
    15074645256376703882431402006971952849729800944373906455941995378878764706401703214412469043601447885075151006504552300767916590117283413549533317296492258622813709575075930346660628216843686913494228331167926853270448938896046824596919949409429347651066144912791207789125569240629248,
    27323673244176633982515431199180549310706793551888005829305927098913065061309271704728791347617975453660968587152990663329818689658540998282378605410221868123722300728089325357555217452804021018023417210453927601455537840439543204871153196457764757166936867337634206982189378980282368,
    40134525629367766834526417422093292366805921448923491621147761231960405010189716244398113510739657441687508635356746192593664990173094818471527965278554988351431486381564933156452643296888749955404589671646576518424983196048789591272182503991304094560775558348659148923744896589758464,
    48236658146101030167787590763398072669582315574108821050689796540406724775550940878011473196445219143366082426337002862414571245263407486858846201904602284537393241628711821440104607191219447796829190013661957439318814012016693600621318659658548311135686171553507619681407338008281088,
    47689394539346118696079402614927884661291632637891497542708610863416291591063135655866559702782110255963837727574920681966756049061015755221260875626296487924951835134961099081799898151649885087086920096420441239806055865137243200346152627582321024586967777289671598292990633596420096,
    38847774177678825893449833925698506858144109958303600197939640411573449286272753900535359043802165021911250085145980574392503320722393147906774269052839376357934200465822670819193732932056812226393404383983223559011443377270224993103934529876867630664123379147681882574543366811287552,
    26027949307657460171318646861064938328637991780425683959599488795106515550241143831223086127442127187818258735013279088473642816782536191594654495973923451884297145043784738491482730166942984252924727657985659884636617868194243067876072739425281005677259026706141485353639113425682432,
    14267277439522455558166996889426776579371179624486319592977788423483961655591610414325439033974867525477449620730930429173833105271628230237557535743367446589756580716005009966174332796012952252010439548315212010075625502956007585563952682366560504604238271326444680068783201808547840,
    6339103320707292322618503052961036201241681147010024884262472725802402132753926445206016544404990229463910252510646885501791290032192773393442710046842872306684677101359471183166833599808377199846431438479167176672150121965062728811308509473277404742839800859668952727971364297768960,
    2250621070254926000602621919013000927814243239372771145124918066322383688615042763314505334544350488346022463856004467186535141242201376853085753710147685720267953622012408239005808584322885545055567707063895636812247654485670029096975866714833206613777763578023337253265828837064704,
    625278223932945488111436797449407193413693245174250553137430231031746913237115024214284001065421065281820144576433526541627951919547809822944790569210883952069819881872858533783826485236694056462093709597549026131494429227557829097834130301535103803875992200430318841180358904496128,
    131842478624598060286416969529875665471493900873755778886764893862147971981215721189748822822327957393942658078813745213809047828455060406876975729967881097960289250438421824137880817825094973998035983309246206119086500593064132602409349704392546339698661095976789498255142560926720,
    20154095061416718946387253981582867837626409409746802279755391061847709318490287685898751226173063176769948897910057255175507574691817255390575333743237841178130543032075517263046486389710509711654887967551158493399829988381586250638095505445070908026846353571262681990617640787200,
    2077732770152143335606916957944119887915000968217983630391289264629991218327579763903453779048964618022858997353798819151837904716658509119885028306580476962888873834947608522152031568324446125845593965180137067263357664817237628380145004104138468491450332854040612672584511981360,
    127244147023228127166198940899100943346468719060062263361953721771974047860466904886430988652758819265744610908881278668475410364820590183432425236963194926779254585723680169481044086136657207743531550938214235639561708438383645939016343099354325539127712214923442213798881434160,
    3473734355492654633995015410559007658169396161895188317814687324875439930671694996225422303790339042569229244377694490512838122516139464401657332187743724940692264449853194141542721815522481294560433520303139178011611270943217064738289648105431132686980632318848795021109088725]

theorem G1_00_identity (s : ℝ) :
    G1 (((40047498753 : ℝ) / 250000000000)+(((770617483789 : ℝ) / 4000000000000)-((40047498753 : ℝ) / 250000000000))*s) - gamma = hom G1_00_coeffs s (1-s) / 41359308651527098905998402908103916241369181216591982827733419426010413075264292325475406054299800996517539684124190117473648933449223884721658426648929879287989102542370798944725030387544915324650233228765359010718413841765901873756152626324349330125204584710878045143040000000000000 := by
  norm_num [G1, gamma, hom, G1_00_coeffs] <;> ring

theorem G1_00_unit_nonneg (s : ℝ) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    0 ≤ G1 (((40047498753 : ℝ) / 250000000000)+(((770617483789 : ℝ) / 4000000000000)-((40047498753 : ℝ) / 250000000000))*s) - gamma := by
  rw [G1_00_identity]
  exact div_nonneg
    (hom_nonneg G1_00_coeffs s (1-s) hs0 (sub_nonneg.mpr hs1))
    (by norm_num)

theorem G1_00_nonneg (t : ℝ) (hlo : ((40047498753 : ℝ) / 250000000000) ≤ t) (hhi : t ≤ ((770617483789 : ℝ) / 4000000000000)) :
    0 ≤ G1 t - gamma := by
  exact affine_nonneg (fun z => G1 z - gamma) ((40047498753 : ℝ) / 250000000000) ((770617483789 : ℝ) / 4000000000000)
    (by norm_num) G1_00_unit_nonneg t hlo hhi

end Autocorrelation


==> anc/lean/Autocorrelation/Leaves/G1_01.lean <==
import Autocorrelation.CorrelationModel
import Autocorrelation.Bernstein

set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

-- Proof candidate. All literals were produced with rational arithmetic.
def G1_01_coeffs : List ℕ :=
  [15277645262676571772140995599735757793332330233249541329689944318777079578467775817395233012294126621272874414621685461639190532453232877342796236743646648985080642982198170459202340028922677568418615977250954010312901342173299062865990489690291276667718062893932768240303273699571033702400,
    261131768926781786036005810898445942881160690587605764003348495474813742474889418495568561824036989204394307126695421844121087170443893911461608915327899558913723535705745860458747085435085964501575301895947748540043533763762382855446738924932166644414679514384382858592879800252452663459840,
    2086439706402174734693488972626352394194125753228631157141211508062763241890482179957394271519540865597131701609095658058383770379157906264916739852523466524065606017525556980010356809945333015582550671136418121839549888124067603964278095589041212981055559126388683350583915948027498295459840,
    10330540962079836903169061759041512390777911911556850767398040784383344323733455194498716401531827954632282404671592125306884015971411367110229449372251645297541952566450631773114672424472435559113060957039422890238719957526563511072335190643258823305817284075498294537632898750510322941952000,
    35423655681122627578806845949574517188289964593046664210081783696505102437406407757655644797495823395045920833339604270999051176095621209665060081785140593631340192850105574507834574513634315253384022078685247617477066835239270579861409890547555183755726946329007888670495138105502334430740480,
    89090750055184892582504559652624435594327360101901290224608475257299199734519117074489956887098451476652989042111360949051849395184826004536198365864332580649833996121900634916894970859355570514618400195217600065780604604410163688532661491183751225235844566448031908297786023545817462118285312,
    170076757091005276654296133248097194471359816419526115655269463886061458030320577010716297896060467531460073702017949736822869971209368373265583795770972559034142975108136465162092660134953218546508173751283190181051969451327326675566320847929123538660610079908081329989996916376450213489934336,
    253030002469787684631728464947595763101580857244917045226327525273529108231892935352853721876097868937808420295887471935398620266182942356601102432886351189694691336685427188375755040972388594403208259437132416265915298056508273047842562906290358056115742034754420638405064124486184713888727040,
    303759591552189968426620481084227001064472953531683728224314075862067909314010432775087847615660810219004346074998831741841508803470594307260785250118243156600949931505935866656634953369966148301958463303219854667388045836796138339486699148589842793000590405833095497787292911375276261202984960,
    315636042680012410411906102004045305170515525207462531923504223540532232853963695477411110047228545580325114588799619308647167516842015946770557446332145895430048646700528569431599151417355072815525477894844935961670170189568888441077109174272383676704417939906327431522762436457026269413900288,
    320637042755415765917456322493152038739869440510186965579898304319618510880295531069932899817572868423742357778939868825013799026411382951906137432225840502702730005149209597033455235562931763686550686633773352474493827178643426578208062751885693340999991240272436113419214240500187029598896128,
    348594759903028597283918391366403880154127048663034477470630734281776795626930649581386685462526206989323764049032993865939423520007282995725693098625255285163247365217569344840676406973800039297136315795729249807852104723819912914084736288369479403309873685231216143292265628662010583411851264,
    382646419712268026177571602273060957802047798664514993523960962053781216370023149083039732913056185770281386193900901460792149511682306235743239137762366815297558584759068407386941511785200677785206957628456423109913607576669680089395173759245609296705969485109839284850856872626487377667817472,
    374423272583141762333726520502916980394032682493660902118360866464487038368856932271773717391813747362576275378654898843250302863256607787808196330934461729292194052068355268713454393014651630314499732644880137817456891323493512342441499794282868042425975526322610124774678611453340527738617856,
    301572176742287043212153476869020345507997714503086469225407856974755297235011770619192988688822436373110566663117645770563733959578841526270861070538694996471389583782887107622124561141240928526047651822409442245485762718377839456380251108955046339130091323899929592685825431309447155843203072,
    192809265638695095227944956691420204223251441819966864505524076985043323217001961932763217044853691896912649749914239576444434992524921907475742861077712293005403507815136603160223718899137585558774257636101038476276483138040313394817938435891950369870755947419004485389655636878897419173199872,
    95845966149836604718618110184232876052552193569131073047498918025285285244150843955533449242855088645513213046742610561165355558868627874268432867692055950680015324919069420252205874113051902753228199973613694473273045596463303182506370928466107817443145984537162071049586111689388951178314752,
    36242820033001967732774304596654720071412817217330897209968326818240465520916018361305190245842810173176437002683023748482131020583552373901125668327618946060114399142644349489827573580799816650952355605845964147718661776037639624466172092008339531330953135946771334583966402081319624647022848,
    10082981915231737497294174561801604841418247999766244543189751780073341588461796517741491406432322406139226512264372352762362083273206020547014683130392887909822204751022469070334060584285361896847884575592090862394941706420638878670610333402252199358240488423482966857900202716126759895506560,
    1948499289904589344082729349539629457452918242777887100047509659962138005225680098964324825734767049760294726107472202827281528022971553357614748959212997213411732094623905682516694627136593960925527346883312654467390947452239703138889648289051716881449511423277158385845832814258404745412640,
    233933049851048154009144640581936889960811484666765880138558549692493551789607653784714172838906175622660055529933969231171383053537099585189812818060015282064752733070835469933651798895704376512770295472198136696654515590192955394725707117812544796112160322278395278169831645664777312782820,
    13156617109331405500824590833684209596672897885626895656524516526132106355429070282717455849516065920824827241860886344317855227369501097508597227456163802864883444657268358382562522830782957276133239874892546414688789364050485178362991547003679331362648928285170689842130485729940403749145]

theorem G1_01_identity (s : ℝ) :
    G1 (((770617483789 : ℝ) / 4000000000000)+(((3212327438897 : ℝ) / 16000000000000)-((770617483789 : ℝ) / 4000000000000))*s) - gamma = hom G1_01_coeffs s (1-s) / 181900163116522240265237011167782516353232768601661500232610445558748995495639984224768672415270958550375467861704260564004577598412489790936675333468127953857680344088445988631536964840562295859673061740871376290544128937347345854185263317859931198840075547281902406997778884628316160000000000000 := by
  norm_num [G1, gamma, hom, G1_01_coeffs] <;> ring

theorem G1_01_unit_nonneg (s : ℝ) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    0 ≤ G1 (((770617483789 : ℝ) / 4000000000000)+(((3212327438897 : ℝ) / 16000000000000)-((770617483789 : ℝ) / 4000000000000))*s) - gamma := by
  rw [G1_01_identity]
  exact div_nonneg
    (hom_nonneg G1_01_coeffs s (1-s) hs0 (sub_nonneg.mpr hs1))
    (by norm_num)

theorem G1_01_nonneg (t : ℝ) (hlo : ((770617483789 : ℝ) / 4000000000000) ≤ t) (hhi : t ≤ ((3212327438897 : ℝ) / 16000000000000)) :
    0 ≤ G1 t - gamma := by
  exact affine_nonneg (fun z => G1 z - gamma) ((770617483789 : ℝ) / 4000000000000) ((3212327438897 : ℝ) / 16000000000000)
    (by norm_num) G1_01_unit_nonneg t hlo hhi

end Autocorrelation


==> anc/lean/Autocorrelation/Leaves/G1_02.lean <==
import Autocorrelation.CorrelationModel
import Autocorrelation.Bernstein

set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

-- Proof candidate. All literals were produced with rational arithmetic.
def G1_02_coeffs : List ℕ :=
  [13156617109331405500824590833684209596672897885626895656524516526132106355429070282717455849516065920824827241860886344317855227369501097508597227456163802864883444657268358382562522830782957276133239874892546414688789364050485178362991547003679331362648928285170689842130485729940403749145,
    318644868740870877025488174432799913099450226529563737435471144405054915138413298089418972840768593051982688628223257230178536495981946510171270735098864438260351942534435582133974159997179829084825779273288812720274637699927422096519937856341987121119094665698773695199648754992719644681270,
    3642735667701043804409600026556889920225693080033844245985761554213365272201792985058420825772015398346747388073257962807424596871868491857243907299989980337323716283895907926523141849166103012366637022905126174939793389646929037174774263059640563381588198291684726726442175000817251383381640,
    26157279257632215059673260348832268280175550382121566138731973370238414871777538174633810852771073409106492730469585442526064480123008999789562535727672254312971388864186322906190211005700547886674402315959899970197201281714986038397888952163327082790183697683684780315437761687027758606133360,
    132437225127414755378334591583238969212947928652547571292767599496571876185322499170639996275694016487731625466277282726492464315105755011309262964230071465190833515602585462718503297854909132603543171865979786754305455721141304419466341145860558932090120599631941185991659454289829084709839248,
    503069503586643303553045957987384682486729312997561933754288593542790603359497955108013939620804193690137337071397177570111447797392880710390337463628581731181223158762561004226688715894650223918110761251459283230083299167416059460738173600831389755701403426302845194242318432797350358808277600,
    1489085242915006857102364898288291346981448726124063464390579144892550852449388705126477234329196452955809822927513487410930110696673012760188497689627275893590382673006090719495477883931533855634389819435123451775254884422080597085492129298229832531591718469253326535856627942422536665566768640,
    3520883440666962411414709662581331479970405827561332511568418315667524483047969622021886281305595354211796868939145229279977943118213202381558515543889249422421001059419656741469546880606230184905508649999522395915756078172231118090126685442890183246029906324556397839561054484101730354726233088,
    6761718621078125496303833553063616540571568274280416230395443005076992404309409972990840699140443480965136084953293321696466621818492155826670206117135578993213937319506600947839407377604831807374568708610233196489250428682302241608299292720248256413792039690710381294889700204736277304095838720,
    10664650097495891349440472350544209389688128381612037359894460563075646558779264070264433933816872257334659557479796086732333881328909613837001778256957236577883415945203145952282733426362137631928482213618329113484786095188567777074036335574281815288341784315237596661449100152626122425175337984,
    13909508691308858383795884130374391921249982853792058520413507020661479203742007346134268378517753445630575114610995791282171309070120207424516874585773996781872499841911422028012905731829085794402294465009164538689551895645102092594767067426374571288260592754033237530961866557158256895780368384,
    15053852466934465148368557148927070796521495217907751353946234094327602025935208065653275978854022702995572534112388087275337801207859672286547166216580206592032477951268927657070061499631784739650852539243198143840566814664823646942078132815888482419609520121047986017135284832381134047593996288,
    13523689316952088772926664897078073504668216807108893675323161660086542951064220393699561077504261051273898106091366267945974698986262890075344601289517608998883074808513748728576722392833127162585775525338948763620596220973424364235428893444557966222201755222948876689275628759037546403099156480,
    10056408877095356441199122563787361689504690556934286742266392360423013079268411868849966758944765326164507437941722781414619742263767868013178670452951997672560687961471631732221946835856598338900397843192314277714441678600440807700513519509424900058823209805083190747688296165368411265434107904,
    6151592975652575923684798458720181008915105693330224938880993432863744239545415575109725593140865647910706894405474771834266289483819486522545084280757453805610997768329391761412093223160894042475913927644749058927903022129488357824188329458212195495255609572048834705622496894188568560673882112,
    3063475384759665325237160725305518846984603199285200423429695831730206814960276640185852329572381070303081846647376322571862594783792051531327228029766251106431972603985557355485153574577998901659161182511544157646439676328075699430501439223885705839041756206222449250610186786652740431057780736,
    1222351871496109954321336711179535984936601107851302165610543073387399731568011132620603435321557407086526236944088054827804288764229106698306151170489425059401586665662575849613854741903215207247021133345881713676512689785032553580809731423059951676701220489231346803216634509542803115370414080,
    381489790208847324812131325403771804957426839594156937932686970047257130251655438540233622119871011871774588800634382597831625517205362983911480389235478739163320703462997978865017688889310597924056904110602395357884939818313761968902891659674230633379628343982413054163359194839326741673934848,
    89727933677504303564876647986528369032086869672967632330211816408015265975333589825964573298537605562111598058416207949405594960694243460887356413712856311540525930849663585572042137553549062219045646821125019528994054498804606833943134376350557483849489123748496475027914162163712701204267008,
    14959392560792153501555541861989241854444038924343022847124771766077188210087069745445053537057125337619458235007312221405787687787172717709514014480076166886488372407603740612326506214213494565233300888277916044557305160152425552669429512098994691752227361080027042662256235176283356913467392,
    1576004709392401602210340278684654027909659931678181875768288963923481648931714275164326056607286717019159927127774513211231940759042938868021869254818325384038758931696290348913404269843247064846433493410184185407820250839276062898748797411006887427241030299231169004880148335439354539278336,
    78897766890680426760628248029873564491908428761514756947458290230587026243166602520394414631768686629401888658683503461795393127572254307251651665774685901447738427511641443903872337593287586614295622740615890003864102781425984596735305401772304340404671408584241771129972825487608389828608]

theorem G1_02_identity (s : ℝ) :
    G1 (((3212327438897 : ℝ) / 16000000000000)+(((1671092471319 : ℝ) / 8000000000000)-((3212327438897 : ℝ) / 16000000000000))*s) - gamma = hom G1_02_coeffs s (1-s) / 181900163116522240265237011167782516353232768601661500232610445558748995495639984224768672415270958550375467861704260564004577598412489790936675333468127953857680344088445988631536964840562295859673061740871376290544128937347345854185263317859931198840075547281902406997778884628316160000000000000 := by
  norm_num [G1, gamma, hom, G1_02_coeffs] <;> ring

theorem G1_02_unit_nonneg (s : ℝ) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    0 ≤ G1 (((3212327438897 : ℝ) / 16000000000000)+(((1671092471319 : ℝ) / 8000000000000)-((3212327438897 : ℝ) / 16000000000000))*s) - gamma := by
  rw [G1_02_identity]
  exact div_nonneg
    (hom_nonneg G1_02_coeffs s (1-s) hs0 (sub_nonneg.mpr hs1))
    (by norm_num)

theorem G1_02_nonneg (t : ℝ) (hlo : ((3212327438897 : ℝ) / 16000000000000) ≤ t) (hhi : t ≤ ((1671092471319 : ℝ) / 8000000000000)) :
    0 ≤ G1 t - gamma := by
  exact affine_nonneg (fun z => G1 z - gamma) ((3212327438897 : ℝ) / 16000000000000) ((1671092471319 : ℝ) / 8000000000000)
    (by norm_num) G1_02_unit_nonneg t hlo hhi

end Autocorrelation


==> anc/lean/Autocorrelation/Leaves/G1_03.lean <==
import Autocorrelation.CorrelationModel
import Autocorrelation.Bernstein

set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

-- Proof candidate. All literals were produced with rational arithmetic.
def G1_03_coeffs : List ℕ :=
  [37621386952724660282434581770836622472719396954305056070069451442044747468550969371983725849041312517834610299436332446000763477121474412561250527274458838199490751033611986114441078945773881251476107950504250528270770445549957559936192227255012674524627403537865529599176800483516879,
    867152164138824311017465147262919667802291464147122352673194101657876661041291908481691364568163787657737317677265020213435118445857116518407018868526726256909371886177458890970777859063445962432745573920456266130351053977625324152386973137684535308366889067814299379075999896450338116,
    9457485456212248000416146651391754607355067374826982940197267498636452945769998896411195282648521918176751732639374181303315578067349837961699197605257976149333975707942223338134875548829016294660525953127667444512340925594179892853541168415454616119773278539936465024497881233210916384,
    64945572549294097542975899835855062489481271673718002967086971742415264674583939933359115548427914207762987170540474422423440430218807790490323285219580395398556159819638935250434568654697674114885660701299380240978152053355762048782722272761451583614040372442110982588923062772907505536,
    315186458014709028065644571314249190094932363549326735329284875283380037801536649952071244998343760221804348799441106242732703922576842539110026411594205229875671108040518478407686320498314188288807355528362675339385263793717981411633183016472220029796214314868683509934500447401644673792,
    1150005080022646967217303949399555907070602881706385415335414585740846395164670924090096800096454298798481715650077484747687682860194151536629919595034978834472669751506990820465950066153596728359426221927531459613564434594329697853273819426923760484529981551869112783820067517460378506240,
    3275936839067899614008985398323411449941281177893182514649499132443998525821800415937390054845647463879164369640771853772945355336093214634289618192517837641654783144975354971875563339936107718698970883923650786390124605950229853895470473777258355144422542460918582486257274691301558026240,
    7467220307224582329729426102339732042992413533980498216632441686006640339062630821481877224238461115198109270140992475841982402129632517337380990179726158143787778196855061061477318408605767100440229122031864129033833124440320408164835647870118751722989033284808007089178329998301036412928,
    13846020874199856005081311187818427874700121149749316399808057641826892655883968499229942678275255498002236893894228872363199066702565772230124054061712142601128884889540783224314728965035484580360863815277700698702687539810100057865572297282272071971101218691383748923185896245002677125120,
    21114106249830067177940834265311755519331042601678067914322122788668785809732950783305290004150341986557779757464964521861297490592556350510330058585426019423669010645115269900781113276220959269781182387431374876798344897664896521275192831872423568457605421862818230456552514381200528769024,
    26658085886960994522604269497726297736944434420858536200360571820083326063991509321371851443108612139745640677165149489308252310723566009797515742423052911039651433894555920785796553702867042477836234947373183862086359149842698675079176683641734174229404597938724266982464797499993882624000,
    27959584871493748956454545543816011379958210976981030473240876356769947757393434785671331793353789431092687368763158452873547508884975686013237477061983528457335115330630076438637305528845366694944218201985385724096420677038519805668160599158294066592380175781830872896035190567438043316224,
    24365040586528163667393894562399184172551638028938375593603077842948573854510629847296665211847093827963264337830598003652370804441256719461099318886844024632533842538905319007204183169948877488348839469130495728915612314357128499835423037881299130035026143430899008263020023234450016960512,
    17590600145918826558118122844301340489307464887941795674547522015105503083011170417966489486606388764045747750187167758266022007866548278865682890809189880425816081539846058431011551227875949312071725255522709534930345331883991544975533840393966995778414959837393240768686161720887195205632,
    10455071185062814647511595577961118121744603773883204977151522665080768267059633102212846827621954270953650926487199297120858700694956221295272165158753071622866505352233264992704172371522565789036963690770580041934348908898904033432857477762852770063713659440448496906513458993513768157184,
    5062381684877084288045842046045204142763155058494778896820410591534434984019500741233390092940607716841998074774910806582217063384172827725758314686814152987651605663938302149148375403268313049773910068519896584556029719412557570474213414672179036431976909230369043181790596146481892163584,
    1965191056329773655990942327936382044703643248449884551010840384328253930680159069573116073932965816600300019181226713924006760596887667460964307032168379542272594584700348568526893216244155658409751123945860876737123722298733096512935382493224101498504232960487502632008986754035050610688,
    597031867140837398781865294613200208270839225783665767255831342087019616382494360958286184242226624128236364118595969241635625325958676668584479610477980950766369607359282102551233910058379511797000968692274153158310792552135669905636761708319194493571145284642169643616094770020822810624,
    136760432998322968850315035851354669250587774688749737091004029728668842177045492219303243594447284205454885574445285837966296054850131092683263597915166996979671108530164874080230644665781561769767141641727804031888000799258392834581706770710459467972464579268867261661094256505878740992,
    22215391356855364704022282692425210667486232814921813704059649539830279579381951705430846872561641753608213727317517697466967594175829184811692600337417707123567460117660542819694453187053869697363853260296472894945990745386630754340178424379421618134953278210182939845204743181039566848,
    2281250396380393813288148588237688144650209885816183995105349953982285451948794376093210903950029620509792595316240195993931402174248198830101025828106340496962223883234906560277831919146093353126930509634564292568770061410571992610650108914715288650869785988416460744478227360859029504,
    111353823997513134989195649482656784352983227782682892268929767600487087045488851175003449484153301586953988743770887208041278542956139778894897474539231523392570761658681050814487467280824653568700271260744809070407330646667212741652925009824064429399366796292645582297589749932621824]

theorem G1_03_identity (s : ℝ) :
    G1 (((1671092471319 : ℝ) / 8000000000000)+(((90047498753 : ℝ) / 400000000000)-((1671092471319 : ℝ) / 8000000000000))*s) - gamma = hom G1_03_coeffs s (1-s) / 86736756857167358524912362655535944153419861126738309971146796016096589801616661178955398757586936259448751383640413553240097808080906768291795412763656594208564922374938005748527986927300594262920885916171730180046143025087044646351462992601361846370733045235587314127816622080000000000000 := by
  norm_num [G1, gamma, hom, G1_03_coeffs] <;> ring

theorem G1_03_unit_nonneg (s : ℝ) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    0 ≤ G1 (((1671092471319 : ℝ) / 8000000000000)+(((90047498753 : ℝ) / 400000000000)-((1671092471319 : ℝ) / 8000000000000))*s) - gamma := by
  rw [G1_03_identity]
  exact div_nonneg
    (hom_nonneg G1_03_coeffs s (1-s) hs0 (sub_nonneg.mpr hs1))
    (by norm_num)

theorem G1_03_nonneg (t : ℝ) (hlo : ((1671092471319 : ℝ) / 8000000000000) ≤ t) (hhi : t ≤ ((90047498753 : ℝ) / 400000000000)) :
    0 ≤ G1 t - gamma := by
  exact affine_nonneg (fun z => G1 z - gamma) ((1671092471319 : ℝ) / 8000000000000) ((90047498753 : ℝ) / 400000000000)
    (by norm_num) G1_03_unit_nonneg t hlo hhi

end Autocorrelation


==> anc/lean/Autocorrelation/Leaves/G1_04.lean <==
import Autocorrelation.CorrelationModel
import Autocorrelation.Bernstein

set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

-- Proof candidate. All literals were produced with rational arithmetic.
def G1_04_coeffs : List ℕ :=
  [25318928236973337104517588496186541386346841086988863996550609863444853327903013263267769044467354794267973544213165771007261024114118249348143188976617130582001382585686099176766098771810141799665023259136616859543057818579475847776149068937244107791995428736446588640681,
    583702315956839793378310069494593739923948163304195920276521470014359313604734750015840877503246289186563089249598845724132988451265619338200879500207963239602357689641822638443467528282375317804918823603645201300807792053494578665540004834080175551992936029151210996891226,
    6264981299062189610225288462897022025767391044464740306169844858897590593053324827991968543933410998152526739291116110533865364148760196291023706973444998994451977363651525997747213877745253999529693926394451616776294317096508602585496993415510743070175007354176170064040692,
    41732814426395767253020710080644910902021839993883211048872484712950084853010469553918473579640903035491079754473248834100038969289569525108412711786285931988510077918811747947652874557476691987335540175573053471830788803958481339870714972428613836202668132957600785241346168,
    193950809374227051235340270441511076970945315098407448750908547982570883637199000752745887519725956355653595093143724614480233767430809551329608222675056360268785802830902585507363728217923153108617231321359819037736876959443006670766126052361053209517616515092377980898581856,
    669860329141154537943923819259563211316991651543796551087431472218604606120587361697374095857220511814252446950299732633999846525891667228693445685246548468984302909428018359785180600972678538594700870490318925208024386182452662125720576277052203666639207857059598059112735232,
    1787222604224287252126026210986208202088949283227119036308378977960478245522684297706962372177794893754513955951756201000570097695769691252710451416089538924288333963322475684376794124903273860224584651774893180969657278555604909767138986947435386627921536283312923180337899776,
    3778214843416437587556263647298860655118402063235510787200661000619277756666607691123875162308307155595270639817828610571631401304048047757730056636549968765351043553640067349448060344693843027858214420748601378948121161736911759611033386645665770521939183754445492611763099136,
    6437229602403775852594369912750262250765620550024461711914419957890088134969101074664609159204575100941379114095029538349573541150012398438987724832930301907141227185654363210632849674219526178501231210599749986894680096988328242380821294085277953983874917013148869978198763008,
    8939450829965543959601311599055470442545232996071035498757558936045299547129849230235522782204784097880397315002592504332845037497848044672816756615024513541074285603643788790701421425015240124597026168360689598513062419829241622083134229431875922401291863992579691665030335488,
    10189069740618020849408234076528434006538958763800432801232899882688917118949126113377728847268353425846270863875920032746622677377809170576572046496439865966617275251313706888485901418202385565851023996875485025622758335371665784207196823303911871866939467090808629422626625536,
    9563760609465404422670751998406926856027619908655107353740085675485953099875991919689736902442988124476362441706109604054886544458436432663101505822958799637806032287444286855967888680286885504320139953703720116338418399146655660234910717668940068071817229963955897468876001280,
    7393402476894127679745313212555143132594804345310658473140225327102155921459384353237804366870028801151732860997375289270887790071037001279209617303457253891514473552902389970457834359467991426847620097317035139111832425346760306053308787003510219977920479472821548647113424896,
    4692753614670786285588346681454035946492147819187380370074691198957985435683862808580720405070556659414107030537821929189099001409119345194940381697163806084940058277360976356234475252340651223640722709245978087654040683167568871549720411702530123216901917681036417204754022400,
    2429294341728599961004620950210287821724907933910899415512384834258405491819729390487355965859431638985856899372676713118564411848891122029520120909595697481397968227528195729860364690479257514744088959465153597650151331716316208569551961220203293450907792205629848891896430592,
    1014460820904740560349458506448312077312645362062000242827541205918790829284767325875675595508311412764575221823127093964636198752130288350394992310388706285443236202539238580360305430134237351133893413857990323846996273137979745207159487414631633543267889625353073159125729280,
    336089151623291931721811783086337881806442284334082748344064096978193871757765834384091167609239098888505074517401905714030865322979038914125909134057173344197342915013443929201943187964413544231416894144094470288926980165684472119845093599399155805930189717918205162906255360,
    86160983857416340456525960818816521991421727101682845886658135272429958917279972748271941021056339938857621585295553952994800407516707260735901981279722403140017686418206848105427251392383074931558034729229343179762211254566396109035061137723441658279799338062537567668666368,
    16451662950769083169711653765463841039093986781177787572835768034164243720723649345496694016946875843059081477972326797184416163421524782541775441973019186105763452514674821274495419050029869155668646401228869995695763114586093751455236651920842989288070109091526613522448384,
    2197940303084934178748552861296965177484484591914603343088041802695403873017020205880170752951917460464322876741366814801945512678243982393198176817243761898179328992042811454642419906012668532523586301965425140488596307729225421553374296676399553551749679804044794159169536,
    182919089242182582399295198998664974483277652015142522261462856425351043875069741485357056316087812314020598605303426157146904183150492483457766549308727577829265128280687459770921779661006695185704359083578694600100662133205629624567608217861879181978411915037215989694464,
    7120666719771143427382952628985065266752896223071340612276151924286752466203622698975207425182094092087175596370070297972041888261411153432210387820573659642600102820127887879074139114358125153407605058620894640245085805001100387055630509062449246441591087464974611644416]

theorem G1_04_identity (s : ℝ) :
    G1 (((90047498753 : ℝ) / 400000000000)+(((290047498753 : ℝ) / 1000000000000)-((90047498753 : ℝ) / 400000000000))*s) - gamma = hom G1_04_coeffs s (1-s) / 19721655202640103772162629560520132179913130386634818471781453812604147470123430407273963000440502641924638597547621783005547014927493994103268826794114055294031668921647452804911151117107827818226925482161216264113623543627692162397457421457457222998239796023787520000000000000 := by
  norm_num [G1, gamma, hom, G1_04_coeffs] <;> ring

theorem G1_04_unit_nonneg (s : ℝ) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    0 ≤ G1 (((90047498753 : ℝ) / 400000000000)+(((290047498753 : ℝ) / 1000000000000)-((90047498753 : ℝ) / 400000000000))*s) - gamma := by
  rw [G1_04_identity]
  exact div_nonneg
    (hom_nonneg G1_04_coeffs s (1-s) hs0 (sub_nonneg.mpr hs1))
    (by norm_num)

theorem G1_04_nonneg (t : ℝ) (hlo : ((90047498753 : ℝ) / 400000000000) ≤ t) (hhi : t ≤ ((290047498753 : ℝ) / 1000000000000)) :
    0 ≤ G1 t - gamma := by
  exact affine_nonneg (fun z => G1 z - gamma) ((90047498753 : ℝ) / 400000000000) ((290047498753 : ℝ) / 1000000000000)
    (by norm_num) G1_04_unit_nonneg t hlo hhi

end Autocorrelation


==> anc/lean/Autocorrelation/Leaves/G1_05.lean <==
import Autocorrelation.CorrelationModel
import Autocorrelation.Bernstein

set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

-- Proof candidate. All literals were produced with rational arithmetic.
def G1_05_coeffs : List ℕ :=
  [14933120452701492981023013871781287594301369820006508107716156560321811508003859750401254202135478989408804476278685665532663590051194923242666879238691691466798090829436840321376088991954370881719065763896926436579262186129667678914489633341333562073475632259346436759310303232,
    278588727338886185380301574375886434936715802090774919970223255511068166319776452889889746683569494281390877799623953078122430885861429275809795678810839952554240349975210336306592727216742926363105437532330569483251606966096305596595819095599269380192287163947348964308412268544,
    2454116131888924098583394459403597938767062280495896075751756951231556957837817344332602753721725907457985131348017339978371789227704458083098855651202471796637756620927544569279144815487417508860630567613468159270332007023361327426153724370074142458591114800982314600600927469568,
    13563968520957908639673980799575591862983289309115903194672069563714312097300305823639056217300339049963867222013626893724888888382145059070519506089738555036318989796660302097782828687417950257673251437401111731157893234239116022446602265958198962211025902866956449303405602537472,
    52709839317693029492936930241205431799183428072270710109698862038232009595325460269555907442330125923147779341651608491868171486888972161176840530604720476517811980410000695844581279089634133509141442532296339358253876796402490224891419677036072123466774905802882756334187731484672,
    152930481238841209225364436627277301865310240601919689808982650468508313054775838212245822448278985629004892395978912136677626206065747288110462802875749133550459470217064169266600043790567049765136455920834010114877216355520886957013074066859254577147461334145531835847979711856640,
    343302720315735816580760210082295658008196657409517384752000471086990499798109185027170305280953650049843257588951463318804420958647655734030191641653966079955966142443132826188380027098798545385173226717328607425880113633637256333134055888408422698114125368991998633648372490174464,
    609616628979959246551834821174878979707294496245973395786316872292455141593856668186218098240362040541524489317641437020627327671765673526843626893868398701316287046580836743660412266938091880622559459945426153022653275530193799321622880419463898535813380140734894480001223022870528,
    867959953941748543268619916523500835619475171585488085070330889532023845407363696606534790225006486496841880864536155186454054242780570964583414029276077610984525464710354602742760890244693223507761402730864924093627085783100386139618960158691727542735380713313574709767085611810816,
    998075893072278058740429261618935377410417065542997576003883081435750557125145619310865990772417032884744469382281013171159730789594534338209826531646851261259221334749323936640354994908582214743013986773050638553751851159780066936764412601700471068045953873380398052363871704842240,
    928985543409901700939457620593760108040588945951209069586215941284440399946725687465792713251748099613221798768517029250013649496778990943322768358824271829296123548226783412790546935074424268757627031598970086411188408532779575415237053013977262275768076877010234913398254397816832,
    698280748078384147113306143225397423420281763989043518833964843246778174707603498001973147813555388347803587034692628139800014719849293655927115818248655813424631116321983602376241726637815521757284744771690416276141735590337970254496975710658614168015933376010578925217173068578816,
    421099604152010216453120516306858324679823332656852253309164470205041127225286630420039629439332913563829012014699638850671262387763526593190931022681316535946322235026013662093658880737048555245368953807337999089497080645875052502214547365791173474599238089400782991988553881747456,
    201729401294097637065577304700358731672764923236146928425182174944072118321174552219564022871532797614799870674142759603333581966002740553033020701383745101518394848869973944469862770667296967621754379120437745437390758320935138484931176962951029236557750952862149701375081546383360,
    76057457947926905896954959077949755969604031080602552587070489870917007563995760100675130669172124783666796842891418717803861513559300917622148715650384949463639638848905054676262201901180530344348906765803157284092358711844636848108236767022768254729110506619391572109352078344192,
    22720474845613643587460343749244907956925741618825067695140390887456741437161462424032892353960667725972895049299760778393198618094026724484256064628836240059798745748713415777802442063356467474339610187774302629740339073548840493827030517304066576005049888455581974470338959851520,
    5750561706174157210574269824745084862566757306278659457357512731191369327840822986449796558593167575435535765392296357096918533574610586321769009030653879763912742309219128775930054081157460205122154407878402629794409081050917350068521603343323559346525268173390696023823160360960,
    1453111451397767323011368373928240473226647786008130576639952305534986347892058755263296637541926812699100993667957389310497237402103696923263860942542431684911366484108210978229574595622259693550975339143079500790115921187284396301456304473345536419002511711200860194793038264832,
    393619543406278552056549013077116616753978384955723812510070314060412067540052270858851519720948383798118506884703220726568736293085635120273274751143701130372235967749333841586217640257893215820403592061777932563687658136996165677083650958235662743182500357719326356662440218560,
    92069615210704029524457596603822159001299683602937600820534200396775160099479301500241389770461258352856441763426168348373765779324301501757069740028764138957317812770163938377058127892732453129474124059646945058707031169719250079361092105617537577864730729059880170630829471760,
    13991490027766763023587670436485445318331287665266120152410098146504248894527332042780049499664494207408259047416332832640333400312777746613296524069352384920981908668185066680559530809725637437254398816270813117711450939008591075121095643368207238565014523759314884818513356180,
    975252886832287506557366525049315808431368507161575224556600354301704168530069736994108168768267084393323624506916711040489550271983833666741625041910976177338508464407116948444293940626198493221433658330333938396750043081627652634722711241952819344866497406916729455842996505]

theorem G1_05_identity (s : ℝ) :
    G1 (((290047498753 : ℝ) / 1000000000000)+(((1290047498753 : ℝ) / 4000000000000)-((290047498753 : ℝ) / 1000000000000))*s) - gamma = hom G1_05_coeffs s (1-s) / 41359308651527098905998402908103916241369181216591982827733419426010413075264292325475406054299800996517539684124190117473648933449223884721658426648929879287989102542370798944725030387544915324650233228765359010718413841765901873756152626324349330125204584710878045143040000000000000 := by
  norm_num [G1, gamma, hom, G1_05_coeffs] <;> ring

theorem G1_05_unit_nonneg (s : ℝ) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    0 ≤ G1 (((290047498753 : ℝ) / 1000000000000)+(((1290047498753 : ℝ) / 4000000000000)-((290047498753 : ℝ) / 1000000000000))*s) - gamma := by
  rw [G1_05_identity]
  exact div_nonneg
    (hom_nonneg G1_05_coeffs s (1-s) hs0 (sub_nonneg.mpr hs1))
    (by norm_num)

theorem G1_05_nonneg (t : ℝ) (hlo : ((290047498753 : ℝ) / 1000000000000) ≤ t) (hhi : t ≤ ((1290047498753 : ℝ) / 4000000000000)) :
    0 ≤ G1 t - gamma := by
  exact affine_nonneg (fun z => G1 z - gamma) ((290047498753 : ℝ) / 1000000000000) ((1290047498753 : ℝ) / 4000000000000)
    (by norm_num) G1_05_unit_nonneg t hlo hhi

end Autocorrelation


==> anc/lean/Autocorrelation/Leaves/G1_06.lean <==
import Autocorrelation.CorrelationModel
import Autocorrelation.Bernstein

set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

-- Proof candidate. All literals were produced with rational arithmetic.
def G1_06_coeffs : List ℕ :=
  [975252886832287506557366525049315808431368507161575224556600354301704168530069736994108168768267084393323624506916711040489550271983833666741625041910976177338508464407116948444293940626198493221433658330333938396750043081627652634722711241952819344866497406916729455842996505,
    26969131219189312251821723615585818635786189635520039278967116734167326183735596910972493588602723337111333181874169031060227711110543267389851727690908614527235446836913845154100814696574699278045814833603212294952050870419770335537258228793811173919378367331187752326892497030,
    351622439039155014089138660185829625350397723008015983351674572150036705883644598864090271549225840946917924452582892316771651995279611917288173812459888731082388576144739507847883805629713689945302444406294928603519029797942835287684343814129616284952007600497337520798412288760,
    2848184129393273741716589952663907185073391882552814092120782479443947209559330835254794587505925613925112768842672029175789793977434724734520907523174310136941320390987969470964035332537207518662324146473741114747897271054324344280054807709771261735645761699070809075408411824720,
    16046252082720268496518464038141619539178914250576820001082768902566802684844229014911499334892354539261988682347529408999117247101481922609175386581945190300896819077702037387356165794634056147701116799040546655997321110081702897406086431230609345675391652511657411213116086037712,
    66916889050412616268230580905410253619375591375026070062260486120749747966770400699426403375730957775172024923165360539928207527311129740724826689453712967303037310275525743739664062116379704251260934681894780876132846348570060512472768525153858717277364024400464918223133769062368,
    214817892531696090737426675454600407189717060989400495259145970144515052554731105000769965281455342185165468148412371039397718690757525090396432298621552283010723746771701611313493142934397106448627572695256710749537428458358315668121009038783546166943339970816220738264446233635328,
    544994265002000893843259365958318970229728416507046425471251673557505430349255893201677698337082299889662922128416544552218936663150000277818681582077045574940919882490138969538801807988781290440506188387214867198886297467310728596060564425466299729383689525736785246953131154562048,
    1112633355020579484879028652024308590664081521128377014715275869294435113889032830631155320873214728436879673597052957590141020239782053299531207559556357318040843706081386376163271136508750924988772429647803859858348159112169804638245923271427044999668459205263559757529990768894464,
    1850582319570950069275450261345240816547259136085802243292568125892746549080353432906824212020738417163709909157918707131322365732183576257478255800508746385198693780477564536668795113799997459783726191327301070381167120204578825610793594021467437802282853519557811527577149786795008,
    2527663423366268113549380464819147098946892038858211984652894504224258377410081755377427890361873632277602394025213853928426961579037391312423718303524110328603401185379636261169806239572318213067056720006670522921031617711975641878074764768314444685115775636969700627912175589380096,
    2847554125219561478803861098638557443800024856315861018747218467443641827521171877793986835290102948412298402881716121574369158707110400312424419054721436177158747968133573866929843674501431818750612806133214051119150538833168910122079484573833128773771879517114047766290383939428352,
    2648717347693340529775117244300624794020281383557940344380196502838150402054288374105014216142782387635542821510215784282181594208556595336826252900993371808863483412469378044241773060042790043670347135071571757907853725765301064967451822739025455584506597279051813082565445497331712,
    2029890569961331573119938576059469908083844327135269980658965347247439279643203665762756432102235637455787902652024974022770535463845937145155184475441876237898607425807222950513567684081594978393371500835360321746252316237872576380212749058704694892748260186195043652176842638540800,
    1274409442403922275914433429597007511083826477862289158779481450357126137784370340073643634889478780268034887767853391008254348628881608411871477906649932921608981987256650723216277125832161882680865332791113105792068227606722565552345938172465997037554965232615343788984468452802560,
    648966589736237711902297273019376230916662776956326313444814141478529079497731214247214924341305642682360090708168492172296221908611281572308639794640432641955520193541581027782605865554530086230687848033314968271507850633758828894883509223075122457929310046926107151560718751105024,
    263905139803153032636836526004987881731594764406569317346326466293322365529865676001041204844836874635029763902547623393862630490612502207652814290827279854663274012672107915308682895588449944316450367752824835049020703865124440062252830293806269334216692038845245655811294723637248,
    83689825460402835408775097787889490065625013112249020642792600597444156539265858439478817188226121576785308162481985243821095392931657672436022927914988999188808361165114670796345602893455056103760941756726396335593466752727143654037439325894894336492467342940385080776463605432320,
    19946506822186120092199594871217190762516937164269006619144240334401794483693129214043342934058870689499090554097231058669973426881965188557866852903008337329820181304170880476980460343397810066946951666870193962175276144587227888104792260073522417968374529478752151968999473152000,
    3361349703987948840766173397192429969425540648535590650207964494457093328567368624358660222005002649357821474346735071451807938557636836356033194871459773372494537317286258382535188339408588170766686974226405197431430611586889059228592172427459971092383387289117849867348171816960,
    357120312378678611221009031250160870093725835194434928336545803516916890344939994002917349339139638189541341711516527940524365115654486146155543019941022095111625103639162984057303406181252997530079433664106815328283030808067903252439997887247044254871603678403853247586904309760,
    17990762672991477210917380258229524765434735114234171418751867803458994311921047447870588419483826633165411775507959765472303749104360154116064435790062441510679032439474447147899835155515755858299958592894511999839184417338459413765695983614576352307363033165980584662060236800]

theorem G1_06_identity (s : ℝ) :
    G1 (((1290047498753 : ℝ) / 4000000000000)+(((709952501247 : ℝ) / 2000000000000)-((1290047498753 : ℝ) / 4000000000000))*s) - gamma = hom G1_06_coeffs s (1-s) / 41359308651527098905998402908103916241369181216591982827733419426010413075264292325475406054299800996517539684124190117473648933449223884721658426648929879287989102542370798944725030387544915324650233228765359010718413841765901873756152626324349330125204584710878045143040000000000000 := by
  norm_num [G1, gamma, hom, G1_06_coeffs] <;> ring

theorem G1_06_unit_nonneg (s : ℝ) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    0 ≤ G1 (((1290047498753 : ℝ) / 4000000000000)+(((709952501247 : ℝ) / 2000000000000)-((1290047498753 : ℝ) / 4000000000000))*s) - gamma := by
  rw [G1_06_identity]
  exact div_nonneg
    (hom_nonneg G1_06_coeffs s (1-s) hs0 (sub_nonneg.mpr hs1))
    (by norm_num)

theorem G1_06_nonneg (t : ℝ) (hlo : ((1290047498753 : ℝ) / 4000000000000) ≤ t) (hhi : t ≤ ((709952501247 : ℝ) / 2000000000000)) :
    0 ≤ G1 t - gamma := by
  exact affine_nonneg (fun z => G1 z - gamma) ((1290047498753 : ℝ) / 4000000000000) ((709952501247 : ℝ) / 2000000000000)
    (by norm_num) G1_06_unit_nonneg t hlo hhi

end Autocorrelation


==> anc/lean/Autocorrelation/Leaves/G1_07.lean <==
import Autocorrelation.CorrelationModel
import Autocorrelation.Bernstein

set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

-- Proof candidate. All literals were produced with rational arithmetic.
def G1_07_coeffs : List ℕ :=
  [8578664146896113019427003983607065565793387944333158215881284620027062564812206005034727296583092991430955779794673807846214174797229840333969324011832447772349849910485480855894010141141775063657740875670677184981910904568891245730255119139946151879960552771559040385275,
    199879371471932335780037352451390419023006745246831389764917404453317099075863838772779641985512638812226418702110485717633440953381403645039068896718926250910534303859979725934544945924275695806855451595373451868678358400434082299403596493351088373956996790241751832263940,
    2190352812988402340496758712198361050189357632023217764800735332649157391742446371822343387674182105717159818513393826335412037925362443525709820144717434183009389945531931187055126695541749740430897520915713610662373208117054051703803230415222110579422588554245145211342820,
    15026329605010257351533419507793696181825042790958526625945523669891187574961207868806496881712098277248916589442280503830681567613939139923358139272503061130962018186325959685938210455256063326792176593902326015692289995262494480258000960391635668283909800976770993457201840,
    72450871623312246034625166932535802778161637783750589531165972506457617856827794224357812778002206908529262131155901574539915144241807968873645409661620938443126936720832601356322334621175243279014802671146103539752321112444792793626233960945396180001677749091819400385872640,
    261244959057928127765422825349910610916444701097077401676175771478386045294483033979064202412607511178143985064114453510391106322359304704284374048647349323642198158130120761835197426501729039744767680708017176589761081581734392799175419981461039553238631838372452048024330752,
    731693077972400754751213053877168157898602158046694771341360245308211290860241120970337186589688383131304247036843681777349253660088871421564120739181930587187976808499272946182080517916225812848486462893930865508427130874356426188236336235456098040880834197812269729426182144,
    1631650225631992014388172351101524239680009472140113904006529844529845361492764216847877921071178040817217557034052195418138316149236532972246307287994787313851293135158720220985960342853475934721794296925538443877614311952447480970902264287883233214720457850952389051791196160,
    2945348800274315445897997194145645055149638157223244759996498522512589686445580696352617947366728316137922217496269676620508334363896734889541695547876760302441258229345119857639352905972321351407265056519375504424214213286415423950716854012554132761304269206799249992226426880,
    4351319520971936475391610831269070157670387450101458295359226140276858660589072099491001413547708421578509286978600611733316803243493709935426925749524494298293959632460944689846532730699196340437818818761831420233200310406162082993349611482504250607188818572457652359133544448,
    5296826652219060729142397337506103735416170772941991001139459055898951242196906076051986776224339514741684226449967970705593073055833670477100935088178587576945090396621200857343130884581334414839759022158861619915037189682667063644857759026583297225749241338496086203107246080,
    5330318406254949301016478539205600026329550846988002778318280247690624769236908945936741300699512227050228662169517571904075887873702892804689748253782256953952222494529836559102706140264975216502614101949239648224081907597405095066106485167598707713575447694415534197376024576,
    4435105248635798462725099236466182480660673180230430049362852409558770922674255983109017815491650916396319260571901696600901964224142941042862356025479398036417182453930204140531956573381454881482190451091300536471329067184514907581862876184021695136231647993291556786231312384,
    3042138309225604563160964606639817217343345065247567773315445379517491144422188010946865874247094337020126141038324225568059798955831768669379923931766944193348140293003435051945019054150988597967615553336861638139582089678377452340160287255529557905659257122064644185767542784,
    1709185907877235420407758301719480023376534814246092543320558263514895257781659212416553705207049584946700810381298221958479956001723975190669372680065035201825946817038789150281998311068362887595677380406398984399831835821742152332208046970941120945515972289899924137384607744,
    778262167377152864736202369043559281056889147922956243251513299376119712575251391136599071302800894572595351342088633431439750027834473871418348813913826375661627476168141947911174272235682031337727770700638682137177474830051302614289684290197705600341821805734844709023514624,
    282590844111921632365688713251855111146559303625873946293191669862987785902414464401301841832806536569445816784354397510114016288126149746254598911250637505183225836240969934896076190714152889247640108982702461240924768318556467587297654795865842548690240790320912191482494976,
    79858616407815596720403335757998459508417730809350155540824896127206980771397722415256274243155566549757905980402567928337686372674840960500603886061389978942823963422324163859689785546083852969163554391482353246594055171735193939976119086805451413070059332269350611750748160,
    16917860654764418559300165738193021061567852485557868539427266970691008312123457158246326441085047863507029483963336490074966943479279993509941258297738273197042202382234213425638496664149106437203529866433629146844500294482332851090032335090080848827643521448826318207582208,
    2526248553027241204764731049808051680600261451862662279472648311078572692669128531200221477042151516534998401967093184781460764367617914244712055687633193032779965136678598421434727894362547303283680082196932108199650978559682567160022697012104045995796066977392475087306752,
    236963173474493758019760937940555961623156152554652840671968623399326564476584452342580065236386954192205300553828631689608756406759224362663660153314175736331227401114384118589595690927872026388303424281689054913804372252886630221684805062439364580485860958436041791897600,
    10495562530528024282067145763859396592533938595598283955020428032641445095753266559105522116690479963145019809405651946088912562979286731233227239834258191922267698021500300604912473939206210041457209910045862361281705804066782438118574322659614095089146063914912448512000]

theorem G1_07_identity (s : ℝ) :
    G1 (((709952501247 : ℝ) / 2000000000000)+(((209952501247 : ℝ) / 500000000000)-((709952501247 : ℝ) / 2000000000000))*s) - gamma = hom G1_07_coeffs s (1-s) / 19721655202640103772162629560520132179913130386634818471781453812604147470123430407273963000440502641924638597547621783005547014927493994103268826794114055294031668921647452804911151117107827818226925482161216264113623543627692162397457421457457222998239796023787520000000000000 := by
  norm_num [G1, gamma, hom, G1_07_coeffs] <;> ring

theorem G1_07_unit_nonneg (s : ℝ) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    0 ≤ G1 (((709952501247 : ℝ) / 2000000000000)+(((209952501247 : ℝ) / 500000000000)-((709952501247 : ℝ) / 2000000000000))*s) - gamma := by
  rw [G1_07_identity]
  exact div_nonneg
    (hom_nonneg G1_07_coeffs s (1-s) hs0 (sub_nonneg.mpr hs1))
    (by norm_num)

theorem G1_07_nonneg (t : ℝ) (hlo : ((709952501247 : ℝ) / 2000000000000) ≤ t) (hhi : t ≤ ((209952501247 : ℝ) / 500000000000)) :
    0 ≤ G1 t - gamma := by
  exact affine_nonneg (fun z => G1 z - gamma) ((709952501247 : ℝ) / 2000000000000) ((209952501247 : ℝ) / 500000000000)
    (by norm_num) G1_07_unit_nonneg t hlo hhi

end Autocorrelation


==> anc/lean/Autocorrelation/Leaves/G1_08.lean <==
import Autocorrelation.CorrelationModel
import Autocorrelation.Bernstein

set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

-- Proof candidate. All literals were produced with rational arithmetic.
def G1_08_coeffs : List ℕ :=
  [10495562530528024282067145763859396592533938595598283955020428032641445095753266559105522116690479963145019809405651946088912562979286731233227239834258191922267698021500300604912473939206210041457209910045862361281705804066782438118574322659614095089146063914912448512000,
    203850452807683261827059184141538695263269268460475085438889353971614129545052743139851863664613204259885531441208750046125571238370818349131883919724668324404015915788628506816728214518788795352899391940237164260027271517918232179295316489264427413258273725990281045606400,
    1863994139691031280910695973827706353402523769979107174811062922524323994038494347145657445606676517888603019714695551911797060999849793974076531015843044794235735430163486185977378366180882682575599435367894295124108963860314606312232925548605302651244322328477260161482752,
    10660357844473669487935732247154391712204513400852880451254569334111540825913999435883995428449331386609892141952581153903916903452801052486272973150056664489791954913383794897057160929599025873570424245854084754288263733862330874092009097014249789591866815335364425435578368,
    42720568942910044755203531581062498520419723019385651885137072963960917663519780394954615599356819811298507400982302024400447836123785732927024565987197921406361695525739425187363588536892169584488846959560864871193586756303105890659734748279349088104977512203371043398615040,
    127339430241274711185749632466877665813419378951828943969071515123517228763273023897594559077581757496789914730941386405725615509394267717680919050632646209635715052600458854038815065808301561844775471649142779191104181070698694009076268415536639364330175238285518306564636672,
    292410192349625682777564679459544091588639723438666091824857475126224276987341434307038165140210216495257855496094844383366157280236443824119572795894784424822068911235607614015138524584969649174656067399578414853263429076969459836215333328619129872224158120913157786267811840,
    528417894796256846205620812755252493001215338799426504454830809645949243349980109767455676140088276186992924458532383423976487781924823226986820016748526714773430173097235053890626959889515286639513660546619314653285980101424368918084769831035351160042021963216550797045137408,
    760709260870956392096619444762379115097460954626646102570011492018116191450916186377746842497385963816614534371504598749204105852038140091163622989652865674805201092528319716530928629339087571604133668621561737515471126051862688366395432291775242225397217647016082478873968640,
    876919889751673663685775166519425657621271921694872876913613612321055654775169670985247185978660959146888017817242173625375307681917324147245314201106759231286758058360468095011225409515583504988922702330280158862969092890396039442139805719753057047654738347781700663292985344,
    808379731978899903972545376314754713201930551848177901943351523049762937571316013044656597256610831060435661712274083696411040039784587706478432063536618226171347823131580654369171905357541153097449313308157045701812770833333370955077852197802148903277412854811000142885814272,
    590745954176595605126496238936774300343172102644252705799338779990489798444334650481086440998677311030936640261226710221476386585940089585247374691705301327733551690685811929275627772136033045027527711692727871758724328811515626481735034287237882828091881427574689625789825024,
    335801256742308276334067327968996162428454224784352392317627850552828638830620947763067547122878950034479510467469272980929802624294356433358226313987669710798883666879713941429404481317078198798023818116488805237680594838474471540956953843698038661484621699915740073997254656,
    143152943516467693538055460905939007239674090347502525756768662377022668127365222133660160785199628228207029483809564739244625760628673985909757160887422681453163160333107621433505134670604500453090172151672899738171083807005587786627180347895624071470841616147021241102675968,
    42481034088075105439176749500276523231483154024402383113250987687258638702773996986064704296455739133749204880036591660693710921048270963202330618129405280015212116744867526637788608478808524933572393198073894714801905624014640185911811456790229452382195999713736467151536128,
    7261837353397362714229181626275190473434662361666752842809137380541347912081177492705368623100249354143858065853693878932000281854884078670134518357478499356955217245358292826415359072663701329208102940475241313977369304640056106594490704838547523838495172273066466544480256,
    267821177714049468593948280349381128487447227784319451356473467661944453354186992805800493533967807604074814878036248621048716695320099917100180932285666893147775858724785635281291705001753530225036890361374861659973812247081920650730857435815335786540036399766301775733248,
    35004092470358783504471677682605650918937634165730336972661921491021040093875915272060594271370364688294903678699452857178800164338624691897558965728032634245000603406467707611071538170334906514837381852783227424649810315662974414231883088836427143798506212034391077867776,
    149828551897284053272832406949107105326835168526478737334676074391835004470796532802443619703382032924763529766393169914604229093990653236971528506109811835847077323127581243450680792874330604542369067721973145472326521917109222036922704363719738637399542040872756031732400,
    69845220229178771849853695030585057461965696100567708383540897812098810630121165206384733599224491240243370536252348688100063332899443507952201721718039548735649098534699858512365187727620391429100929875286910968179495518861507581039954516859833020626423874368604200949820,
    13922440155423745030010825319812813774162647556233568289085465397262548030497064687434681471581299706290036796858644572255289260621591424337237811715572543267102039773680138350407053528714595225077531557329454705216937170207390266693154956633155730312472577726067749756340,
    1099399116949186223051336680613875734729171974734310432238845962462618165909604432520387393890429989959610531677712386180762880965530142555148672953535331622581765315405404382697749010540103334837312889984835384111014546972497446096094330490193203396299406630279839309565]

theorem G1_08_identity (s : ℝ) :
    G1 (((209952501247 : ℝ) / 500000000000)+(((969667508729 : ℝ) / 2000000000000)-((209952501247 : ℝ) / 500000000000))*s) - gamma = hom G1_08_coeffs s (1-s) / 19721655202640103772162629560520132179913130386634818471781453812604147470123430407273963000440502641924638597547621783005547014927493994103268826794114055294031668921647452804911151117107827818226925482161216264113623543627692162397457421457457222998239796023787520000000000000 := by
  norm_num [G1, gamma, hom, G1_08_coeffs] <;> ring

theorem G1_08_unit_nonneg (s : ℝ) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    0 ≤ G1 (((209952501247 : ℝ) / 500000000000)+(((969667508729 : ℝ) / 2000000000000)-((209952501247 : ℝ) / 500000000000))*s) - gamma := by
  rw [G1_08_identity]
  exact div_nonneg
    (hom_nonneg G1_08_coeffs s (1-s) hs0 (sub_nonneg.mpr hs1))
    (by norm_num)

theorem G1_08_nonneg (t : ℝ) (hlo : ((209952501247 : ℝ) / 500000000000) ≤ t) (hhi : t ≤ ((969667508729 : ℝ) / 2000000000000)) :
    0 ≤ G1 t - gamma := by
  exact affine_nonneg (fun z => G1 z - gamma) ((209952501247 : ℝ) / 500000000000) ((969667508729 : ℝ) / 2000000000000)
    (by norm_num) G1_08_unit_nonneg t hlo hhi

end Autocorrelation


==> anc/lean/Autocorrelation/Leaves/G1_09.lean <==
import Autocorrelation.CorrelationModel
import Autocorrelation.Bernstein

set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

-- Proof candidate. All literals were produced with rational arithmetic.
def G1_09_coeffs : List ℕ :=
  [1099399116949186223051336680613875734729171974734310432238845962462618165909604432520387393890429989959610531677712386180762880965530142555148672953535331622581765315405404382697749010540103334837312889984835384111014546972497446096094330490193203396299406630279839309565,
    32252322756442076338145315265969967084462575382607469864946065026167414937706321478421589071816759872013605533605275647336751739930674562979006452332911384881332103473346845722898404913969744838089609822033631427445673802637502469342806923954958812332102500745685501245390,
    436442872249545398012543493953728123667964252628045739900752890390196148774306301026122885603933694554714745271184970189729312919081106280787574534064816381020250372528034005962192215432723383689342495169370445412754228167463751634032993863295894661019022334760959230730820,
    3620841903028804467479603042887024427382638951730645280556245381150640581574229744606740209659535950594312642049485994282495392957019434355693280240956486597380021149107610865613885131098851381373551433407192382294816838229384289818241476651411245245551092659500204043313960,
    20721112082515930856679706047326807900439570287708232521998742289246424879518568244299249884945291704890442204992051440293485296874147128725656589585435619461393444235806908097268468467829967771808581520661206563547955981995958372436763298773572519085770192862599981891301856,
    87293354758853127713104124435187938646928403251811641916300884263685150713302233276742330142272239006625298289223824034261913429182964084954685030538016448879095568390230734768506468767635164161073086661475782319425888675939345596506366270121464372248745111201986511633892096,
    281960583143992636262016436256539119939659480878519634258602387831198850708403992970454055139278585451830637521695100089795364724522616757549289346878940206502722095344167233237363302124313797236515461135604860566877134889226717739255686556012153060847922983447052574753615104,
    717481955417947858186568532233514509714949553065423080564346239103127756615471683641890426014656136627242423707560837553798742653267276913571174242547020052885874426862144926113897954082931602732381594226971153085977496186294112793085580680888800299070540295619114337146204672,
    1465206720360825443136616374909409548209851774566654962778733376308501381772421626186736991853588518962125321919611058504738243957509065209611872552515398860057956747138250727772153828787670081130335864239396875807664648053562337097098564806562375245732185151966347434308591104,
    2431726300641817434569389075874634245010544387447446695757958770067738470511586133933413720114064419170730836128245631151626722520889182348080608016041184756232861065018407589728651943193994949676931832454191424363503715826241761762014877171545910987894733056056533503788164096,
    3306489677706622686589478418976101751842125428591494486036213612356759864136630455719766823188662629128618678187122172708953047719108523691761893238967571065363244684414180047792123546358969232573647360252754316921940643092852046173352723094469247772065568037321324638952175616,
    3699654491193444377257435564039093569964342831893025072136740132350437784928412360254935152147112963760117902201230208894126049638573995487575119974880740126481775267607453113647814039356674610567813233539287687423126488314290190343257465207586274937002387161220271128998981632,
    3410060967965090950370494466868754552121645836969878888632172910761130773303587154683972148557379058278771247325142956856754282793503111338905767678874134662043246529107025495730686786713088052055536571974906395761188856439164595841360717262868366764046999228798070379714445312,
    2583539913583696090504288859106404805583044524156352584784934778347259897907698135221604984038094016471378082871862616709052454157625199732023269175510629938661847944979016515204877943478899005174374329673736316664009831767038420375160248203851310227311441963300239655015579648,
    1599628060250591768223393115996221452015543854129907396055502084219301929475485887673924329977736649870136912729178808937445901654635891515212605486529639337495962236965059669389584013383558641495539013737451686536416846260422175644681467839888688904022206624454633767048380416,
    801339872049219807075583081684141291659814947067009431572801660850705652921928946085018155147650302028580835033148512292106858574966693461884991383807708797250601931631671777232529086140503427492070679154613411068916870505461766791272885663593251485315766493249211433083338752,
    319744479745546612067478685366348194890013297648341856384901490823645659186243013283552507948301091584450356751270793032939828239563136944389530190306982988288062768957499068786669059178083600183469389469766177361618358519272997811301799226016338494911239585316850950341459968,
    99224635346051100508183089839987246890257876716543079274755616433349612867326487298732682975704604054288841308439197001679515582765520045649240990954182060272989846981844465536763461121502293726397925568003409172906911670392497182339171661063205415343675990506179663083995136,
    23077354627890545617391871734934736180135509428775384265702113732551459038269338310703708714239205439973019243165749748545698936669436775569060056291083499632368195868373368375494857211229993550775591224862636617362860493719622655125091445341839138102622636898942596661116928,
    3783827858293026774458230098469236106538273433585260889723178027458952779479465444704367483394917036189749121235745736772178188010186597891772263536781661052009908541188283696503231967540261517196977468868826538710987668638153292398932783209036673347789433103375495598702592,
    389940372694784124732997481906720544246471350115605996036670000886529155920134948091220985934447802817140177977371051223212907663168737305226161821352191141194059293195435326054895288151634700453304588493862312970297927853128313642755230857737251155244717722938456833785856,
    18993452029782699689359930602466289975094194721564091145626605400513326777733247987990596738144313362645133848509360551576356462267989289912013641989554290353570420091961453998052537469883548960290996571398977094959963941348102060991491694715952271142510962084192878329856]

theorem G1_09_identity (s : ℝ) :
    G1 (((969667508729 : ℝ) / 2000000000000)+(((109952501247 : ℝ) / 200000000000)-((969667508729 : ℝ) / 2000000000000))*s) - gamma = hom G1_09_coeffs s (1-s) / 19721655202640103772162629560520132179913130386634818471781453812604147470123430407273963000440502641924638597547621783005547014927493994103268826794114055294031668921647452804911151117107827818226925482161216264113623543627692162397457421457457222998239796023787520000000000000 := by
  norm_num [G1, gamma, hom, G1_09_coeffs] <;> ring

theorem G1_09_unit_nonneg (s : ℝ) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    0 ≤ G1 (((969667508729 : ℝ) / 2000000000000)+(((109952501247 : ℝ) / 200000000000)-((969667508729 : ℝ) / 2000000000000))*s) - gamma := by
  rw [G1_09_identity]
  exact div_nonneg
    (hom_nonneg G1_09_coeffs s (1-s) hs0 (sub_nonneg.mpr hs1))
    (by norm_num)

theorem G1_09_nonneg (t : ℝ) (hlo : ((969667508729 : ℝ) / 2000000000000) ≤ t) (hhi : t ≤ ((109952501247 : ℝ) / 200000000000)) :
    0 ≤ G1 t - gamma := by
  exact affine_nonneg (fun z => G1 z - gamma) ((969667508729 : ℝ) / 2000000000000) ((109952501247 : ℝ) / 200000000000)
    (by norm_num) G1_09_unit_nonneg t hlo hhi

end Autocorrelation


==> anc/lean/Autocorrelation/Leaves/G1_10.lean <==
import Autocorrelation.CorrelationModel
import Autocorrelation.Bernstein

set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

-- Proof candidate. All literals were produced with rational arithmetic.
def G1_10_coeffs : List ℕ :=
  [18993452029782699689359930602466289975094194721564091145626605400513326777733247987990596738144313362645133848509360551576356462267989289912013641989554290353570420091961453998052537469883548960290996571398977094959963941348102060991491694715952271142510962084192878329856,
    407784612556089262220119603396863634707484828190085832079647425935030568744661467404384077067613358413955443660022091942994063752086812871078411142209089053655898350666945741863311285583474355878917267504894725018020557683491972918887420320332744232740742684597644056068096,
    4140712655519129524200672528272097915758542995074857610582726528428981035969995830967629306058228148126054434888766551167801309788548109208817249953919619301246689690618492012671551916177054625709231049089474779665440265245426477921576572460946534897709932336559240044347392,
    26443750336096461709732447368029947576002886797045902345376532098588384997729546630954255638442805972755136249130185587927695142240819637010228124647812002398512535646720434829186537239618532695694268856502530286602262082096490016489850496498975736083706988171911267841998848,
    119134891209981876699675014238174805764759939335598378530906617911431058897689773029230679827751946883628141659354669269454411400317199261447137769821567869650594911957047913660025227487901583964537214792367595750408544247946966537323442607173939962312257400836668877536362496,
    402536127268596084986283083884470475536195924946199375833898849168271997680981085883355778534221150883017579798063411197529548561017278848732530824955772636755334070204496130181882199726754444984963544258082068292116855985881213393523175910384883840788436003357764760269422592,
    1058561953580753936682095970093568376064024543883010284893260588223918373902024615933466943079675564873623516349018878165917280267109631226959089509052950415313024185933972094230023515521013343307878867124105459964455883979476457033983587974331443890195183993443580132953030656,
    2218977221134238424293921646940316255945510148996682463224572028237492452339865545107493155897105081925818367517302019957572279151149228569744517112669303339203109329269808069375593493645017248411623400128265573094952402867454268845818917320913987657799558713069268043537514496,
    3766588845514166696751328988660392243273027609399450154643620397216904007598958847477313933007642885578009115552875541347050964933159435634505556053148987545053565402566849452648316095146883525507175016097813927483627478729163260546518477285463093470841362739718223052451381248,
    5229937695605650339992285981988659794915618804611502163137398354006335013675619785228816277350619682975641747115533140779577254386252189470356232100287313271876053609013778684988516570827902359106808280103140872363648637913869362941802257242611611773654454488324533953802600448,
    5975130413186143809615879343984907665551985684633016216763441485827258121319827361774123685881207925757937428088630802861784825853995440829672684349807570772970987087489224667116145489665747189420537348296238938466661668267597743872964868714120509060109296386664038865007947776,
    5630128817918645751119061044522418488117504632989604799500410984007798108993573261505111715420591757790003881468112657321420516698956849141170493869715350370564742543887404860405968847089553799982759422770387778349730710782617405378762382868637186316247556839121802288515573760,
    4371439440984780785094469544115579523441380611942762417186105864607881689810866281319884616301554171836731745946807910885943345901205383149303677890088554074803336794067616910723270883499673501090532425538003984679824953095819103476200295121719562196266279108127536843233985536,
    2785251416422509241762416383933301921587543137283156721625101176253701908641537355423797689115711947600488938924895133493693580925749066817717604003325268252756003235581345245736634722926814175775853350293728319904798788811356348316965866818269106195587112324339474529902840320,
    1444978586630186015848408380981113038364306059298381256387583400130463007814798315295792606580990177530559055628505494916407336573879041293852051157054446686507313996167821376211348047787395194028821576387199222480705754560377052567732803056010669479956068063836282784530944512,
    603003462968737132359912506958913726212721126001674199510150387162881076294463285723846875684021593359293735820162543097606119926144213162527856678969309388810153675387076599803599768509522129221607984350963955702025059938530568675794194929324325253313260879397485743674863360,
    198790389214180240653306203554602812981088305127964833843385012789696734121447420707081393414031563933733963532126467908387326265208890719213149931935796747771670425287303099205757895866265730363045007071954635748706284493377528973771275535577520542405293469358848059718045440,
    50414074616628999526565893858166295240855778490680512749249733506033402065900484703359914599963827789897015424326549707820064280114898430155531942876776126386081717783774329170390245299156180714650452072852792422603602315982428055512047142371886654515185877698356112132591648,
    9448340713922053633696929877243073377128997633709187010995412406638253014746844557209857465722573582884401329829790905303756260204770175776218540398362416355168157282267250864235905673226856813217167666883932127350008284626776637025355443899023872111686702433936625394043944,
    1226562240505735211484727196934598968456261719057820999949615722012302798699713490647014877624118328221338373947212163748798015262882198299277603362590582820703565742663850945808769846531928443828099107969307785200484052157498444731646560975231386766869074964750344134149036,
    97951624783827523239568420322366571201769314908811232679683904713075695379258998424886787319348040792916702179955406531544178135073057150961627623014667031488040068309004176490273153200029627222168671359170883121212032235936047177879761987083373515636581973431052497914014,
    3605642283894502106137262181180477320046571836354194451205999449208626446449550852451988678743326661797849353161130302185089417260392179106773749441320715276370286616002299973788564325374142274867317180910311936308801664126363409732422276212091922965688410334829575545551]

theorem G1_10_identity (s : ℝ) :
    G1 (((109952501247 : ℝ) / 200000000000)+(((1229382516211 : ℝ) / 2000000000000)-((109952501247 : ℝ) / 200000000000))*s) - gamma = hom G1_10_coeffs s (1-s) / 19721655202640103772162629560520132179913130386634818471781453812604147470123430407273963000440502641924638597547621783005547014927493994103268826794114055294031668921647452804911151117107827818226925482161216264113623543627692162397457421457457222998239796023787520000000000000 := by
  norm_num [G1, gamma, hom, G1_10_coeffs] <;> ring

theorem G1_10_unit_nonneg (s : ℝ) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    0 ≤ G1 (((109952501247 : ℝ) / 200000000000)+(((1229382516211 : ℝ) / 2000000000000)-((109952501247 : ℝ) / 200000000000))*s) - gamma := by
  rw [G1_10_identity]
  exact div_nonneg
    (hom_nonneg G1_10_coeffs s (1-s) hs0 (sub_nonneg.mpr hs1))
    (by norm_num)

theorem G1_10_nonneg (t : ℝ) (hlo : ((109952501247 : ℝ) / 200000000000) ≤ t) (hhi : t ≤ ((1229382516211 : ℝ) / 2000000000000)) :
    0 ≤ G1 t - gamma := by
  exact affine_nonneg (fun z => G1 z - gamma) ((109952501247 : ℝ) / 200000000000) ((1229382516211 : ℝ) / 2000000000000)
    (by norm_num) G1_10_unit_nonneg t hlo hhi

end Autocorrelation


==> anc/lean/Autocorrelation/Leaves/G1_11.lean <==
import Autocorrelation.CorrelationModel
import Autocorrelation.Bernstein

set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

-- Proof candidate. All literals were produced with rational arithmetic.
def G1_11_coeffs : List ℕ :=
  [7561579926953922880889971657787000372690308219753871601735564156906769369424568469321392961603924995442683366680570735488064641586465979198128782188364620683270499317322455394630635252087033220022543960580422497853876027525931277447168841402741000431339381110508514014503370752,
    135480044789721841739580411312344661975278247772425308336338040874145174778872023251249790390350946133971102145389057808653568077811312369614316992503258054313417625828474981563400348550867280036597398019169340742689066953237958633993369198818406046055045925608578887404171034624,
    1134626692156197593525805383692429207136173343500441774691671289748292926037727482367477673512467573738974227005138032649026313010880177899245316302861349842458248923509134357615223625213426904595016344319843032131906968328686775017479310562339171983071773768661122175677018144768,
    5884357647849582575657839892358279104489006432779901297408251503518768982814178204625010084135536373269815762473122899139951846391878923285290538330239026110095311666365780015774231044090193779244771162108383231909317921650168058870599377892885768584342067246127717196817649631232,
    21088599795924943764424426199518121995586044781412921930571568334849417482978391386712378710361883486515810361864159406939981986878394933248835744289433102624107396738388568116275397753193814383076124962089982825831356660175883409835972326032467277686095633315150935931771380170752,
    55121672150916145995163099239115816694334879498738900442513354287020751715647026947032108052850846108386063086901464965582455630583005686147227119870929514410683817827031870825457895712153325713129142287146839636878355453644329481222505275061875828448991905308872900214195880919040,
    107880847577377111209444045948780365711408146553781636999497886991837983382411872059474266085503976030503617630924190357186169240276299382415151673219146508094353292134040202304921642401812331113416962968798201445296266358437111912093809475458090095414551825471726804109508878270464,
    159218662836007650397560779482024550127292273280236218389083914470855520508771571714774671289224455334552182235008768243724828483919539472947826330875922941158256844870833487851168551780579121638154568282001131409306381824785515465110506400732389844921606400174925441019969609269248,
    175033263153696633695571175022935789599097812106081341977809142631812114343521340479005008634678204504866980790083602371172344104978542862931435047208876611185531876146722875296156814340864963285789203170001023162627711253634742439627921379308231051162990734838329337732321904541696,
    137640308688007155341807963579493386174243511991004443398999198184170019701633397813293383117471829048460735908016760190543089510414167726826154326973510372941975215927708340281764540559466275031570322641518779418233788652690609951364738998598325554176682523533365490099984427868160,
    70859624273077449309981136990532740236665744015671782585152610783908942259794865640226540756663841884764201360550247113807300268304672804916537828351215268718164402487316201742516069764241493992273231893883851827524061669803233430059665979473580800029673938410895056062468802895872,
    22912461933041812921391283004939566905923638524467863100434259128236524965834113327102361800676738226617981256779233519743446399036325180747848881990605993699321287317817005483672725123894455285976452211166257055925655969937874532647806365384148324430063289377089378758921349656576,
    19696686633438800907506965067827146514230151075038344744773728663324133656247623147429453658999014684696190328569939423308610339390076071637222270753430913715909588603508064350502990144717200441430029542213832403612464191662813105845116476021384177340673956029627474051465138011136,
    43371745673478407112907744869407345397860099929276995251849994690194886089113200671663563799232679872425198567740331089284526724179875787395505685854279862763848851975825160885300753565880664691380932763211114832339961417997351199160719668191764841244933563923389356030812567078400,
    59175424672349261509916495864473796323719611247298262838460566320309156405051776837176448337822239203048111492675427769707474483342768214121627742354714023656827940663400191868664106405604479601262721536835023373399064669556023581612812741034085877770709177660346408413547291077632,
    52053715386707078178932788282894037971085406415497809099891963591887287373306956722202248023977175421841682664103546648671523740790360667740158347988014219808931822793838188385502506214442283025483869280505090674536445823001576933349163300285156708174389235769826958741295240404480,
    31917726872509375749142850546271148270642085442455779596268900481864154643051285509980157789139305745270004118535967634785470272756664494048925657018521706198809989766391433697223583264353531659433031897503493421854310546174212571060791215511961490541961587369286387679379284168800,
    14005983414689329564154583199191996118091526119560940409307136597266470588171980471328887425515706329600324930691043371963057904449199651599881921246210768304653142903585994527307545887882861311170720807386525627885726785521595390171440908935432325152985554721185949646434698842992,
    4358359540705083933117674336577227050056862196057649049887013208565581404419798059725817355075937385475021057095042540912249011576074283708479500039963977416834980160760124724994675960032644564438005708536663486286449481838714443808775346779262810535461776633231962146998989406480,
    919933932538242367997138054240585922862002131434409601395813237054637412867020375205384289051944764221131341641576213365017447224805948226059286681358393038626962410847195988660413516087707299183637883545501127944221325099476577422261905259111667140767836716437261778167664672360,
    118691579481038441544776507583799644230826702763519450481748098450783799929500214735316688101521626445909852765269466704322671831642055407178526026227301203535201645429068378571226450827010885703853810963819864068740297762038179940838354062104884316684745702395931726713485205230,
    7090662617723739743441824869574486067143000587005552413107569445890324945432189549863565583668980604007872444054907330836142787571980120305062744357950972521803326391911295594974128401934635062727968770357900689538743065439717829027251950569254692805095814662745259654612721755]

theorem G1_11_identity (s : ℝ) :
    G1 (((1229382516211 : ℝ) / 2000000000000)+(((2588622536163 : ℝ) / 4000000000000)-((1229382516211 : ℝ) / 2000000000000))*s) - gamma = hom G1_11_coeffs s (1-s) / 41359308651527098905998402908103916241369181216591982827733419426010413075264292325475406054299800996517539684124190117473648933449223884721658426648929879287989102542370798944725030387544915324650233228765359010718413841765901873756152626324349330125204584710878045143040000000000000 := by
  norm_num [G1, gamma, hom, G1_11_coeffs] <;> ring

theorem G1_11_unit_nonneg (s : ℝ) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    0 ≤ G1 (((1229382516211 : ℝ) / 2000000000000)+(((2588622536163 : ℝ) / 4000000000000)-((1229382516211 : ℝ) / 2000000000000))*s) - gamma := by
  rw [G1_11_identity]
  exact div_nonneg
    (hom_nonneg G1_11_coeffs s (1-s) hs0 (sub_nonneg.mpr hs1))
    (by norm_num)

theorem G1_11_nonneg (t : ℝ) (hlo : ((1229382516211 : ℝ) / 2000000000000) ≤ t) (hhi : t ≤ ((2588622536163 : ℝ) / 4000000000000)) :
    0 ≤ G1 t - gamma := by
  exact affine_nonneg (fun z => G1 z - gamma) ((1229382516211 : ℝ) / 2000000000000) ((2588622536163 : ℝ) / 4000000000000)
    (by norm_num) G1_11_unit_nonneg t hlo hhi

end Autocorrelation


==> anc/lean/Autocorrelation/Leaves/G1_12.lean <==
import Autocorrelation.CorrelationModel
import Autocorrelation.Bernstein

set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

-- Proof candidate. All literals were produced with rational arithmetic.
def G1_12_coeffs : List ℕ :=
  [7090662617723739743441824869574486067143000587005552413107569445890324945432189549863565583668980604007872444054907330836142787571980120305062744357950972521803326391911295594974128401934635062727968770357900689538743065439717829027251950569254692805095814662745259654612721755,
    179116250463358627679780136938328770589179321890713750868769818276609847778651746358953066412575558922420789885036641190795325246381109645634109236806639642380538063031206036417686942054243786930720877391211964891886910986429968878306227861803812781129278513439369178780249108480,
    2128427352184646090697210641331168450029054513978295609136247633571158369850051007678111855273023413751350084036919703094470515519587032995170950892945161815533690762889949145589623340632365323720979212093343144407153589587312356171619381253090236429658492937306010819502942737360,
    15838179742739501346964442573149840157672450943914211112489873881188009757505309809786440481979481182680244628424272871769742650684458119471961213887504390996223733735277540260493661219356476737036925250297346020043560789070976444049988719924138391579528752782085435846202871641600,
    82874497211618818625588136529172623958128151970976052653749107501586791847645699870529161160576528632849412581548031498240293622795065031663823050381046572166283675112025614276359360557620825620694361104624821358739452164089032617086529362229635885012656316221511085519882879665152,
    324538869439703471784361829488946361731598069526081958202983062867360193927352945078949414459203121656304814274949115866093260589433388493496955559722782649521398505764513175776655641216680847519571397515022681739373391370459689539400368281927348767296354792012606154637239190192128,
    988111009299918048738051001481106062676124426419934311845605850913733577338503874412507960991697458812682882435334390202518846456564275301152273341223244845137435341208039863746446786027487641047812993251972307256277548504042355017152817639009395476295962673813342262456038824869888,
    2398138535201345259486952299991447478621841552085786774351768243550541032264641601139560367631726139892139792667244377259490757748404648672522749222030700266547617374395034783800581716528506889179414737764712680523783861177624680426364819753074176953850921436341381139503920875307008,
    4717992956862903710320990064954563436644045914859387002496007408355752857078475857682737489366395542907636323586935597423668118571794798266506451626160155546170899864948362987381233476519720667639304678429956206602707129067955297910216470012448742773171226991226949768328479704612864,
    7608570402726199902003894915071228283537360617493806312791146620078036547354301950281346166177286786741986420376857795588211222360674675446183205936143160085892527426538377238174065372677340581294090037048681434843715275229409825884216349619125047650495938831206813100986424201576448,
    10128108810016336756205017082420810008848825813279607410710891945624100383797395825507452111131700595108928191251214355466835711655753852681820336291142781677202034993556940515494381888647417904239008444713786423030289820379618405094176105171003724600753648664587629201563795635306496,
    11167159425148537169147090017652945071033784265062302408084825448970212707817503248228582602216063080587271633264321266749835106864580328435885462372888535322040457196051390256054538279491002773950829262150224032209819163152451595302945534204785701838421099542837472329377119157092352,
    10202163362611782810512204198011223466298433788006842329929114221713727544996266121051428005968183941198818032326439903368728912044732699046264916952256397133958972866208302501876495487332358542299915935791751383195313872871099938244919563610629290734423219395164455330821819777155072,
    7701268893644327813967789657341512375520956808995719910560949958063103006194933157485230741055021791325429095224056470771723339018732881240412173866201941139133291382572466883650107525356274391022862046196663817119385472644747764064016503980847543878711507286843015952474453227601920,
    4773515572453135080007919173256591615089411634234325226388986055620984367970444039721710851117728555435282228676472448779661464281892533825128492097216300368962991884085839590858103893491876309474188449959312975989154104523828578791313380244118829495922506297236465216573420402114560,
    2404290626494568445081245425204487532874735799387381324862287270051912758351879212705993821697645683150372229027415879063225046990063658137832632063323794899175917496843428914855199726584512278813309291593238213278047098748613358739704394804623639828417492901550572123427575812849664,
    968400229657988723435503748276607593305995908194105574225175418508200320212944379588576475296945264773342706508288099642868872448514306620893891897413878941254971565758688300788541040842193129691264635032430281868270448476383036000447793642117653252214061741407659602501187810623488,
    304479480209276921823864822269546464005508125033068038433820841231730404539555411345840947146892635922184271408540561398738010780004988385978217919388550268984528148839181897238088139730754616677217530706860931020569918037777104549173861458108763512798644975917266388240211399147520,
    71995879299152976549616608801159609239032853799653820585683863462896004570579945177791652259968385027482449654836930908569396549965776465008096197308171835149243349251881072484291196867236979853274041966764772373554895560583689144484261306894046541492632542120694035985414592921600,
    12040273224475721436500517767881929760505311853353141486789129912194312959927492112769339638129565804314145555933602719788242834463168029079635435874513631114791572388981989810499991215160921332870547896452858953859766130137508970460819308659578360480315794307026491893568671580160,
    1269401874913130198644395272850733666034995199624297243061898775896671732543346405733452012625958501457873820556198887851447476326963767298957956285628902009818385223711333307780431306499626964708554935519772696931278224636950930244293873007844697645780603195994028736548658216960,
    63435220914859717631353972199358658656121574792010634332666187037420989285737756002885311608996327023222404988178278551795245225794539436122109527972815737586335128679978227101595235118612300578843673710272734107744924557291420433048184130648098452541251345720652090041381683200]

theorem G1_12_identity (s : ℝ) :
    G1 (((2588622536163 : ℝ) / 4000000000000)+(((84952501247 : ℝ) / 125000000000)-((2588622536163 : ℝ) / 4000000000000))*s) - gamma = hom G1_12_coeffs s (1-s) / 41359308651527098905998402908103916241369181216591982827733419426010413075264292325475406054299800996517539684124190117473648933449223884721658426648929879287989102542370798944725030387544915324650233228765359010718413841765901873756152626324349330125204584710878045143040000000000000 := by
  norm_num [G1, gamma, hom, G1_12_coeffs] <;> ring

theorem G1_12_unit_nonneg (s : ℝ) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    0 ≤ G1 (((2588622536163 : ℝ) / 4000000000000)+(((84952501247 : ℝ) / 125000000000)-((2588622536163 : ℝ) / 4000000000000))*s) - gamma := by
  rw [G1_12_identity]
  exact div_nonneg
    (hom_nonneg G1_12_coeffs s (1-s) hs0 (sub_nonneg.mpr hs1))
    (by norm_num)

theorem G1_12_nonneg (t : ℝ) (hlo : ((2588622536163 : ℝ) / 4000000000000) ≤ t) (hhi : t ≤ ((84952501247 : ℝ) / 125000000000)) :
    0 ≤ G1 t - gamma := by
  exact affine_nonneg (fun z => G1 z - gamma) ((2588622536163 : ℝ) / 4000000000000) ((84952501247 : ℝ) / 125000000000)
    (by norm_num) G1_12_unit_nonneg t hlo hhi

end Autocorrelation


==> anc/lean/Autocorrelation/Leaves/G2_00.lean <==
import Autocorrelation.CorrelationModel
import Autocorrelation.Bernstein

set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

-- Proof candidate. All literals were produced with rational arithmetic.
def G2_00_coeffs : List ℕ :=
  [12910948433072596243314016096200208562220864408187799417970187144832120765281088762857223655900623131383949011194853985034137074894749844582480,
    173523661139844616058028030883576056031279487882368964903348678193327064678972051347050825766593989476386195520565455842494058956394412165864184,
    992468173797822809887492843708124653210228552241914972409110487864739397655424279162302212506164773668556419766358665456428746009921026198015764,
    3106631206447874528087944058017548286574885837767340734971845486922672311074859491351615594890791965288980693938432095405049685800314678098409210,
    5894682835725272357375436898493123320984761547834877458696159779263401062339119974855678299558848376703869576815843362190460319263618800948081282,
    7099646520685605569269564278782571896411340683455895572598126621278756388058909784935650986914093117424905658224417963473423635516646426793459238,
    5487127856738648332597353905904979910963417099000256028013854773806769130895568098669376149236592555666713919162488247462679006653402639461035569,
    2664537912723385160902679936561041360623068553605115581859473163964885291016321824564271833333710178357473892602872181877190964845307474927971605,
    763155827633408628069228198496029159930348809392193636319029227603124238253605722946644611617101127466720907922745242367343755190890611556051340,
    111953130549976841667483379612699276040951827615934816910728428698740526742456075064585531030353837406472278196169069927987514438601124766515426,
    6104886033331782626169245025053563779055076339114451968112510862574225255800265254520517328718940983581287453969466431946085869978562681670093,
    158022407841797870396289678102343028116290132302647827553881234812668521445625529548424691828312604663872727210443336103876872634273937216865]

theorem G2_00_identity (s : ℝ) :
    G2 (((84952501247 : ℝ) / 125000000000)+(((379857503741 : ℝ) / 500000000000)-((84952501247 : ℝ) / 125000000000))*s) - gamma = hom G2_00_coeffs s (1-s) / 8417845694020636113748384306059338711278985632308575901486271780636899748540034459557868081374867867057604626672100336875388982426147456000000000000 := by
  norm_num [G2, gamma, hom, G2_00_coeffs] <;> ring

theorem G2_00_unit_nonneg (s : ℝ) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    0 ≤ G2 (((84952501247 : ℝ) / 125000000000)+(((379857503741 : ℝ) / 500000000000)-((84952501247 : ℝ) / 125000000000))*s) - gamma := by
  rw [G2_00_identity]
  exact div_nonneg
    (hom_nonneg G2_00_coeffs s (1-s) hs0 (sub_nonneg.mpr hs1))
    (by norm_num)

theorem G2_00_nonneg (t : ℝ) (hlo : ((84952501247 : ℝ) / 125000000000) ≤ t) (hhi : t ≤ ((379857503741 : ℝ) / 500000000000)) :
    0 ≤ G2 t - gamma := by
  exact affine_nonneg (fun z => G2 z - gamma) ((84952501247 : ℝ) / 125000000000) ((379857503741 : ℝ) / 500000000000)
    (by norm_num) G2_00_unit_nonneg t hlo hhi

end Autocorrelation


==> anc/lean/Autocorrelation/Leaves/G2_01.lean <==
import Autocorrelation.CorrelationModel
import Autocorrelation.Bernstein

set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

-- Proof candidate. All literals were produced with rational arithmetic.
def G2_01_coeffs : List ℕ :=
  [41424626081280260937164961376460610762516760442345312106284642418732176885842058817942242414641179437006252201854457899614698899839106997777858560,
    169498797537171881697390576964423042160451973122043317279192321367903005816202125026449209546391700958852713192155844035683426297872637313514340352,
    393046256285446670809816035340169228256820307170967247121442135039155911723874967021873002222987176185575922271114616398052078580525536971983273984,
    2727732925867519465269648759812112242171930749186974121312156923721663722281557158135322865250141882318676885113270172037973151343316750975503687680,
    14248912301834515369538216326096912653746642670554153226295533189330834985204579447173425208088042192607361156973739022956053179485444739560256158720,
    39922956791487957979914753044948724488066333356322509233291450887033828630087045505612092195059990045829485929568435203076029994410850772439844635136,
    67117629294996403757434260825321665012206806583856214589506746932437489515573573051102637702408739451187853679256847592003029593846538145275128546752,
    72113800039398805658862971859669582367593595424160856406117935481701934590751129042494983960605787043866215048141196293082029705676664332182189130688,
    50268069030327137617827584708878969654181802180031915466427315179553601360349331106199277922076077127642811370034716518603584637009261654081734932280,
    22104558210882441012085087828274364662995214551551443610278715165827497521549380099868265047846628141440018802189396946740220400488907620483808877586,
    5591081838677105451130169227934999810789391034438535012677084908815467939703251557540012309796319611332912225347106394046580818246834326615796575011,
    621616583023342690597801084084083418731533457821006816728221635398313653584821267057001442709288176792954856414116459645726350206229345607816673865]

theorem G2_01_identity (s : ℝ) :
    G2 (((379857503741 : ℝ) / 500000000000)+(((1559477513717 : ℝ) / 2000000000000)-((379857503741 : ℝ) / 500000000000))*s) - gamma = hom G2_01_coeffs s (1-s) / 2206687741613345633402456455527619287129518409595899321119217229663279447681278793366337770323933362141948707254331070709861969409119998705664000000000000 := by
  norm_num [G2, gamma, hom, G2_01_coeffs] <;> ring

theorem G2_01_unit_nonneg (s : ℝ) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    0 ≤ G2 (((379857503741 : ℝ) / 500000000000)+(((1559477513717 : ℝ) / 2000000000000)-((379857503741 : ℝ) / 500000000000))*s) - gamma := by
  rw [G2_01_identity]
  exact div_nonneg
    (hom_nonneg G2_01_coeffs s (1-s) hs0 (sub_nonneg.mpr hs1))
    (by norm_num)

theorem G2_01_nonneg (t : ℝ) (hlo : ((379857503741 : ℝ) / 500000000000) ≤ t) (hhi : t ≤ ((1559477513717 : ℝ) / 2000000000000)) :
    0 ≤ G2 t - gamma := by
  exact affine_nonneg (fun z => G2 z - gamma) ((379857503741 : ℝ) / 500000000000) ((1559477513717 : ℝ) / 2000000000000)
    (by norm_num) G2_01_unit_nonneg t hlo hhi

end Autocorrelation


==> anc/lean/Autocorrelation/Leaves/G2_02.lean <==
import Autocorrelation.CorrelationModel
import Autocorrelation.Bernstein

set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

-- Proof candidate. All literals were produced with rational arithmetic.
def G2_02_coeffs : List ℕ :=
  [621616583023342690597801084084083418731533457821006816728221635398313653584821267057001442709288176792954856414116459645726350206229345607816673865,
    8084482987836433742021454621914835401304345037623614955343791069947432439162816317714019429808020278112094615763455718159398886290211276756170250019,
    47038569702475723920997941768072720568144754583402243036945776777147142516145027701608336247963634809231842706352890187868401080922677121887545627666,
    161753137394490170985370966162749741063265837872686765317966832944331147612918302849469181552086092745053736973529004326694617559583632926101450864088,
    365578071154464282785301528935475211916676920200980468978424598928250824741007360546892504197877751956149846176171660970733956755861166474650234583232,
    570659543034971844391659499653470838673162628545678484878605005246161354072072955597250090724968263543096438682126654042878828208666686250125986988512,
    628240215855492533494070171707014469592683808392155276427614252798372697502323618557864311656472473900920726514147514225017584705898019901323468555456,
    488072856342232439887008403234651953144359400351430539914483346872615866898566735317013640137803158223236393118770027420579485517873469256388040163072,
    262354705218044074793455366434442835897587399657537847648251897001267389057359788681839316988793871856167522158746102734683515602902497772121024673536,
    92963324827921383372347556287614305647781155950544195495881939380136399551771481338669529705840879308668907325137046429718701302422400152086007637760,
    19548659520800507388645125932346920507953995698786327142540766739535163923931746393650278571546492653857810337967222760920430590174519023754682462720,
    1848493446843542255410496969838681223680124208390272139097863794235190054489754739134233888868519507765815663006511717549331633484107727387116673024]

theorem G2_02_identity (s : ℝ) :
    G2 (((1559477513717 : ℝ) / 2000000000000)+(((159952501247 : ℝ) / 200000000000)-((1559477513717 : ℝ) / 2000000000000))*s) - gamma = hom G2_02_coeffs s (1-s) / 2206687741613345633402456455527619287129518409595899321119217229663279447681278793366337770323933362141948707254331070709861969409119998705664000000000000 := by
  norm_num [G2, gamma, hom, G2_02_coeffs] <;> ring

theorem G2_02_unit_nonneg (s : ℝ) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    0 ≤ G2 (((1559477513717 : ℝ) / 2000000000000)+(((159952501247 : ℝ) / 200000000000)-((1559477513717 : ℝ) / 2000000000000))*s) - gamma := by
  rw [G2_02_identity]
  exact div_nonneg
    (hom_nonneg G2_02_coeffs s (1-s) hs0 (sub_nonneg.mpr hs1))
    (by norm_num)

theorem G2_02_nonneg (t : ℝ) (hlo : ((1559477513717 : ℝ) / 2000000000000) ≤ t) (hhi : t ≤ ((159952501247 : ℝ) / 200000000000)) :
    0 ≤ G2 t - gamma := by
  exact affine_nonneg (fun z => G2 z - gamma) ((1559477513717 : ℝ) / 2000000000000) ((159952501247 : ℝ) / 200000000000)
    (by norm_num) G2_02_unit_nonneg t hlo hhi

end Autocorrelation


==> anc/lean/Autocorrelation/Leaves/G2_03.lean <==
import Autocorrelation.CorrelationModel
import Autocorrelation.Bernstein

set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

-- Proof candidate. All literals were produced with rational arithmetic.
def G2_03_coeffs : List ℕ :=
  [1805169381683146733799313447108087132500121297256125135837757611557802787587651112435775282098163581802554358404796599169269173324323952526481126,
    21389613968980351221929832167951796255406354960260084282371066143252874951463294535282383974187654734918258011016055817663166723268082965103012973,
    111267562745320807225467450468544138511275747097833849887230792280131679437118884381940605000479603854771252158923945557195437865089633046568199155,
    333813997569068914958110491227657776203010232187702858000191817713750931151937948347540043239315769491000213657608845575073500946033936051399034188,
    637155679626920055774711921161573334887866938884251608644622568451227460833257518827193930625449965629066026303843365151091796061955871177464956380,
    803279637347780649182869628013640111085172294632593578195088287416929020572661353660410467750277733381758736825465831328566084502957655410204180572,
    669814000506276067846114464893834539957809998900572641192817227063491742682221728178418527814006020536373985952200024222419836442432359950283937664,
    356979181728759238884806078020420605995001142307048091846913487948760642312237227206181159679767891957218664124614700362106426891840230908834434656,
    110931894098474243305575293693844888375414573438223801549802563456354037889620410594463575367139789847816444974732873103550030361283982895425954368,
    15727372584551216423346510481696321947446048904125815375355153109372028534435014905095708891348196127698322874227010740137245508732274061602466304,
    237046534743621112963154502058630978109616235405809497385853413342735096918887370381149565171516279136342146287086345486410953745120312360960000,
    21549684976692828451195863823511907100874203218709954307804855758430463356262488216468142288319661739667467844280576862400995795010937487360000]

theorem G2_03_identity (s : ℝ) :
    G2 (((159952501247 : ℝ) / 200000000000)+(((209952501247 : ℝ) / 250000000000)-((159952501247 : ℝ) / 200000000000))*s) - gamma = hom G2_03_coeffs s (1-s) / 2154968497669282845119586382351190710087420321870995430780485575843046335626248821646814228831966173966746784428057686240099579501093748736000000000000 := by
  norm_num [G2, gamma, hom, G2_03_coeffs] <;> ring

theorem G2_03_unit_nonneg (s : ℝ) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    0 ≤ G2 (((159952501247 : ℝ) / 200000000000)+(((209952501247 : ℝ) / 250000000000)-((159952501247 : ℝ) / 200000000000))*s) - gamma := by
  rw [G2_03_identity]
  exact div_nonneg
    (hom_nonneg G2_03_coeffs s (1-s) hs0 (sub_nonneg.mpr hs1))
    (by norm_num)

theorem G2_03_nonneg (t : ℝ) (hlo : ((159952501247 : ℝ) / 200000000000) ≤ t) (hhi : t ≤ ((209952501247 : ℝ) / 250000000000)) :
    0 ≤ G2 t - gamma := by
  exact affine_nonneg (fun z => G2 z - gamma) ((159952501247 : ℝ) / 200000000000) ((209952501247 : ℝ) / 250000000000)
    (by norm_num) G2_03_unit_nonneg t hlo hhi

end Autocorrelation


==> anc/lean/Autocorrelation/Leaves/G3_00.lean <==
import Autocorrelation.CorrelationModel
import Autocorrelation.Bernstein

set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

-- Proof candidate. All literals were produced with rational arithmetic.
def G3_00_coeffs : List ℕ :=
  [1]

theorem G3_00_identity (s : ℝ) :
    G3 (((209952501247 : ℝ) / 250000000000)+((1 : ℝ)-((209952501247 : ℝ) / 250000000000))*s) - gamma = hom G3_00_coeffs s (1-s) / 100000000 := by
  norm_num [G3, gamma, hom, G3_00_coeffs] <;> ring

theorem G3_00_unit_nonneg (s : ℝ) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    0 ≤ G3 (((209952501247 : ℝ) / 250000000000)+((1 : ℝ)-((209952501247 : ℝ) / 250000000000))*s) - gamma := by
  rw [G3_00_identity]
  exact div_nonneg
    (hom_nonneg G3_00_coeffs s (1-s) hs0 (sub_nonneg.mpr hs1))
    (by norm_num)

theorem G3_00_nonneg (t : ℝ) (hlo : ((209952501247 : ℝ) / 250000000000) ≤ t) (hhi : t ≤ (1 : ℝ)) :
    0 ≤ G3 t - gamma := by
  exact affine_nonneg (fun z => G3 z - gamma) ((209952501247 : ℝ) / 250000000000) (1 : ℝ)
    (by norm_num) G3_00_unit_nonneg t hlo hhi

end Autocorrelation


==> anc/lean/Autocorrelation/Main.lean <==
import Autocorrelation.Uniform
import Autocorrelation.Mass

/-! The explicit function theorem and the approximation theorem use the
same ordinary, integrable witness as the mass and correlation proofs. -/
set_option autoImplicit false
set_option maxHeartbeats 0
noncomputable section
namespace Autocorrelation
open MeasureTheory

theorem witness_ratio_theorem (delta q : ℝ) (hdelta : 0 < delta)
    (hq : q ≤ gamma / (mass+delta/a)^2) :
    Integrable (witness delta) ∧
    Integrable (fun x => (witness delta x)^2) ∧
    (∀ x : ℝ, 0 ≤ witness delta x) ∧
    0 < (∫ x : ℝ, witness delta x) ∧
    (∀ t : ℝ, 0 ≤ t → t ≤ 1 →
      Integrable (fun x => witness delta x*witness delta (x+t)) ∧
      q ≤ autocorrelation (witness delta) t / (∫ x : ℝ, witness delta x)^2) := by
  rcases witness_admissibility delta hdelta with ⟨hi, hs, hn, hc⟩
  refine ⟨hi, hs, hn, ?_, ?_⟩
  · rw [mass_integral delta hdelta]
    exact add_pos mass_pos (div_pos hdelta a_pos)
  · intro t ht0 ht1
    refine ⟨hc t, hq.trans ?_⟩
    rw [mass_integral delta hdelta]
    exact div_le_div_of_nonneg_right
      (uniform_correlation delta hdelta t ht0 ht1) (sq_nonneg _)

theorem explicit_main : ExplicitMainClaim := by
  have hdelta : 0 < delta0 := by norm_num [delta0]
  exact witness_ratio_theorem delta0 explicitRatio hdelta explicit_ratio_identity.symm.le

theorem limiting_main : LimitingMainClaim := by
  intro q hq
  by_cases hq0 : q ≤ 0
  · have hdelta : 0 < delta0 := by norm_num [delta0]
    refine ⟨witness delta0, witness_ratio_theorem delta0 q hdelta ?_⟩
    exact hq0.trans (div_nonneg gamma_pos.le (sq_nonneg _))
  · have hqpos : 0 < q := lt_of_not_ge hq0
    have hqgamma : q * mass^2 < gamma := by
      apply (lt_div_iff₀ (sq_pos_of_pos mass_pos)).mp
      rw [limiting_ratio_identity]
      exact hq
    let e : ℝ := gamma-q*mass^2
    have he : 0 < e := sub_pos.mpr hqgamma
    have hden : 0 < 2*q*(2*mass+1) :=
      mul_pos (mul_pos (by norm_num) hqpos) (by linarith [mass_pos])
    let r : ℝ := min 1 (e/(2*q*(2*mass+1)))
    have hrpos : 0 < r := lt_min zero_lt_one (div_pos he hden)
    have hrone : r ≤ 1 := min_le_left _ _
    have hrsmall : r ≤ e/(2*q*(2*mass+1)) := min_le_right _ _
    have hrproduct : r*(2*q*(2*mass+1)) ≤ e := (le_div_iff₀ hden).mp hrsmall
    have hrsq : r^2 ≤ r := by
      simpa only [pow_two, mul_one] using
        (mul_le_mul_of_nonneg_left hrone hrpos.le)
    have herror : q*r^2 ≤ q*r := mul_le_mul_of_nonneg_left hrsq hqpos.le
    have hstep : q*(mass+r)^2 ≤ q*mass^2 + q*(2*mass+1)*r := by
      nlinarith only [herror]
    have hsmall : q*(2*mass+1)*r ≤ e/2 := by
      apply (le_div_iff₀ (by norm_num : (0 : ℝ) < 2)).mpr
      calc
        q*(2*mass+1)*r*2 = r*(2*q*(2*mass+1)) := by ring
        _ ≤ e := hrproduct
    have hstrict : q*(mass+r)^2 < gamma := by
      dsimp only [e] at he hsmall
      nlinarith only [hstep, hsmall, he]
    refine ⟨witness (a*r), witness_ratio_theorem (a*r) q (mul_pos a_pos hrpos) ?_⟩
    rw [mul_div_cancel_left₀ r (ne_of_gt a_pos)]
    exact ((lt_div_iff₀ (sq_pos_of_pos (add_pos mass_pos hrpos))).mpr hstrict).le

end Autocorrelation


==> anc/lean/Autocorrelation/Mass.lean <==
import Autocorrelation.Witness
import Autocorrelation.ElementaryAnalysis
import Autocorrelation.Targets

/-! Lebesgue mass of the ordinary function witness. All uses of integral
linearity below include proofs of integrability of both summands. -/
set_option autoImplicit false
set_option maxHeartbeats 0
noncomputable section
namespace Autocorrelation
open MeasureTheory

theorem phi_eq_two_indicators :
    phi = fun x =>
      (Set.Icc b c).indicator (fun y : ℝ => P ((y-b)/w)) x +
      (Set.Ioc c 1).indicator (fun _ : ℝ => (1 : ℝ)) x := by
  funext x
  have hbc : b < c := breakpoint_order.2.1.trans breakpoint_order.2.2.1
  by_cases hxb : x < b
  · have hnb : ¬ b ≤ x := not_le.mpr hxb
    have hnc : ¬ c < x := not_lt.mpr (hxb.le.trans hbc.le)
    simp [phi, hxb, Set.indicator, Set.mem_Icc, Set.mem_Ioc, hnb, hnc]
  · have hbx : b ≤ x := le_of_not_gt hxb
    by_cases hxc : x ≤ c
    · have hnc : ¬ c < x := not_lt.mpr hxc
      simp [phi, hxb, hxc, Set.indicator, Set.mem_Icc, Set.mem_Ioc, hbx, hnc]
    · have hcx : c < x := lt_of_not_ge hxc
      by_cases hx1 : x ≤ 1
      · simp [phi, hxb, hxc, hx1, Set.indicator, Set.mem_Icc, Set.mem_Ioc, hbx, hcx]
      · simp [phi, hxb, hxc, hx1, Set.indicator, Set.mem_Icc, Set.mem_Ioc, hbx, hcx]

theorem integral_phi_ramp :
    (∫ x in b..c, P ((x-b)/w)) = w * I 1 := by
  have hcb : (c-b)/w = 1 := by norm_num [c, b, w]
  rw [intervalIntegral.integral_comp_sub_right (fun x : ℝ => P (x/w)) b]
  rw [intervalIntegral.integral_comp_div P (ne_of_gt w_pos)]
  simp only [sub_self, zero_div, hcb, integral_P, I_zero, sub_zero, smul_eq_mul]

theorem integral_phi : (∫ x : ℝ, phi x) = w * I 1 + b := by
  have hp : Integrable ((Set.Icc b c).indicator (fun x : ℝ => P ((x-b)/w))) :=
    ((continuous_P.comp ((continuous_id.sub continuous_const).div_const w)).integrableOn_Icc).integrable_indicator
      measurableSet_Icc
  have hc : Integrable ((Set.Ioc c 1).indicator (fun _ : ℝ => (1 : ℝ))) :=
    ((continuous_const : Continuous (fun _ : ℝ => (1 : ℝ))).integrableOn_Ioc).integrable_indicator
      measurableSet_Ioc
  have hbc : b ≤ c := (breakpoint_order.2.1.trans breakpoint_order.2.2.1).le
  rw [phi_eq_two_indicators, integral_add hp hc,
    integral_indicator measurableSet_Icc, integral_Icc_eq_integral_Ioc,
    ← intervalIntegral.integral_of_le hbc, integral_phi_ramp,
    integral_indicator_const 1 measurableSet_Ioc,
    Real.volume_real_Ioc_of_le breakpoint_order.2.2.2.le]
  simp only [smul_eq_mul, mul_one]
  unfold c
  ring

theorem integrable_rectangle (delta : ℝ) :
    Integrable (fun x : ℝ => if 0 ≤ x ∧ x ≤ delta then a/delta else 0) := by
  have h : Integrable ((Set.Icc (0 : ℝ) delta).indicator (fun _ : ℝ => a/delta)) :=
    ((continuous_const : Continuous (fun _ : ℝ => a/delta)).integrableOn_Icc).integrable_indicator
      measurableSet_Icc
  have heq : (fun x : ℝ => if 0 ≤ x ∧ x ≤ delta then a/delta else 0) =
      (Set.Icc (0 : ℝ) delta).indicator (fun _ : ℝ => a/delta) := by
    funext x
    simp only [Set.indicator_apply, Set.mem_Icc]
  rw [heq]
  exact h

theorem rectangle_integral (delta : ℝ) (hdelta : 0 < delta) :
    (∫ x : ℝ, if 0 ≤ x ∧ x ≤ delta then a/delta else 0) = a := by
  have h := integral_indicator_const (μ := volume) (a/delta)
    (s := Set.Icc (0 : ℝ) delta) measurableSet_Icc
  rw [Real.volume_real_Icc_of_le hdelta.le] at h
  simp only [Set.indicator, Set.mem_Icc, sub_zero, smul_eq_mul] at h
  rw [h]
  field_simp [ne_of_gt hdelta] <;> ring

theorem extendedDensity_eq_density_add_tail (delta : ℝ) :
    extendedDensity delta = fun x => density x +
      (Set.Ioc (1 : ℝ) (1+delta)).indicator (fun _ : ℝ => 1/a) x := by
  funext x
  by_cases hx : 0 ≤ x ∧ x ≤ 1
  · have hnx : ¬ 1 < x := not_lt.mpr hx.2
    simp [extendedDensity, hx, Set.indicator, Set.mem_Ioc, hnx]
  · have hz : density x = 0 := by
      simp only [density, phi_eq_zero_of_not_mem x hx, zero_div]
    simp [extendedDensity, hx, hz, Set.indicator, Set.mem_Ioc]

theorem integral_extendedDensity (delta : ℝ) (hdelta : 0 < delta) :
    (∫ x : ℝ, extendedDensity delta x) = (w*I 1+b)/a + delta/a := by
  have hdensity : Integrable density := integrable_phi.div_const a
  have htail : Integrable
      ((Set.Ioc (1 : ℝ) (1+delta)).indicator (fun _ : ℝ => 1/a)) :=
    ((continuous_const : Continuous (fun _ : ℝ => 1/a)).integrableOn_Ioc).integrable_indicator
      measurableSet_Ioc
  have hmass : (∫ x : ℝ, density x) = (w*I 1+b)/a := by
    unfold density
    rw [integral_div, integral_phi]
  rw [extendedDensity_eq_density_add_tail, integral_add hdensity htail, hmass,
    integral_indicator_const (1/a) measurableSet_Ioc,
    Real.volume_real_Ioc_of_le (by linarith : (1 : ℝ) ≤ 1+delta)]
  simp only [smul_eq_mul]
  ring

theorem mass_integral : MassIntegralClaim := by
  intro delta hdelta
  change (∫ x : ℝ,
    (if 0 ≤ x ∧ x ≤ delta then a/delta else 0) + extendedDensity delta x) = _
  rw [integral_add (integrable_rectangle delta) (integrable_extendedDensity delta hdelta),
    rectangle_integral delta hdelta, integral_extendedDensity delta hdelta]
  unfold mass
  ring

end Autocorrelation


==> anc/lean/Autocorrelation/Model.lean <==
import Autocorrelation.CorrelationModel
import Autocorrelation.Derivatives

/-! Re-exports every declaration of the original model; proofs are split to limit peak memory. -/


==> anc/lean/Autocorrelation/Overlap.lean <==
import Autocorrelation.ElementaryAnalysis
import Autocorrelation.Targets

/-! Actual Lebesgue overlap integrals, including every breakpoint. -/
set_option autoImplicit false
noncomputable section
namespace Autocorrelation
open MeasureTheory Set

private def overlapRamp (x : ℝ) : ℝ := P ((x-b)/w)

private theorem overlap_c_sub_b : c-b=w := by dsimp [c, w]; ring

private theorem overlap_ramp_continuous : Continuous overlapRamp :=
  continuous_P.comp ((continuous_id.sub continuous_const).div_const w)

private theorem overlap_phi_zero (x : ℝ) (hx : x ≤ b) : phi x=0 := by
  rcases lt_or_eq_of_le hx with hx | rfl
  · simp [phi, hx]
  · simp [phi, le_of_lt breakpoint_order.2.1,
      le_trans (le_of_lt breakpoint_order.2.1) (le_of_lt breakpoint_order.2.2.1),
      P_zero]

private theorem overlap_phi_ramp (x : ℝ) (hb : b ≤ x) (hc : x ≤ c) :
    phi x=overlapRamp x := by
  simp [phi, not_lt.mpr hb, hc, overlapRamp]

private theorem overlap_phi_one (x : ℝ) (hc : c ≤ x) (h1 : x ≤ 1) :
    phi x=1 := by
  have hbc : b<c := lt_trans breakpoint_order.2.1 breakpoint_order.2.2.1
  rcases eq_or_lt_of_le hc with rfl | hx
  · rw [overlap_phi_ramp c hbc.le le_rfl]
    simp [overlapRamp, overlap_c_sub_b, ne_of_gt w_pos, P_one]
  · simp [phi, not_lt.mpr (le_trans hbc.le hc), not_le.mpr hx, h1]

private theorem overlap_phi_indicator (x : ℝ) :
    phi x = (Ioc b c).indicator overlapRamp x +
      (Ioc c 1).indicator (fun _ : ℝ => 1) x := by
  have hbc : b<c := lt_trans breakpoint_order.2.1 breakpoint_order.2.2.1
  by_cases hb : x ≤ b
  · rw [overlap_phi_zero x hb]
    have hc : x ≤ c := le_trans hb hbc.le
    simp [Set.indicator, Set.mem_Ioc, not_lt.mpr hb, not_lt.mpr hc]
  · have hbx : b<x := lt_of_not_ge hb
    by_cases hc : x ≤ c
    · rw [overlap_phi_ramp x hbx.le hc]
      simp [Set.indicator, Set.mem_Ioc, hbx, hc, not_lt.mpr hc]
    · have hcx : c<x := lt_of_not_ge hc
      by_cases h1 : x ≤ 1
      · rw [overlap_phi_one x hcx.le h1]
        simp [Set.indicator, Set.mem_Ioc, hc, hcx, h1]
      · simp [phi, not_lt.mpr hbx.le, hc, h1, Set.indicator, Set.mem_Ioc]

private theorem overlap_indicator_shift (l r t x : ℝ) (f : ℝ → ℝ) :
    (Ioc l r).indicator f (x+t) =
      (Ioc (l-t) (r-t)).indicator (fun y => f (y+t)) x := by
  have h : (l<x+t ∧ x+t≤r) ↔ (l-t<x ∧ x≤r-t) := by
    constructor <;> intro h <;> constructor <;> linarith [h.1, h.2]
  simp only [Set.indicator, Set.mem_Ioc]
  simp only [h]

private theorem overlap_product (t : ℝ) (ht : 0≤t) (x : ℝ) :
    phi x * phi (x+t) =
      (Ioc b (c-t)).indicator (fun y => overlapRamp y*overlapRamp (y+t)) x +
      (Ioc (max b (c-t)) (min c (1-t))).indicator overlapRamp x +
      (Ioc c (1-t)).indicator (fun _ : ℝ => 1) x := by
  have hrr : Ioc b c ∩ Ioc (b-t) (c-t) = Ioc b (c-t) := by
    ext y
    simp only [mem_inter_iff, mem_Ioc]
    constructor
    · intro h; exact ⟨h.1.1, h.2.2⟩
    · intro h; constructor <;> constructor <;> linarith [h.1, h.2]
  have hrp : Ioc b c ∩ Ioc (c-t) (1-t) =
      Ioc (max b (c-t)) (min c (1-t)) := by
    ext y
    simp only [mem_inter_iff, mem_Ioc, max_lt_iff, le_min_iff]
    tauto
  have hpr : Ioc c 1 ∩ Ioc (b-t) (c-t) = ∅ := by
    ext y
    simp only [mem_inter_iff, mem_Ioc, mem_empty_iff_false, iff_false]
    intro h
    linarith [h.1.1, h.2.2]
  have hpp : Ioc c 1 ∩ Ioc (c-t) (1-t) = Ioc c (1-t) := by
    ext y
    simp only [mem_inter_iff, mem_Ioc]
    constructor
    · intro h; exact ⟨h.1.1, h.2.2⟩
    · intro h; constructor <;> constructor <;> linarith [h.1, h.2]
  rw [overlap_phi_indicator x, overlap_phi_indicator (x+t),
    overlap_indicator_shift b c t x overlapRamp,
    overlap_indicator_shift c 1 t x (fun _ : ℝ => 1)]
  rw [add_mul, mul_add, mul_add]
  simp only [← Set.inter_indicator_mul, hrr, hrp, hpr, hpp,
    mul_one, one_mul, Set.indicator_empty, zero_add, add_zero]

private theorem overlap_integrable_indicator (f : ℝ → ℝ) (hf : Continuous f)
    (l r : ℝ) : Integrable ((Ioc l r).indicator f) :=
  hf.integrableOn_Ioc.integrable_indicator measurableSet_Ioc

private theorem overlap_integral_split (t : ℝ) (ht : 0≤t) :
    autocorrelation phi t =
      (∫ x : ℝ, (Ioc b (c-t)).indicator
        (fun y => overlapRamp y*overlapRamp (y+t)) x) +
      (∫ x : ℝ, (Ioc (max b (c-t)) (min c (1-t))).indicator overlapRamp x) +
      (∫ x : ℝ, (Ioc c (1-t)).indicator (fun _ : ℝ => 1) x) := by
  have hrr := overlap_integrable_indicator
    (fun y => overlapRamp y*overlapRamp (y+t))
    (overlap_ramp_continuous.mul
      (overlap_ramp_continuous.comp (continuous_id.add continuous_const))) b (c-t)
  have hrp := overlap_integrable_indicator overlapRamp overlap_ramp_continuous
    (max b (c-t)) (min c (1-t))
  have hpp := overlap_integrable_indicator (fun _ : ℝ => 1) continuous_const c (1-t)
  unfold autocorrelation
  simp_rw [overlap_product t ht]
  have hadd1 := integral_add hrr hrp
  have hadd2 := integral_add (hrr.add hrp) hpp
  simp only [Pi.add_apply] at hadd1 hadd2
  rw [hadd2, hadd1]

private theorem overlap_integral_ramp (l r : ℝ) (hlr : l≤r) :
    (∫ x : ℝ, (Ioc l r).indicator overlapRamp x) =
      w*(I ((r-b)/w)-I ((l-b)/w)) := by
  have hd (x : ℝ) : HasDerivAt (fun y : ℝ => w*I ((y-b)/w))
      (overlapRamp x) x := by
    have hh := ((hasDerivAt_I ((x-b)/w)).comp x
      (((hasDerivAt_id x).sub_const b).div_const w)).const_mul w
    convert hh using 1 <;> dsimp [overlapRamp] <;>
      field_simp [ne_of_gt w_pos] <;> ring
  rw [integral_indicator measurableSet_Ioc, ← intervalIntegral.integral_of_le hlr]
  rw [intervalIntegral.integral_eq_sub_of_hasDerivAt
    (fun x _ => hd x) (overlap_ramp_continuous.intervalIntegrable l r)]
  ring

private theorem overlap_integral_ramp_product (l r t : ℝ) (hlr : l≤r) :
    (∫ x : ℝ, (Ioc l r).indicator
      (fun y => overlapRamp y*overlapRamp (y+t)) x) =
      w*(RR ((r-b)/w) (t/w)-RR ((l-b)/w) (t/w)) := by
  have hd (x : ℝ) : HasDerivAt (fun y : ℝ => w*RR ((y-b)/w) (t/w))
      (overlapRamp x*overlapRamp (x+t)) x := by
    have hh := ((hasDerivAt_RR ((x-b)/w) (t/w)).comp x
      (((hasDerivAt_id x).sub_const b).div_const w)).const_mul w
    have harg : (x-b)/w+t/w=(x+t-b)/w := by ring
    convert hh using 1 <;> dsimp [overlapRamp] <;>
      rw [harg] <;> field_simp [ne_of_gt w_pos] <;> ring
  have hcont : Continuous (fun y => overlapRamp y*overlapRamp (y+t)) :=
    overlap_ramp_continuous.mul
      (overlap_ramp_continuous.comp (continuous_id.add continuous_const))
  rw [integral_indicator measurableSet_Ioc, ← intervalIntegral.integral_of_le hlr]
  rw [intervalIntegral.integral_eq_sub_of_hasDerivAt
    (fun x _ => hd x) (hcont.intervalIntegrable l r)]
  ring

private theorem overlap_integral_one (l r : ℝ) (hlr : l≤r) :
    (∫ x : ℝ, (Ioc l r).indicator (fun _ : ℝ => 1) x)=r-l := by
  rw [integral_indicator measurableSet_Ioc, ← intervalIntegral.integral_of_le hlr]
  simp

private theorem overlap_integral_empty (l r : ℝ) (f : ℝ → ℝ) (hrl : r≤l) :
    (∫ x : ℝ, (Ioc l r).indicator f x)=0 := by
  simp [Ioc_eq_empty hrl.not_lt]

private theorem overlap_normalize (t : ℝ) :
    (c-t-b)/w=1-t/w ∧ (c-b)/w=1 ∧ (1-t-b)/w=(c-t)/w := by
  have hcb := overlap_c_sub_b
  constructor
  · have he : c-t-b=w-t := by linarith
    rw [he, sub_div, div_self (ne_of_gt w_pos)]
  constructor
  · rw [hcb, div_self (ne_of_gt w_pos)]
  · congr 1
    dsimp [c]
    ring

private theorem overlap_first (t : ℝ) (ht0 : 0≤t) (htb : t≤b) :
    phi t+autocorrelation phi t/a^2=g0 t := by
  have hbc : b<c := lt_trans breakpoint_order.2.1 breakpoint_order.2.2.1
  have hbw := breakpoint_order.2.1
  have hcb := overlap_c_sub_b
  have hc : c=1-b := rfl
  have h1 : b≤c-t := by linarith
  have h2 : c-t≤c := by linarith
  have h3 : c≤1-t := by linarith
  rw [overlap_phi_zero t htb, overlap_integral_split t ht0,
    max_eq_right h1, min_eq_left h3,
    overlap_integral_ramp_product b (c-t) t h1,
    overlap_integral_ramp (c-t) c h2,
    overlap_integral_one c (1-t) h3]
  obtain ⟨hu, hv, hz⟩ := overlap_normalize t
  simp only [hu, hv, sub_self, zero_div, RR_zero, sub_zero, zero_add]
  dsimp [g0, H]
  rw [hc]
  ring

private theorem overlap_second (t : ℝ) (hbt : b≤t) (htw : t≤w) :
    phi t+autocorrelation phi t/a^2=g1 t := by
  have hb := breakpoint_order.1
  have hwc := breakpoint_order.2.2.1
  have hcb := overlap_c_sub_b
  have hc : c=1-b := rfl
  have ht0 : 0≤t := by linarith
  have h1 : b≤c-t := by linarith
  have h2 : 1-t≤c := by linarith
  have h3 : c-t≤1-t := by linarith
  have htc : t≤c := by linarith
  rw [overlap_phi_ramp t hbt htc, overlap_integral_split t ht0,
    max_eq_right h1, min_eq_right h2,
    overlap_integral_ramp_product b (c-t) t h1,
    overlap_integral_ramp (c-t) (1-t) h3,
    overlap_integral_empty c (1-t) (fun _ : ℝ => 1) h2]
  obtain ⟨hu, hv, hz⟩ := overlap_normalize t
  simp only [hu, hz, sub_self, zero_div, RR_zero, sub_zero, add_zero]
  rfl

private theorem overlap_third (t : ℝ) (hwt : w≤t) (htc : t≤c) :
    phi t+autocorrelation phi t/a^2=g2 t := by
  have hb := breakpoint_order.1
  have hbw := breakpoint_order.2.1
  have hcb := overlap_c_sub_b
  have hc : c=1-b := rfl
  have ht0 : 0≤t := by linarith
  have hbt : b≤t := by linarith
  have h1 : c-t≤b := by linarith
  have h2 : 1-t≤c := by linarith
  have h3 : b≤1-t := by linarith
  rw [overlap_phi_ramp t hbt htc, overlap_integral_split t ht0,
    max_eq_left h1, min_eq_right h2,
    overlap_integral_empty b (c-t) (fun y => overlapRamp y*overlapRamp (y+t)) h1,
    overlap_integral_ramp b (1-t) h3,
    overlap_integral_empty c (1-t) (fun _ : ℝ => 1) h2]
  obtain ⟨hu, hv, hz⟩ := overlap_normalize t
  simp only [hz, sub_self, zero_div, I_zero, sub_zero, zero_add, add_zero]
  rfl

private theorem overlap_fourth (t : ℝ) (hct : c≤t) (ht1 : t≤1) :
    phi t+autocorrelation phi t/a^2=g3 t := by
  have hb := breakpoint_order.1
  have hbc : b<c := lt_trans breakpoint_order.2.1 breakpoint_order.2.2.1
  have hc : c=1-b := rfl
  have ht0 : 0≤t := by linarith
  have h1 : c-t≤b := by linarith
  have h2 : 1-t≤c := by linarith
  have h3 : 1-t≤b := by linarith
  rw [overlap_phi_one t hct ht1, overlap_integral_split t ht0,
    max_eq_left h1, min_eq_right h2,
    overlap_integral_empty b (c-t) (fun y => overlapRamp y*overlapRamp (y+t)) h1,
    overlap_integral_empty b (1-t) overlapRamp h3,
    overlap_integral_empty c (1-t) (fun _ : ℝ => 1) h2]
  simp [g3]

/-- Identification of the actual Lebesgue autocorrelation with the four exact
polynomials. The proof includes `t=0`, `t=1`, and all internal breakpoints. -/
theorem overlap_integral : OverlapIntegralClaim := by
  intro t ht0 ht1
  unfold algebraicCorrelation
  split_ifs with hb hw hc
  · exact overlap_first t ht0 hb
  · exact overlap_second t (le_of_lt (lt_of_not_ge hb)) hw
  · exact overlap_third t (le_of_lt (lt_of_not_ge hw)) hc
  · exact overlap_fourth t (le_of_lt (lt_of_not_ge hc)) ht1

end Autocorrelation


==> anc/lean/Autocorrelation/PrimitivePolynomials.lean <==
import Autocorrelation.Profile

/-!
PROOF CANDIDATE — NOT COMPILED in the generation environment.
All real coefficients below are exact rational expressions.
See README_zh.md and STATUS.json for the scope and verification boundary.
-/
set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation
/-- Algebraic primitive, not a definition of a Lebesgue integral. -/
def RR (u v : ℝ) : ℝ :=
  ((((1698488479368753960730969 : ℝ) / 2000000000000000000000000) * v ^ 1 + ((518915542614038325805021 : ℝ) / 1000000000000000000000000) * v ^ 2 + ((-1744594154573145849792287 : ℝ) / 2000000000000000000000000) * v ^ 3 + ((254483757482343856566883 : ℝ) / 500000000000000000000000) * v ^ 4 + ((-5600591194594625293939 : ℝ) / 2500000000000000000000) * v ^ 5 + ((341565288671826720635519 : ℝ) / 62500000000000000000000) * v ^ 6 + ((-14669773568440346663713 : ℝ) / 1953125000000000000000) * v ^ 7 + ((6167772575580872271799 : ℝ) / 976562500000000000000) * v ^ 8 + ((-291383458412278193773 : ℝ) / 97656250000000000000) * v ^ 9 + ((36675021857847014327 : ℝ) / 61035156250000000000) * v ^ 10) * u ^ 2 +
    (((1698488479368753960730969 : ℝ) / 3000000000000000000000000) + ((518915542614038325805021 : ℝ) / 500000000000000000000000) * v ^ 1 + ((-919926858684080307241861 : ℝ) / 600000000000000000000000) * v ^ 2 + ((500956164025899112066527 : ℝ) / 500000000000000000000000) * v ^ 3 + ((-2722546717216896399013453 : ℝ) / 375000000000000000000000) * v ^ 4 + ((490959549645091503568891 : ℝ) / 23437500000000000000000) * v ^ 5 + ((-307732190302257525920977 : ℝ) / 9375000000000000000000) * v ^ 6 + ((358882631083613241647 : ℝ) / 11718750000000000000) * v ^ 7 + ((-5613950963607533053147 : ℝ) / 366210937500000000000) * v ^ 8 + ((68125947596938937853 : ℝ) / 24414062500000000000) * v ^ 9 + ((11204808922118441843 : ℝ) / 45776367187500000000) * v ^ 10) * u ^ 3 +
    (((518915542614038325805021 : ℝ) / 1000000000000000000000000) + ((-1427520069423627843208509 : ℝ) / 1000000000000000000000000) * v ^ 1 + ((115224852332989026682583 : ℝ) / 250000000000000000000000) * v ^ 2 + ((-8104962804055249390631179 : ℝ) / 800000000000000000000000) * v ^ 3 + ((37304301552736459680861971 : ℝ) / 1000000000000000000000000) * v ^ 4 + ((-8462028082144474543728559 : ℝ) / 125000000000000000000000) * v ^ 5 + ((1738788353099264896514251 : ℝ) / 25000000000000000000000) * v ^ 6 + ((-134428785267779241159449 : ℝ) / 3906250000000000000000) * v ^ 7 + ((4046798456560992293803 : ℝ) / 1953125000000000000000) * v ^ 8 + ((131569396628291051151 : ℝ) / 39062500000000000000) * v ^ 9 + ((-37670569762016669521 : ℝ) / 122070312500000000000) * v ^ 10) * u ^ 4 +
    (((-1427520069423627843208509 : ℝ) / 2500000000000000000000000) + ((-24034052816365803201717 : ℝ) / 500000000000000000000000) * v ^ 1 + ((-7014987630106277214937113 : ℝ) / 1000000000000000000000000) * v ^ 2 + ((9299840952429971693837499 : ℝ) / 250000000000000000000000) * v ^ 3 + ((-25122787338266020910300729 : ℝ) / 312500000000000000000000) * v ^ 4 + ((6946376039149635544395923 : ℝ) / 78125000000000000000000) * v ^ 5 + ((-1332828957194734200905107 : ℝ) / 39062500000000000000000) * v ^ 6 + ((-24378774106286993645799 : ℝ) / 1220703125000000000000) * v ^ 7 + ((23383880945157009501401 : ℝ) / 1220703125000000000000) * v ^ 8 + ((-38868026057592371239 : ℝ) / 12207031250000000000) * v ^ 9 + ((5495001868720768589 : ℝ) / 38146972656250000000) * v ^ 10) * u ^ 5 +
    (((-8011350938788601067239 : ℝ) / 500000000000000000000000) + ((-5925012456157305039243047 : ℝ) / 2000000000000000000000000) * v ^ 1 + ((31106597948236137511873099 : ℝ) / 1500000000000000000000000) * v ^ 2 + ((-10597770020886549250637783 : ℝ) / 187500000000000000000000) * v ^ 3 + ((2365247214069478131364717 : ℝ) / 37500000000000000000000) * v ^ 4 + ((72214886515376083064437 : ℝ) / 7812500000000000000000) * v ^ 5 + ((-99425978901329591350853 : ℝ) / 1171875000000000000000) * v ^ 6 + ((8320519820882821449539 : ℝ) / 122070312500000000000) * v ^ 7 + ((-1477742840090031307757 : ℝ) / 73242187500000000000) * v ^ 8 + ((35010178899901868753 : ℝ) / 9155273437500000000) * v ^ 9 + ((-120932115215147837 : ℝ) / 228881835937500000) * v ^ 10) * u ^ 6 +
    (((-5925012456157305039243047 : ℝ) / 7000000000000000000000000) + ((1786702291910884874885443 : ℝ) / 250000000000000000000000) * v ^ 1 + ((-161956456630412576239407 : ℝ) / 7812500000000000000000) * v ^ 2 + ((503368842292626573310237 : ℝ) / 31250000000000000000000) * v ^ 3 + ((120193982682860958424769 : ℝ) / 1708984375000000000000) * v ^ 4 + ((-35548422206759905076477 : ℝ) / 195312500000000000000) * v ^ 5 + ((1199978923550818537849241 : ℝ) / 6835937500000000000000) * v ^ 6 + ((-19534798481471766499173 : ℝ) / 213623046875000000000) * v ^ 7 + ((556671756303443837087 : ℝ) / 15258789062500000000) * v ^ 8 + ((-106969931845377440923 : ℝ) / 10681152343750000000) * v ^ 9 + ((7375330819186196977 : ℝ) / 6675720214843750000) * v ^ 10) * u ^ 7 +
    (((1786702291910884874885443 : ℝ) / 1000000000000000000000000) + ((-85902066744803061527783 : ℝ) / 25000000000000000000000) * v ^ 1 + ((-1457740688406870718214897 : ℝ) / 125000000000000000000000) * v ^ 2 + ((743969330228607782585157 : ℝ) / 7812500000000000000000) * v ^ 3 + ((-123049331790404839958039 : ℝ) / 488281250000000000000) * v ^ 4 + ((1306206655423492798068831 : ℝ) / 3906250000000000000000) * v ^ 5 + ((-4322017706787148138239 : ℝ) / 15258789062500000000) * v ^ 6 + ((684874683618101849149 : ℝ) / 3814697265625000000) * v ^ 7 + ((-4577590573819519022503 : ℝ) / 61035156250000000000) * v ^ 8 + ((12408664172245867419 : ℝ) / 762939453125000000) * v ^ 9 + ((-316760621462778479 : ℝ) / 238418579101562500) * v ^ 10) * u ^ 8 +
    (((-85902066744803061527783 : ℝ) / 112500000000000000000000) + ((-326851588449916215254189 : ℝ) / 31250000000000000000000) * v ^ 1 + ((1653813866335574521960723 : ℝ) / 23437500000000000000000) * v ^ 2 + ((-172340451099764682876697 : ℝ) / 732421875000000000000) * v ^ 3 + ((445327113058432208710351 : ℝ) / 976562500000000000000) * v ^ 4 + ((-6702485487525850438567 : ℝ) / 11444091796875000000) * v ^ 5 + ((72645250747352476930313 : ℝ) / 137329101562500000000) * v ^ 6 + ((-1760070025105468801321 : ℝ) / 5722045898437500000) * v ^ 7 + ((874478764880584326661 : ℝ) / 8583068847656250000) * v ^ 8 + ((-718438907070885343 : ℝ) / 42915344238281250) * v ^ 9 + ((532716463541104868 : ℝ) / 536441802978515625) * v ^ 10) * u ^ 9 +
    (((-326851588449916215254189 : ℝ) / 156250000000000000000000) + ((231566862569967200047457 : ℝ) / 7812500000000000000000) * v ^ 1 + ((-1413026312113836268890607 : ℝ) / 9765625000000000000000) * v ^ 2 + ((1622497393780860354801 : ℝ) / 3814697265625000000) * v ^ 3 + ((-98216969891490828044621 : ℝ) / 122070312500000000000) * v ^ 4 + ((954674392770524494673 : ℝ) / 953674316406250000) * v ^ 5 + ((-11962910801346350849031 : ℝ) / 15258789062500000000) * v ^ 6 + ((866021012217275671027 : ℝ) / 2384185791015625000) * v ^ 7 + ((-10992239004591007037 : ℝ) / 119209289550781250) * v ^ 8 + ((1315373744660950941 : ℝ) / 119209289550781250) * v ^ 9 + ((-25167070218237836 : ℝ) / 59604644775390625) * v ^ 10) * u ^ 10 +
    (((231566862569967200047457 : ℝ) / 42968750000000000000000) + ((-52006460500788933521059 : ℝ) / 976562500000000000000) * v ^ 1 + ((2747751533818707357042843 : ℝ) / 10742187500000000000000) * v ^ 2 + ((-11069618655564371011483 : ℝ) / 15258789062500000000) * v ^ 3 + ((19106104791133646001503 : ℝ) / 15258789062500000000) * v ^ 4 + ((-2509610404886457853839 : ℝ) / 1907348632812500000) * v ^ 5 + ((1729003337780794221203 : ℝ) / 2098083496093750000) * v ^ 6 + ((-17549829308703115368 : ℝ) / 59604644775390625) * v ^ 7 + ((35752294113934178153 : ℝ) / 655651092529296875) * v ^ 8 + ((-50334140436475672 : ℝ) / 11920928955078125) * v ^ 9 + ((50682511924661824 : ℝ) / 655651092529296875) * v ^ 10) * u ^ 11 +
    (((-52006460500788933521059 : ℝ) / 5859375000000000000000) + ((174275715291173350489521 : ℝ) / 1953125000000000000000) * v ^ 1 + ((-151236755663405340036031 : ℝ) / 366210937500000000000) * v ^ 2 + ((7881688763139254124819 : ℝ) / 7629394531250000000) * v ^ 3 + ((-27201191514905311554871 : ℝ) / 18310546875000000000) * v ^ 4 + ((7159406224945260626551 : ℝ) / 5722045898437500000) * v ^ 5 + ((-216872393768730773563 : ℝ) / 357627868652343750) * v ^ 6 + ((28294263624358710001 : ℝ) / 178813934326171875) * v ^ 7 + ((-226503631964140524 : ℝ) / 11920928955078125) * v ^ 8 + ((25341255962330912 : ℝ) / 35762786865234375) * v ^ 9) * u ^ 12 +
    (((174275715291173350489521 : ℝ) / 12695312500000000000000) + ((-8227560080088296614623 : ℝ) / 61035156250000000000) * v ^ 1 + ((107516179345426952547021 : ℝ) / 198364257812500000000) * v ^ 2 + ((-1069009550600010114587 : ℝ) / 953674316406250000) * v ^ 3 + ((3206867493934284467113 : ℝ) / 2479553222656250000) * v ^ 4 + ((-50337780829263657023 : ℝ) / 59604644775390625) * v ^ 5 + ((231761661705854264684 : ℝ) / 774860382080078125) * v ^ 6 + ((-604009685237708064 : ℝ) / 11920928955078125) * v ^ 7 + ((456142607321956416 : ℝ) / 154972076416015625) * v ^ 8) * u ^ 13 +
    (((-8227560080088296614623 : ℝ) / 427246093750000000000) + ((501029171161779798117 : ℝ) / 3051757812500000000) * v ^ 1 + ((-58036811343972165252797 : ℝ) / 106811523437500000000) * v ^ 2 + ((214985537042318612251 : ℝ) / 238418579101562500) * v ^ 3 + ((-9624091295804841534 : ℝ) / 11920928955078125) * v ^ 4 + ((22967098988947661321 : ℝ) / 59604644775390625) * v ^ 5 + ((-1057016949165989112 : ℝ) / 11920928955078125) * v ^ 6 + ((608190143095941888 : ℝ) / 83446502685546875) * v ^ 7) * u ^ 14 +
    (((167009723720593266039 : ℝ) / 7629394531250000000) + ((-1169504529553485811983 : ℝ) / 7629394531250000000) * v ^ 1 + ((363750524697910463263 : ℝ) / 894069671630859375) * v ^ 2 + ((-93706827986346187508 : ℝ) / 178813934326171875) * v ^ 3 + ((61324664973223264438 : ℝ) / 178813934326171875) * v ^ 4 + ((-6342101694995934672 : ℝ) / 59604644775390625) * v ^ 5 + ((709555166945265536 : ℝ) / 59604644775390625) * v ^ 6) * u ^ 15 +
    (((-1169504529553485811983 : ℝ) / 61035156250000000000) + ((20500620494140092571 : ℝ) / 190734863281250000) * v ^ 1 + ((-52777483054359645127 : ℝ) / 238418579101562500) * v ^ 2 + ((49683310241576440717 : ℝ) / 238418579101562500) * v ^ 3 + ((-1057016949165989112 : ℝ) / 11920928955078125) * v ^ 4 + ((798249562813423728 : ℝ) / 59604644775390625) * v ^ 5) * u ^ 16 +
    (((20500620494140092571 : ℝ) / 1621246337890625000) + ((-6557590304112108331 : ℝ) / 119209289550781250) * v ^ 1 + ((83877649002674072264 : ℝ) / 1013278961181640625) * v ^ 2 + ((-604009685237708064 : ℝ) / 11920928955078125) * v ^ 3 + ((2128665500835796608 : ℝ) / 202655792236328125) * v ^ 4) * u ^ 17 +
    (((-6557590304112108331 : ℝ) / 1072883605957031250) + ((2315137014975915761 : ℝ) / 119209289550781250) * v ^ 1 + ((-226503631964140524 : ℝ) / 11920928955078125) * v ^ 2 + ((202730047698647296 : ℝ) / 35762786865234375) * v ^ 3) * u ^ 18 +
    (((2315137014975915761 : ℝ) / 1132488250732421875) + ((-50334140436475672 : ℝ) / 11920928955078125) * v ^ 1 + ((456142607321956416 : ℝ) / 226497650146484375) * v ^ 2) * u ^ 19 +
    (((-25167070218237836 : ℝ) / 59604644775390625) + ((25341255962330912 : ℝ) / 59604644775390625) * v ^ 1) * u ^ 20 +
    (((50682511924661824 : ℝ) / 1251697540283203125)) * u ^ 21)

def DRR (u v : ℝ) : ℝ :=
  ((((1698488479368753960730969 : ℝ) / 1000000000000000000000000) * v ^ 1 + ((518915542614038325805021 : ℝ) / 500000000000000000000000) * v ^ 2 + ((-1744594154573145849792287 : ℝ) / 1000000000000000000000000) * v ^ 3 + ((254483757482343856566883 : ℝ) / 250000000000000000000000) * v ^ 4 + ((-5600591194594625293939 : ℝ) / 1250000000000000000000) * v ^ 5 + ((341565288671826720635519 : ℝ) / 31250000000000000000000) * v ^ 6 + ((-14669773568440346663713 : ℝ) / 976562500000000000000) * v ^ 7 + ((6167772575580872271799 : ℝ) / 488281250000000000000) * v ^ 8 + ((-291383458412278193773 : ℝ) / 48828125000000000000) * v ^ 9 + ((36675021857847014327 : ℝ) / 30517578125000000000) * v ^ 10) * u ^ 1 +
    (((1698488479368753960730969 : ℝ) / 1000000000000000000000000) + ((1556746627842114977415063 : ℝ) / 500000000000000000000000) * v ^ 1 + ((-919926858684080307241861 : ℝ) / 200000000000000000000000) * v ^ 2 + ((1502868492077697336199581 : ℝ) / 500000000000000000000000) * v ^ 3 + ((-2722546717216896399013453 : ℝ) / 125000000000000000000000) * v ^ 4 + ((490959549645091503568891 : ℝ) / 7812500000000000000000) * v ^ 5 + ((-307732190302257525920977 : ℝ) / 3125000000000000000000) * v ^ 6 + ((358882631083613241647 : ℝ) / 3906250000000000000) * v ^ 7 + ((-5613950963607533053147 : ℝ) / 122070312500000000000) * v ^ 8 + ((204377842790816813559 : ℝ) / 24414062500000000000) * v ^ 9 + ((11204808922118441843 : ℝ) / 15258789062500000000) * v ^ 10) * u ^ 2 +
    (((518915542614038325805021 : ℝ) / 250000000000000000000000) + ((-1427520069423627843208509 : ℝ) / 250000000000000000000000) * v ^ 1 + ((115224852332989026682583 : ℝ) / 62500000000000000000000) * v ^ 2 + ((-8104962804055249390631179 : ℝ) / 200000000000000000000000) * v ^ 3 + ((37304301552736459680861971 : ℝ) / 250000000000000000000000) * v ^ 4 + ((-8462028082144474543728559 : ℝ) / 31250000000000000000000) * v ^ 5 + ((1738788353099264896514251 : ℝ) / 6250000000000000000000) * v ^ 6 + ((-134428785267779241159449 : ℝ) / 976562500000000000000) * v ^ 7 + ((4046798456560992293803 : ℝ) / 488281250000000000000) * v ^ 8 + ((131569396628291051151 : ℝ) / 9765625000000000000) * v ^ 9 + ((-37670569762016669521 : ℝ) / 30517578125000000000) * v ^ 10) * u ^ 3 +
    (((-1427520069423627843208509 : ℝ) / 500000000000000000000000) + ((-24034052816365803201717 : ℝ) / 100000000000000000000000) * v ^ 1 + ((-7014987630106277214937113 : ℝ) / 200000000000000000000000) * v ^ 2 + ((9299840952429971693837499 : ℝ) / 50000000000000000000000) * v ^ 3 + ((-25122787338266020910300729 : ℝ) / 62500000000000000000000) * v ^ 4 + ((6946376039149635544395923 : ℝ) / 15625000000000000000000) * v ^ 5 + ((-1332828957194734200905107 : ℝ) / 7812500000000000000000) * v ^ 6 + ((-24378774106286993645799 : ℝ) / 244140625000000000000) * v ^ 7 + ((23383880945157009501401 : ℝ) / 244140625000000000000) * v ^ 8 + ((-38868026057592371239 : ℝ) / 2441406250000000000) * v ^ 9 + ((5495001868720768589 : ℝ) / 7629394531250000000) * v ^ 10) * u ^ 4 +
    (((-24034052816365803201717 : ℝ) / 250000000000000000000000) + ((-17775037368471915117729141 : ℝ) / 1000000000000000000000000) * v ^ 1 + ((31106597948236137511873099 : ℝ) / 250000000000000000000000) * v ^ 2 + ((-10597770020886549250637783 : ℝ) / 31250000000000000000000) * v ^ 3 + ((2365247214069478131364717 : ℝ) / 6250000000000000000000) * v ^ 4 + ((216644659546128249193311 : ℝ) / 3906250000000000000000) * v ^ 5 + ((-99425978901329591350853 : ℝ) / 195312500000000000000) * v ^ 6 + ((24961559462648464348617 : ℝ) / 61035156250000000000) * v ^ 7 + ((-1477742840090031307757 : ℝ) / 12207031250000000000) * v ^ 8 + ((35010178899901868753 : ℝ) / 1525878906250000000) * v ^ 9 + ((-120932115215147837 : ℝ) / 38146972656250000) * v ^ 10) * u ^ 5 +
    (((-5925012456157305039243047 : ℝ) / 1000000000000000000000000) + ((12506916043376194124198101 : ℝ) / 250000000000000000000000) * v ^ 1 + ((-1133695196412888033675849 : ℝ) / 7812500000000000000000) * v ^ 2 + ((3523581896048386013171659 : ℝ) / 31250000000000000000000) * v ^ 3 + ((120193982682860958424769 : ℝ) / 244140625000000000000) * v ^ 4 + ((-248838955447319335535339 : ℝ) / 195312500000000000000) * v ^ 5 + ((1199978923550818537849241 : ℝ) / 976562500000000000000) * v ^ 6 + ((-19534798481471766499173 : ℝ) / 30517578125000000000) * v ^ 7 + ((3896702294124106859609 : ℝ) / 15258789062500000000) * v ^ 8 + ((-106969931845377440923 : ℝ) / 1525878906250000000) * v ^ 9 + ((7375330819186196977 : ℝ) / 953674316406250000) * v ^ 10) * u ^ 6 +
    (((1786702291910884874885443 : ℝ) / 125000000000000000000000) + ((-85902066744803061527783 : ℝ) / 3125000000000000000000) * v ^ 1 + ((-1457740688406870718214897 : ℝ) / 15625000000000000000000) * v ^ 2 + ((743969330228607782585157 : ℝ) / 976562500000000000000) * v ^ 3 + ((-123049331790404839958039 : ℝ) / 61035156250000000000) * v ^ 4 + ((1306206655423492798068831 : ℝ) / 488281250000000000000) * v ^ 5 + ((-4322017706787148138239 : ℝ) / 1907348632812500000) * v ^ 6 + ((684874683618101849149 : ℝ) / 476837158203125000) * v ^ 7 + ((-4577590573819519022503 : ℝ) / 7629394531250000000) * v ^ 8 + ((12408664172245867419 : ℝ) / 95367431640625000) * v ^ 9 + ((-633521242925556958 : ℝ) / 59604644775390625) * v ^ 10) * u ^ 7 +
    (((-85902066744803061527783 : ℝ) / 12500000000000000000000) + ((-2941664296049245937287701 : ℝ) / 31250000000000000000000) * v ^ 1 + ((4961441599006723565882169 : ℝ) / 7812500000000000000000) * v ^ 2 + ((-517021353299294048630091 : ℝ) / 244140625000000000000) * v ^ 3 + ((4007944017525889878393159 : ℝ) / 976562500000000000000) * v ^ 4 + ((-20107456462577551315701 : ℝ) / 3814697265625000000) * v ^ 5 + ((72645250747352476930313 : ℝ) / 15258789062500000000) * v ^ 6 + ((-5280210075316406403963 : ℝ) / 1907348632812500000) * v ^ 7 + ((874478764880584326661 : ℝ) / 953674316406250000) * v ^ 8 + ((-718438907070885343 : ℝ) / 4768371582031250) * v ^ 9 + ((532716463541104868 : ℝ) / 59604644775390625) * v ^ 10) * u ^ 8 +
    (((-326851588449916215254189 : ℝ) / 15625000000000000000000) + ((231566862569967200047457 : ℝ) / 781250000000000000000) * v ^ 1 + ((-1413026312113836268890607 : ℝ) / 976562500000000000000) * v ^ 2 + ((1622497393780860354801 : ℝ) / 381469726562500000) * v ^ 3 + ((-98216969891490828044621 : ℝ) / 12207031250000000000) * v ^ 4 + ((954674392770524494673 : ℝ) / 95367431640625000) * v ^ 5 + ((-11962910801346350849031 : ℝ) / 1525878906250000000) * v ^ 6 + ((866021012217275671027 : ℝ) / 238418579101562500) * v ^ 7 + ((-10992239004591007037 : ℝ) / 11920928955078125) * v ^ 8 + ((1315373744660950941 : ℝ) / 11920928955078125) * v ^ 9 + ((-50334140436475672 : ℝ) / 11920928955078125) * v ^ 10) * u ^ 9 +
    (((231566862569967200047457 : ℝ) / 3906250000000000000000) + ((-572071065508678268731649 : ℝ) / 976562500000000000000) * v ^ 1 + ((2747751533818707357042843 : ℝ) / 976562500000000000000) * v ^ 2 + ((-121765805211208081126313 : ℝ) / 15258789062500000000) * v ^ 3 + ((210167152702470106016533 : ℝ) / 15258789062500000000) * v ^ 4 + ((-27605714453751036392229 : ℝ) / 1907348632812500000) * v ^ 5 + ((1729003337780794221203 : ℝ) / 190734863281250000) * v ^ 6 + ((-193048122395734269048 : ℝ) / 59604644775390625) * v ^ 7 + ((35752294113934178153 : ℝ) / 59604644775390625) * v ^ 8 + ((-553675544801232392 : ℝ) / 11920928955078125) * v ^ 9 + ((50682511924661824 : ℝ) / 59604644775390625) * v ^ 10) * u ^ 10 +
    (((-52006460500788933521059 : ℝ) / 488281250000000000000) + ((522827145873520051468563 : ℝ) / 488281250000000000000) * v ^ 1 + ((-151236755663405340036031 : ℝ) / 30517578125000000000) * v ^ 2 + ((23645066289417762374457 : ℝ) / 1907348632812500000) * v ^ 3 + ((-27201191514905311554871 : ℝ) / 1525878906250000000) * v ^ 4 + ((7159406224945260626551 : ℝ) / 476837158203125000) * v ^ 5 + ((-433744787537461547126 : ℝ) / 59604644775390625) * v ^ 6 + ((113177054497434840004 : ℝ) / 59604644775390625) * v ^ 7 + ((-2718043583569686288 : ℝ) / 11920928955078125) * v ^ 8 + ((101365023849323648 : ℝ) / 11920928955078125) * v ^ 9) * u ^ 11 +
    (((174275715291173350489521 : ℝ) / 976562500000000000000) + ((-106958281041147855990099 : ℝ) / 61035156250000000000) * v ^ 1 + ((107516179345426952547021 : ℝ) / 15258789062500000000) * v ^ 2 + ((-13897124157800131489631 : ℝ) / 953674316406250000) * v ^ 3 + ((3206867493934284467113 : ℝ) / 190734863281250000) * v ^ 4 + ((-654391150780427541299 : ℝ) / 59604644775390625) * v ^ 5 + ((231761661705854264684 : ℝ) / 59604644775390625) * v ^ 6 + ((-7852125908090204832 : ℝ) / 11920928955078125) * v ^ 7 + ((456142607321956416 : ℝ) / 11920928955078125) * v ^ 8) * u ^ 12 +
    (((-8227560080088296614623 : ℝ) / 30517578125000000000) + ((3507204198132458586819 : ℝ) / 1525878906250000000) * v ^ 1 + ((-58036811343972165252797 : ℝ) / 7629394531250000000) * v ^ 2 + ((1504898759296230285757 : ℝ) / 119209289550781250) * v ^ 3 + ((-134737278141267781476 : ℝ) / 11920928955078125) * v ^ 4 + ((321539385845267258494 : ℝ) / 59604644775390625) * v ^ 5 + ((-14798237288323847568 : ℝ) / 11920928955078125) * v ^ 6 + ((1216380286191883776 : ℝ) / 11920928955078125) * v ^ 7) * u ^ 13 +
    (((501029171161779798117 : ℝ) / 1525878906250000000) + ((-3508513588660457435949 : ℝ) / 1525878906250000000) * v ^ 1 + ((363750524697910463263 : ℝ) / 59604644775390625) * v ^ 2 + ((-93706827986346187508 : ℝ) / 11920928955078125) * v ^ 3 + ((61324664973223264438 : ℝ) / 11920928955078125) * v ^ 4 + ((-19026305084987804016 : ℝ) / 11920928955078125) * v ^ 5 + ((2128665500835796608 : ℝ) / 11920928955078125) * v ^ 6) * u ^ 14 +
    (((-1169504529553485811983 : ℝ) / 3814697265625000000) + ((20500620494140092571 : ℝ) / 11920928955078125) * v ^ 1 + ((-211109932217438580508 : ℝ) / 59604644775390625) * v ^ 2 + ((198733240966305762868 : ℝ) / 59604644775390625) * v ^ 3 + ((-16912271186655825792 : ℝ) / 11920928955078125) * v ^ 4 + ((12771993005014779648 : ℝ) / 59604644775390625) * v ^ 5) * u ^ 15 +
    (((20500620494140092571 : ℝ) / 95367431640625000) + ((-111479035169905841627 : ℝ) / 119209289550781250) * v ^ 1 + ((83877649002674072264 : ℝ) / 59604644775390625) * v ^ 2 + ((-10268164649041037088 : ℝ) / 11920928955078125) * v ^ 3 + ((2128665500835796608 : ℝ) / 11920928955078125) * v ^ 4) * u ^ 16 +
    (((-6557590304112108331 : ℝ) / 59604644775390625) + ((20836233134783241849 : ℝ) / 59604644775390625) * v ^ 1 + ((-4077065375354529432 : ℝ) / 11920928955078125) * v ^ 2 + ((1216380286191883776 : ℝ) / 11920928955078125) * v ^ 3) * u ^ 17 +
    (((2315137014975915761 : ℝ) / 59604644775390625) + ((-956348668293037768 : ℝ) / 11920928955078125) * v ^ 1 + ((456142607321956416 : ℝ) / 11920928955078125) * v ^ 2) * u ^ 18 +
    (((-100668280872951344 : ℝ) / 11920928955078125) + ((101365023849323648 : ℝ) / 11920928955078125) * v ^ 1) * u ^ 19 +
    (((50682511924661824 : ℝ) / 59604644775390625)) * u ^ 20)

theorem RR_zero (v : ℝ) : RR 0 v = 0 := by norm_num [RR]

theorem DRR_identity (u v : ℝ) : DRR u v = P u * P (u+v) := by
  norm_num [DRR, P] <;> ring

end Autocorrelation


==> anc/lean/Autocorrelation/Profile.lean <==
import Mathlib.Data.Real.Basic
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Ring

/-!
PROOF CANDIDATE — NOT COMPILED in the generation environment.
All real coefficients below are exact rational expressions.
See README_zh.md and STATUS.json for the scope and verification boundary.
-/
set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

def a : ℝ := ((626600210121 : ℝ) / 1000000000000)
def b : ℝ := ((40047498753 : ℝ) / 250000000000)
def gamma : ℝ := ((99999999 : ℝ) / 100000000)
def delta0 : ℝ := ((1 : ℝ) / 10000000000)
def w : ℝ := 1 - 2*b
def c : ℝ := 1-b

def cheb (z : ℝ) : ℕ → ℝ
  | 0 => 1
  | 1 => z
  | n+2 => 2*z*cheb z (n+1) - cheb z n

def paperP (x : ℝ) : ℝ := 2*x-x^2+x*(1-x)^2*(((-423577846263 : ℝ) / 1000000000000) * cheb (2*x-1) 0 +
    ((290387575223 : ℝ) / 1000000000000) * cheb (2*x-1) 1 +
    ((36766437 : ℝ) / 3125000000) * cheb (2*x-1) 2 +
    ((-5796017613 : ℝ) / 1000000000000) * cheb (2*x-1) 3 +
    ((50885811 : ℝ) / 250000000000) * cheb (2*x-1) 4 +
    ((83340881 : ℝ) / 125000000000) * cheb (2*x-1) 5 +
    ((120301079 : ℝ) / 500000000000) * cheb (2*x-1) 6 +
    ((28140971 : ℝ) / 250000000000) * cheb (2*x-1) 7)

def P (x : ℝ) : ℝ :=
  (((1303260710437 : ℝ) / 1000000000000) * x ^ 1 + ((398167103833 : ℝ) / 500000000000) * x ^ 2 + ((-1338637880051 : ℝ) / 1000000000000) * x ^ 3 + ((195266960359 : ℝ) / 250000000000) * x ^ 4 + ((-4297368247 : ℝ) / 1250000000) * x ^ 5 + ((262085157587 : ℝ) / 31250000000) * x ^ 6 + ((-11256207949 : ℝ) / 976562500) * x ^ 7 + ((4732570027 : ℝ) / 488281250) * x ^ 8 + ((-223580329 : ℝ) / 48828125) * x ^ 9 + ((225127768 : ℝ) / 244140625) * x ^ 10)

def DP (x : ℝ) : ℝ :=
  (((1303260710437 : ℝ) / 1000000000000) + ((398167103833 : ℝ) / 250000000000) * x ^ 1 + ((-4015913640153 : ℝ) / 1000000000000) * x ^ 2 + ((195266960359 : ℝ) / 62500000000) * x ^ 3 + ((-4297368247 : ℝ) / 250000000) * x ^ 4 + ((786255472761 : ℝ) / 15625000000) * x ^ 5 + ((-78793455643 : ℝ) / 976562500) * x ^ 6 + ((18930280108 : ℝ) / 244140625) * x ^ 7 + ((-2012222961 : ℝ) / 48828125) * x ^ 8 + ((450255536 : ℝ) / 48828125) * x ^ 9)

def I (x : ℝ) : ℝ :=
  (((1303260710437 : ℝ) / 2000000000000) * x ^ 2 + ((398167103833 : ℝ) / 1500000000000) * x ^ 3 + ((-1338637880051 : ℝ) / 4000000000000) * x ^ 4 + ((195266960359 : ℝ) / 1250000000000) * x ^ 5 + ((-4297368247 : ℝ) / 7500000000) * x ^ 6 + ((262085157587 : ℝ) / 218750000000) * x ^ 7 + ((-11256207949 : ℝ) / 7812500000) * x ^ 8 + ((4732570027 : ℝ) / 4394531250) * x ^ 9 + ((-223580329 : ℝ) / 488281250) * x ^ 10 + ((225127768 : ℝ) / 2685546875) * x ^ 11)

theorem P_matches_paper (x : ℝ) : P x = paperP x := by
  norm_num [P, paperP, cheb] <;> ring

theorem P_zero : P 0 = 0 := by norm_num [P]
theorem P_one : P 1 = 1 := by norm_num [P]
theorem DP_one : DP 1 = 0 := by norm_num [DP]
theorem I_zero : I 0 = 0 := by norm_num [I]
theorem a_pos : 0 < a := by norm_num [a]
theorem gamma_pos : 0 < gamma := by norm_num [gamma]
theorem w_pos : 0 < w := by norm_num [w, b]
theorem breakpoint_order : 0 < b ∧ b < w ∧ w < c ∧ c < 1 := by
  norm_num [b, w, c]

end Autocorrelation


==> anc/lean/Autocorrelation/Ratios.lean <==
import Autocorrelation.CorrelationModel

set_option autoImplicit false
set_option maxHeartbeats 0
noncomputable section
namespace Autocorrelation

def mass : ℝ := a + (w*I 1+b)/a
def limitingRatio : ℝ := (4713977940944586245580976375978623597750000000000000000 : ℝ)/11486917427785951575611071745219515905862879073559791929
def explicitRatio : ℝ := (4713977940944586245580976375978623597750000000000000000 : ℝ)/11486917430134691792906455293684961315501879073559791929

theorem mass_exact : mass = ((3389235522619511253196890923 : ℝ) / 2171169728069265000000000000) := by
  norm_num [mass, a, b, w, I]

theorem mass_pos : 0 < mass := by rw [mass_exact]; norm_num

theorem limiting_ratio_identity : gamma / mass^2 = limitingRatio := by
  rw [mass_exact]
  norm_num [gamma, limitingRatio]

theorem explicit_ratio_identity :
    gamma / (mass+delta0/a)^2 = explicitRatio := by
  rw [mass_exact]
  norm_num [gamma, delta0, a, explicitRatio]

theorem limiting_ratio_gt : (4103779 : ℝ)/10000000 < limitingRatio := by
  norm_num [limitingRatio]

theorem explicit_ratio_gt : (4103779 : ℝ)/10000000 < explicitRatio := by
  norm_num [explicitRatio]

theorem relaxation_mass_arithmetic : mass^2/gamma < (2436778 : ℝ)/1000000 := by
  rw [mass_exact]
  norm_num [gamma]

end Autocorrelation


==> anc/lean/Autocorrelation/Targets.lean <==
import Autocorrelation.Model
import Autocorrelation.Ratios
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic

/-!
These are the unchanged specification propositions, not proofs by themselves.
Their proofs are in Overlap, Witness, Mass, Uniform and Main, imported by the
project entry point and checked by Audit.lean. Compiling this file alone does
not prove the claims.
-/
set_option autoImplicit false
noncomputable section
namespace Autocorrelation
open MeasureTheory

/-- Exact pointwise profile from the manuscript. -/
def phi (x : ℝ) : ℝ :=
  if x < b then 0 else
  if x ≤ c then P ((x-b)/w) else
  if x ≤ 1 then 1 else 0

def density (x : ℝ) : ℝ := phi x/a

def extendedDensity (delta x : ℝ) : ℝ :=
  if 0 ≤ x ∧ x ≤ 1 then density x else
  if 1 < x ∧ x ≤ 1+delta then 1/a else 0

def witness (delta x : ℝ) : ℝ :=
  (if 0 ≤ x ∧ x ≤ delta then a/delta else 0) + extendedDensity delta x

def autocorrelation (f : ℝ → ℝ) (t : ℝ) : ℝ :=
  ∫ x : ℝ, f x * f (x+t)

def algebraicCorrelation (t : ℝ) : ℝ :=
  if t ≤ b then g0 t else
  if t ≤ w then g1 t else
  if t ≤ c then g2 t else g3 t

/-- Identification of actual Lebesgue overlap integrals with g0,...,g3. -/
def OverlapIntegralClaim : Prop :=
  ∀ t : ℝ, 0 ≤ t → t ≤ 1 →
    phi t + autocorrelation phi t/a^2 = algebraicCorrelation t

/-- Measurability/integrability must be proved, not inferred from a totalized integral. -/
def WitnessAdmissibilityClaim : Prop :=
  ∀ delta : ℝ, 0 < delta →
    Integrable (witness delta) ∧
    Integrable (fun x => (witness delta x)^2) ∧
    (∀ x : ℝ, 0 ≤ witness delta x) ∧
    (∀ t : ℝ, Integrable (fun x => witness delta x*witness delta (x+t)))

def MassIntegralClaim : Prop :=
  ∀ delta : ℝ, 0 < delta → (∫ x : ℝ, witness delta x) = mass+delta/a

def UniformCorrelationClaim : Prop :=
  ∀ delta : ℝ, 0 < delta →
    ∀ t : ℝ, 0 ≤ t → t ≤ 1 → gamma ≤ autocorrelation (witness delta) t

/-- The concrete, nonlimiting function version of the manuscript's main result. -/
def ExplicitMainClaim : Prop :=
  let f := witness delta0
  Integrable f ∧
  Integrable (fun x => (f x)^2) ∧
  (∀ x : ℝ, 0 ≤ f x) ∧
  0 < (∫ x : ℝ, f x) ∧
  (∀ t : ℝ, 0 ≤ t → t ≤ 1 →
    Integrable (fun x => f x*f (x+t)) ∧
    explicitRatio ≤ autocorrelation f t / (∫ x : ℝ, f x)^2)

/-- A lower-bound formulation avoiding an unproved identification of differently
normalized supremum constants. It supplies arbitrarily close ordinary
L¹∩L² witnesses, without asserting a separate supremum identification. -/
def LimitingMainClaim : Prop :=
  ∀ q : ℝ, q < limitingRatio → ∃ f : ℝ → ℝ,
    Integrable f ∧
    Integrable (fun x => (f x)^2) ∧
    (∀ x : ℝ, 0 ≤ f x) ∧
    0 < (∫ x : ℝ, f x) ∧
    (∀ t : ℝ, 0 ≤ t → t ≤ 1 →
      Integrable (fun x => f x*f (x+t)) ∧
      q ≤ autocorrelation f t / (∫ x : ℝ, f x)^2)

end Autocorrelation


==> anc/lean/Autocorrelation/Uniform.lean <==
import Autocorrelation.Extension
import Autocorrelation.Mass
import Autocorrelation.Overlap

/-! The ordinary rectangle witness dominates the exact overlap certificate,
including both endpoints of the shift interval. -/
set_option autoImplicit false
noncomputable section
namespace Autocorrelation
open MeasureTheory

theorem integrable_density_product (t : ℝ) :
    Integrable (fun x => density x * density (x+t)) := by
  have h := (integrable_phi_product t).div_const (a^2)
  convert h using 1 <;> funext x <;> simp only [density] <;> ring

theorem integral_density_product (t : ℝ) :
    (∫ x : ℝ, density x * density (x+t)) = autocorrelation phi t / a^2 := by
  have heq : (fun x => density x * density (x+t)) =
      (fun x => (phi x * phi (x+t)) / a^2) := by
    funext x
    simp only [density]
    ring
  rw [heq, integral_div]
  rfl

theorem witness_product_dominates (delta t x : ℝ) (hd : 0 < delta)
    (ht0 : 0 ≤ t) (ht1 : t ≤ 1) :
    (if 0 ≤ x ∧ x ≤ delta then a/delta else 0) * density t +
      density x * density (x+t) ≤ witness delta x * witness delta (x+t) := by
  have hr (y : ℝ) : 0 ≤ (if 0 ≤ y ∧ y ≤ delta then a/delta else 0) := by
    split_ifs
    · exact div_nonneg a_pos.le hd.le
    · exact le_rfl
  apply autocorrelation_product_lower _ _ _ _ _ _ _ (hr x) (hr (x+t))
    (density_nonneg x) (density_nonneg (x+t))
    (density_le_extendedDensity delta x) (density_le_extendedDensity delta (x+t))
  by_cases hx : 0 ≤ x ∧ x ≤ delta
  · simp only [if_pos hx]
    apply mul_le_mul_of_nonneg_left _ (div_nonneg a_pos.le hd.le)
    have h := monotone_extension_comparison delta t x (extendedDensity delta)
      hd ht0 ht1 hx.1 hx.2 (extendedDensity_monotoneOn delta)
    have heq : extendedDensity delta t = density t := by
      simp only [extendedDensity, if_pos (show 0 ≤ t ∧ t ≤ 1 from ⟨ht0, ht1⟩)]
    rwa [heq] at h
  · simp only [if_neg hx, zero_mul, le_refl]

theorem uniform_correlation : UniformCorrelationClaim := by
  intro delta hd t ht0 ht1
  have hi : Integrable (fun x : ℝ =>
      (if 0 ≤ x ∧ x ≤ delta then a/delta else 0) * density t +
        density x * density (x+t)) :=
    ((integrable_rectangle delta).mul_const (density t)).add (integrable_density_product t)
  have hbound := integral_mono hi (integrable_witness_product delta hd t)
    (fun x => witness_product_dominates delta t x hd ht0 ht1)
  have ha : a * density t = phi t := by
    unfold density
    field_simp [ne_of_gt a_pos]
  rw [integral_add ((integrable_rectangle delta).mul_const (density t))
    (integrable_density_product t), integral_mul_const, rectangle_integral delta hd,
    ha, integral_density_product, overlap_integral t ht0 ht1] at hbound
  exact (algebraicCorrelation_lower t ht0 ht1).trans hbound

end Autocorrelation


==> anc/lean/Autocorrelation/Witness.lean <==
import Autocorrelation.Targets
import Autocorrelation.ElementaryAnalysis
import Mathlib.MeasureTheory.Integral.IntegrableOn

/-! Ordinary function witnesses: pointwise bounds and actual Lebesgue integrability. -/
set_option autoImplicit false
noncomputable section
namespace Autocorrelation
open MeasureTheory

theorem phi_bounds (x : ℝ) : 0 ≤ phi x ∧ phi x ≤ 1 := by
  unfold phi
  split_ifs with hxb hxc hx1
  · exact ⟨le_rfl, zero_le_one⟩
  · apply P_bounds
    · exact div_nonneg (sub_nonneg.mpr (le_of_not_gt hxb)) w_pos.le
    · apply (div_le_one w_pos).2
      dsimp [c, w] at hxc ⊢
      linarith
  · exact ⟨zero_le_one, le_rfl⟩
  · exact ⟨le_rfl, zero_le_one⟩

theorem phi_nonneg (x : ℝ) : 0 ≤ phi x := (phi_bounds x).1

theorem phi_le_one (x : ℝ) : phi x ≤ 1 := (phi_bounds x).2

theorem measurable_phi : Measurable phi := by
  unfold phi
  exact Measurable.ite measurableSet_Iio measurable_const
    (Measurable.ite measurableSet_Iic
      (continuous_P.measurable.comp ((measurable_id.sub_const b).div_const w))
      (Measurable.ite measurableSet_Iic measurable_const measurable_const))

theorem phi_eq_zero_of_not_mem (x : ℝ) (hx : x ∉ Set.Icc (0 : ℝ) 1) :
    phi x = 0 := by
  have hb := breakpoint_order.1
  have hc := breakpoint_order.2.2.2
  unfold phi
  split_ifs with hxb hxc hx1
  · rfl
  · exact False.elim (hx ⟨by linarith, by linarith⟩)
  · exact False.elim (hx ⟨by linarith, hx1⟩)
  · rfl

theorem density_nonneg (x : ℝ) : 0 ≤ density x :=
  div_nonneg (phi_nonneg x) a_pos.le

theorem density_le (x : ℝ) : density x ≤ 1 / a :=
  div_le_div_of_nonneg_right (phi_le_one x) a_pos.le

theorem measurable_density : Measurable density := measurable_phi.div_const a

theorem extendedDensity_nonneg (delta x : ℝ) : 0 ≤ extendedDensity delta x := by
  unfold extendedDensity
  split_ifs
  · exact density_nonneg x
  · exact div_nonneg zero_le_one a_pos.le
  · exact le_rfl

theorem extendedDensity_le (delta x : ℝ) : extendedDensity delta x ≤ 1 / a := by
  unfold extendedDensity
  split_ifs
  · exact density_le x
  · exact le_rfl
  · exact div_nonneg zero_le_one a_pos.le

theorem measurable_extendedDensity (delta : ℝ) : Measurable (extendedDensity delta) := by
  unfold extendedDensity
  exact Measurable.ite measurableSet_Icc measurable_density
    (Measurable.ite measurableSet_Ioc measurable_const measurable_const)

theorem extendedDensity_eq_zero_of_not_mem (delta : ℝ) (hdelta : 0 < delta)
    (x : ℝ) (hx : x ∉ Set.Icc (0 : ℝ) (1 + delta)) :
    extendedDensity delta x = 0 := by
  unfold extendedDensity
  split_ifs with hmain hext
  · exact False.elim (hx ⟨hmain.1, by linarith [hmain.2]⟩)
  · exact False.elim (hx ⟨by linarith [hext.1], hext.2⟩)
  · rfl

theorem witness_nonneg (delta : ℝ) (hdelta : 0 < delta) (x : ℝ) :
    0 ≤ witness delta x := by
  unfold witness
  apply add_nonneg _ (extendedDensity_nonneg delta x)
  split_ifs
  · exact div_nonneg a_pos.le hdelta.le
  · exact le_rfl

theorem witness_le (delta : ℝ) (hdelta : 0 < delta) (x : ℝ) :
    witness delta x ≤ a / delta + 1 / a := by
  unfold witness
  apply add_le_add _ (extendedDensity_le delta x)
  split_ifs
  · exact le_rfl
  · exact div_nonneg a_pos.le hdelta.le

theorem measurable_witness (delta : ℝ) : Measurable (witness delta) := by
  unfold witness
  exact (Measurable.ite measurableSet_Icc measurable_const measurable_const).add
    (measurable_extendedDensity delta)

theorem witness_eq_zero_of_not_mem (delta : ℝ) (hdelta : 0 < delta)
    (x : ℝ) (hx : x ∉ Set.Icc (0 : ℝ) (1 + delta)) : witness delta x = 0 := by
  have hatom : ¬(0 ≤ x ∧ x ≤ delta) := by
    intro h
    exact hx ⟨h.1, by linarith [h.2]⟩
  simp only [witness, if_neg hatom, zero_add]
  exact extendedDensity_eq_zero_of_not_mem delta hdelta x hx

theorem integrable_of_bounded_supported_Icc (f : ℝ → ℝ) (l r M : ℝ)
    (hm : Measurable f) (hb : ∀ x : ℝ, ‖f x‖ ≤ M)
    (hz : ∀ x : ℝ, x ∉ Set.Icc l r → f x = 0) : Integrable f := by
  have hi : IntegrableOn f (Set.Icc l r) :=
    Measure.integrableOn_of_bounded measure_Icc_lt_top.ne hm.aestronglyMeasurable
      (Filter.Eventually.of_forall hb)
  exact hi.integrable_of_forall_not_mem_eq_zero hz

theorem norm_phi_le (x : ℝ) : ‖phi x‖ ≤ 1 := by
  rw [Real.norm_eq_abs, abs_of_nonneg (phi_nonneg x)]
  exact phi_le_one x

theorem integrable_phi : Integrable phi := by
  exact integrable_of_bounded_supported_Icc phi 0 1 1 measurable_phi norm_phi_le
    phi_eq_zero_of_not_mem

theorem integrable_phi_product (t : ℝ) : Integrable (fun x => phi x * phi (x + t)) := by
  have hm : Measurable (fun x : ℝ => phi (x + t)) :=
    measurable_phi.comp (measurable_id.add_const t)
  have hi := integrable_phi.bdd_mul' hm.aestronglyMeasurable
    (Filter.Eventually.of_forall (fun x : ℝ => norm_phi_le (x + t)))
  simpa only [mul_comm] using hi

theorem norm_extendedDensity_le (delta x : ℝ) : ‖extendedDensity delta x‖ ≤ 1 / a := by
  rw [Real.norm_eq_abs, abs_of_nonneg (extendedDensity_nonneg delta x)]
  exact extendedDensity_le delta x

theorem integrable_extendedDensity (delta : ℝ) (hdelta : 0 < delta) :
    Integrable (extendedDensity delta) := by
  exact integrable_of_bounded_supported_Icc (extendedDensity delta) 0 (1 + delta) (1 / a)
    (measurable_extendedDensity delta) (norm_extendedDensity_le delta)
    (extendedDensity_eq_zero_of_not_mem delta hdelta)

theorem norm_witness_le (delta : ℝ) (hdelta : 0 < delta) (x : ℝ) :
    ‖witness delta x‖ ≤ a / delta + 1 / a := by
  rw [Real.norm_eq_abs, abs_of_nonneg (witness_nonneg delta hdelta x)]
  exact witness_le delta hdelta x

theorem integrable_witness (delta : ℝ) (hdelta : 0 < delta) : Integrable (witness delta) := by
  exact integrable_of_bounded_supported_Icc (witness delta) 0 (1 + delta)
    (a / delta + 1 / a) (measurable_witness delta) (norm_witness_le delta hdelta)
    (witness_eq_zero_of_not_mem delta hdelta)

theorem integrable_witness_square (delta : ℝ) (hdelta : 0 < delta) :
    Integrable (fun x => (witness delta x) ^ 2) := by
  have hi := (integrable_witness delta hdelta).bdd_mul'
    (measurable_witness delta).aestronglyMeasurable
    (Filter.Eventually.of_forall (norm_witness_le delta hdelta))
  simpa only [pow_two] using hi

theorem integrable_witness_product (delta : ℝ) (hdelta : 0 < delta) (t : ℝ) :
    Integrable (fun x => witness delta x * witness delta (x + t)) := by
  have hm : Measurable (fun x : ℝ => witness delta (x + t)) :=
    (measurable_witness delta).comp (measurable_id.add_const t)
  have hi := (integrable_witness delta hdelta).bdd_mul' hm.aestronglyMeasurable
    (Filter.Eventually.of_forall (fun x : ℝ => norm_witness_le delta hdelta (x + t)))
  simpa only [mul_comm] using hi

theorem witness_admissibility : WitnessAdmissibilityClaim := by
  intro delta hdelta
  exact ⟨integrable_witness delta hdelta, integrable_witness_square delta hdelta,
    witness_nonneg delta hdelta, integrable_witness_product delta hdelta⟩

end Autocorrelation


==> anc/lean/FiniteAudit.lean <==
import Autocorrelation.FiniteCertificate

-- This audit covers the finite certificate, not the Lebesgue integral claims.
#print axioms Autocorrelation.finite_certificate
#print axioms Autocorrelation.P_matches_paper
#print axioms Autocorrelation.DRR_identity
#print axioms Autocorrelation.g0_expansion
#print axioms Autocorrelation.g1_expansion
#print axioms Autocorrelation.g2_expansion
#print axioms Autocorrelation.g3_expansion


==> anc/lean/HISTORICAL_VERIFICATION.json <==
{
  "kind": "EXCERPT_OF_HISTORICAL_VERIFICATION_METADATA_NOT_A_NEW_LEAN_RUN",
  "historical_record": "logs/current-run/20260917T043659.9394903Z_clean-check.json",
  "historical_record_sha256": "16b541dae55d77e3c242864060d9381bb2436975fa0602fedc61dbd1ec65b4c1",
  "historical_status": "passed",
  "historical_child_exit_code": 0,
  "recovered_archive_sha256": "3486d2c2851ae6f909886caff55b07b47c2bb0140ee4d927b1d897a671e3eec0",
  "all_45_historical_source_hashes_match_recovered_input": true,
  "source_sha256": {
    "Autocorrelation/Leaves/G2_03.lean": "33fcf7a64a2948041543640f0827f69d668acb46ba7b6f7a22d5c0f1c891e60b",
    "Autocorrelation/AtomRemovalAlgebra.lean": "d021b2a34209a8859147517d4fb1facd4c12c23a464313786cec87c9e5a257bf",
    "Autocorrelation/Leaves/G1_09.lean": "2184f055774f6b7c2f369be86d79240e1d2fd854eea7aab140ad8c4a768f292a",
    "lean-toolchain": "55e97be96000b5e9e290c9e74482e5e317861499a5540353ce845471bded8cea",
    "Autocorrelation/Overlap.lean": "ac58b28d0f2d69aeeca50e7b13038cc65af0783ec102d35c786435dad8954b44",
    "Autocorrelation/Leaves/G1_00.lean": "0eacae083adfdcdfac311fa75cc35bc0bd3a449054f532036480f76c8fa6b723",
    "Autocorrelation/Leaves/G1_01.lean": "2df890e4ecaf8078d55a75f180ff75ca4b360edd6ae0527c3576ed8451694dbc",
    "Autocorrelation/Leaves/G1_10.lean": "b6cb59ebf58ff1707bcb4f59273c74ec9a5a29f01ce835abe90f98bd9cc0bf0d",
    "Audit.lean": "3eeb24111e8790aa986a104e3409fed2e4b06096353fd6ee71d70fc2c8ec1333",
    "Autocorrelation/Leaves/G1_03.lean": "5302d86585e788f6b01b912918e4ce9bba4b4e39f2f25ef6ec4965cd29060167",
    "Autocorrelation/Leaves/G1_04.lean": "887f4c1ea84cd65f4fd749cb5b3a0fe7cb5680a4ba3fdaa40d073392e21c54d3",
    "Autocorrelation/Leaves/G2_01.lean": "c6f94535128debe037a9878c6e4f24194105dfb758dc77d1d75c1b68984cf2e0",
    "certificate.json": "e9b58a1068baa81723e55ad01640260118ce156ac23c07332cefefc46f552d79",
    "FiniteAudit.lean": "7751096aac139bdb5dc94dbea248e4272f07f42fa1edff54e9ed10de8a916418",
    "Autocorrelation/Leaves/G2_00.lean": "566f10138cae00cabf0700ea205813d6f15382623530f1ebaf196f2e9c570db8",
    "Autocorrelation/DerivativeAlgebra.lean": "f7629eae4348fe33c90a5e0704b9d0e2770e8dab51eae6d9f81c88ca3f024a13",
    "Autocorrelation/Bernstein.lean": "9d3e3ecb32a757c24f1f4dabdafc14b9823a4b7aa27f889bd587c8ae4c062b32",
    "Autocorrelation/Uniform.lean": "bd51ce0025455a28d9ad9b05b1213e78e6863a9a7d85b07ad43fd454adf22d30",
    "Autocorrelation/Leaves/G1_02.lean": "6a89f59d6117acd1badd702c86eea9f6112a83cad67713cc548ec42584e467da",
    "Autocorrelation.lean": "9465e58518a7c2ff670def4057e10c9851b6185037fa39a79c8133e6b3f9a5dc",
    "Autocorrelation/ElementaryAnalysis.lean": "abb195548bfa9c565a87619bd3284d33b7151467f330a82043ffe5e6b2b8553d",
    "Autocorrelation/CorrelationModel.lean": "4894b545ed724357146b4346cc56e11ffa9344af58d58d86cef74cbabd72c137",
    "Autocorrelation/Leaves/G1_11.lean": "739fd90fdad7d7e77b68c04621b7ca25b1f239dc288cd8674cb7846717724174",
    "Autocorrelation/Profile.lean": "dc656e6fa5f70a455c3ba58489de3f85b6f049ee73f51b0172976987300d915c",
    "Autocorrelation/Ratios.lean": "06c2ca07a3abf9dca4598cae3f44ce1bc7af8247aa5c262afb62e0ea487ce923",
    "Autocorrelation/Mass.lean": "9d9eb542d12ce61d1e98fd2d12ebe56922f09cd620cf0db7b222977e13aef77f",
    "Autocorrelation/Leaves/G1_05.lean": "771b949de5f9af615c771f0c8c41b966eb12c99ddf115f7503ffc785aa3e082e",
    "Autocorrelation/Model.lean": "c5dc14f6451bf38da6e8ed0f680f5783e01e9642de7bc2364790834d9a6f1f32",
    "Autocorrelation/FiniteCertificate.lean": "b98753f5b71e6f6d6526de2c180d98dc965132a4482cb27836b13ea6a19852aa",
    "lakefile.toml": "b66b0e604d0e56b06172f39b2d3153f8d843725c57d647053c755c41d4787873",
    "Autocorrelation/Derivatives.lean": "2c7bb1d6fb9f10f28bc853d798a5de2b863f40189a0d5296cf805b459ebb42d6",
    "Autocorrelation/Leaves/G1_12.lean": "fda2be5ecdf3bda46188460f7766ace3db975dcf50b84284b7131ba3f80fe08c",
    "Autocorrelation/Extension.lean": "4a251599cacbebb3230160ea0b64dd8b09df5fe7bf7aaa6fd506ddc670ca508d",
    "Autocorrelation/PrimitivePolynomials.lean": "7c9e38d6992dfc399d40d684407daf96d8b431f59add3c958385cbb0f5a41233",
    "Autocorrelation/Leaves/G3_00.lean": "03e4da4034fb9e1bca3a32d30d5fd658fc4335e8c1036d36718e1f9d68abcc01",
    "Autocorrelation/Leaves/DP_00.lean": "4012ca818648b0b75e85833268b44d6bf4390a04fe0a5021fd7d7fea109ace89",
    "Autocorrelation/Witness.lean": "29867be6b352283cb84a25281c4cd924317c702c83b8874209eac2abb6313da9",
    "Autocorrelation/Leaves/G2_02.lean": "228efb3b254e333c5559487e4e64507e3e4d0232d755b8a6e263d19777e0eeec",
    "Autocorrelation/Leaves/G1_08.lean": "9e8700ce9fcc5ca4a4d2ffb97642253ff65186eca9b37d6d2141416c4cb1a9f4",
    "Autocorrelation/Leaves/G1_06.lean": "9478b237a8de14a4e04585de0790728c8e45802fc524b7d037910636979d58a2",
    "Autocorrelation/Main.lean": "014da6d164d4c32f8c11c27e5a5310a629dd42f0ed61e2f92fafa15dd2234ba7",
    "lake-manifest.json": "cb11b5e740979bedd9cad8aa804fb7cff2a5cd2874ae281b9f00fcfffa2a0ef8",
    "Autocorrelation/Leaves/G1_07.lean": "bf0fa44fe4193aaa727c7b3963973e418733b7d407c9e5f731e9db1e3886e5cd",
    "Autocorrelation/Leaves/G0_00.lean": "e4e7526dba491ebb9e5b76917980ef4ac21766287b10f22f74064d29f7c2f8df",
    "Autocorrelation/Targets.lean": "af350b8ec52f25d1c6b7d2c8b8de4815f0a451de5456b9374883cde4ee1ac7ec"
  },
  "lean_executed_in_this_preparation": false,
  "notes": "Original build and axiom outputs are supplied separately. Workspace paths, environment dumps and download logs are omitted."
}


==> anc/lean/SOURCE_SHA256SUMS.txt <==
3eeb24111e8790aa986a104e3409fed2e4b06096353fd6ee71d70fc2c8ec1333  Audit.lean
9465e58518a7c2ff670def4057e10c9851b6185037fa39a79c8133e6b3f9a5dc  Autocorrelation.lean
7751096aac139bdb5dc94dbea248e4272f07f42fa1edff54e9ed10de8a916418  FiniteAudit.lean
d021b2a34209a8859147517d4fb1facd4c12c23a464313786cec87c9e5a257bf  Autocorrelation/AtomRemovalAlgebra.lean
9d3e3ecb32a757c24f1f4dabdafc14b9823a4b7aa27f889bd587c8ae4c062b32  Autocorrelation/Bernstein.lean
4894b545ed724357146b4346cc56e11ffa9344af58d58d86cef74cbabd72c137  Autocorrelation/CorrelationModel.lean
f7629eae4348fe33c90a5e0704b9d0e2770e8dab51eae6d9f81c88ca3f024a13  Autocorrelation/DerivativeAlgebra.lean
2c7bb1d6fb9f10f28bc853d798a5de2b863f40189a0d5296cf805b459ebb42d6  Autocorrelation/Derivatives.lean
abb195548bfa9c565a87619bd3284d33b7151467f330a82043ffe5e6b2b8553d  Autocorrelation/ElementaryAnalysis.lean
4a251599cacbebb3230160ea0b64dd8b09df5fe7bf7aaa6fd506ddc670ca508d  Autocorrelation/Extension.lean
b98753f5b71e6f6d6526de2c180d98dc965132a4482cb27836b13ea6a19852aa  Autocorrelation/FiniteCertificate.lean
4012ca818648b0b75e85833268b44d6bf4390a04fe0a5021fd7d7fea109ace89  Autocorrelation/Leaves/DP_00.lean
e4e7526dba491ebb9e5b76917980ef4ac21766287b10f22f74064d29f7c2f8df  Autocorrelation/Leaves/G0_00.lean
0eacae083adfdcdfac311fa75cc35bc0bd3a449054f532036480f76c8fa6b723  Autocorrelation/Leaves/G1_00.lean
2df890e4ecaf8078d55a75f180ff75ca4b360edd6ae0527c3576ed8451694dbc  Autocorrelation/Leaves/G1_01.lean
6a89f59d6117acd1badd702c86eea9f6112a83cad67713cc548ec42584e467da  Autocorrelation/Leaves/G1_02.lean
5302d86585e788f6b01b912918e4ce9bba4b4e39f2f25ef6ec4965cd29060167  Autocorrelation/Leaves/G1_03.lean
887f4c1ea84cd65f4fd749cb5b3a0fe7cb5680a4ba3fdaa40d073392e21c54d3  Autocorrelation/Leaves/G1_04.lean
771b949de5f9af615c771f0c8c41b966eb12c99ddf115f7503ffc785aa3e082e  Autocorrelation/Leaves/G1_05.lean
9478b237a8de14a4e04585de0790728c8e45802fc524b7d037910636979d58a2  Autocorrelation/Leaves/G1_06.lean
bf0fa44fe4193aaa727c7b3963973e418733b7d407c9e5f731e9db1e3886e5cd  Autocorrelation/Leaves/G1_07.lean
9e8700ce9fcc5ca4a4d2ffb97642253ff65186eca9b37d6d2141416c4cb1a9f4  Autocorrelation/Leaves/G1_08.lean
2184f055774f6b7c2f369be86d79240e1d2fd854eea7aab140ad8c4a768f292a  Autocorrelation/Leaves/G1_09.lean
b6cb59ebf58ff1707bcb4f59273c74ec9a5a29f01ce835abe90f98bd9cc0bf0d  Autocorrelation/Leaves/G1_10.lean
739fd90fdad7d7e77b68c04621b7ca25b1f239dc288cd8674cb7846717724174  Autocorrelation/Leaves/G1_11.lean
fda2be5ecdf3bda46188460f7766ace3db975dcf50b84284b7131ba3f80fe08c  Autocorrelation/Leaves/G1_12.lean
566f10138cae00cabf0700ea205813d6f15382623530f1ebaf196f2e9c570db8  Autocorrelation/Leaves/G2_00.lean
c6f94535128debe037a9878c6e4f24194105dfb758dc77d1d75c1b68984cf2e0  Autocorrelation/Leaves/G2_01.lean
228efb3b254e333c5559487e4e64507e3e4d0232d755b8a6e263d19777e0eeec  Autocorrelation/Leaves/G2_02.lean
33fcf7a64a2948041543640f0827f69d668acb46ba7b6f7a22d5c0f1c891e60b  Autocorrelation/Leaves/G2_03.lean
03e4da4034fb9e1bca3a32d30d5fd658fc4335e8c1036d36718e1f9d68abcc01  Autocorrelation/Leaves/G3_00.lean
014da6d164d4c32f8c11c27e5a5310a629dd42f0ed61e2f92fafa15dd2234ba7  Autocorrelation/Main.lean
9d9eb542d12ce61d1e98fd2d12ebe56922f09cd620cf0db7b222977e13aef77f  Autocorrelation/Mass.lean
c5dc14f6451bf38da6e8ed0f680f5783e01e9642de7bc2364790834d9a6f1f32  Autocorrelation/Model.lean
ac58b28d0f2d69aeeca50e7b13038cc65af0783ec102d35c786435dad8954b44  Autocorrelation/Overlap.lean
7c9e38d6992dfc399d40d684407daf96d8b431f59add3c958385cbb0f5a41233  Autocorrelation/PrimitivePolynomials.lean
dc656e6fa5f70a455c3ba58489de3f85b6f049ee73f51b0172976987300d915c  Autocorrelation/Profile.lean
06c2ca07a3abf9dca4598cae3f44ce1bc7af8247aa5c262afb62e0ea487ce923  Autocorrelation/Ratios.lean
af350b8ec52f25d1c6b7d2c8b8de4815f0a451de5456b9374883cde4ee1ac7ec  Autocorrelation/Targets.lean
bd51ce0025455a28d9ad9b05b1213e78e6863a9a7d85b07ad43fd454adf22d30  Autocorrelation/Uniform.lean
29867be6b352283cb84a25281c4cd924317c702c83b8874209eac2abb6313da9  Autocorrelation/Witness.lean
e9b58a1068baa81723e55ad01640260118ce156ac23c07332cefefc46f552d79  certificate.json
26b855a06f0da554f23d05fa260c261232b4cc3d82110f86dcc51d2c6950a86f  bernstein_leaves.json
55e97be96000b5e9e290c9e74482e5e317861499a5540353ce845471bded8cea  lean-toolchain
b66b0e604d0e56b06172f39b2d3153f8d843725c57d647053c755c41d4787873  lakefile.toml
cb11b5e740979bedd9cad8aa804fb7cff2a5cd2874ae281b9f00fcfffa2a0ef8  lake-manifest.json
e9b58a1068baa81723e55ad01640260118ce156ac23c07332cefefc46f552d79  original/certificate.json
73bf70bb60d8995dd001e80154d40798c56bc86d2106a737959afc342d798035  original/verify.py
5da56ee0609319249eb81cff8639e02dd9de8f3b9a9948cd2f0494fd92918850  original/independent_audit.py
a5028e29657998bdeca951e3f696d421b46efc36bcb573acda11ded7bc4b3e0a  requirements-verification.txt
b0bb0c74e2250d867938022cb96e801306bcd34e7f94cac94b87266bc3e79e5a  STATUS.json
90efe25c77d2f56e46b195b37e9baa030e598b34cd46690be18b319f817d17a1  scripts/generate.py
e2fc616bf57ed216caaba6dc7c35a19aa2284e876ef814b5f86cf1631593dfae  scripts/audit_generated.py
eb90dcc93ebfc779bb95fe199a7ce4572b4c03d5193cf569fc1c310408dd8e3a  scripts/check_axioms.py
aecb93dcb54b1c6e2892a04a8340d358077e57cd1e4d6b7ef8276886074ece9a  scripts/static_check.py
ed44d78a421b5c7d39b2c074b386e79d993076bb5eeda10f6d7d5a48f4a08bbc  scripts/build_serial.py
8fd103b02c316a03eb0e23a1b7f9fc0f8f63c1a6ffbae6a5329422b9401b5168  scripts/run_logged.py
11272157fd72724be1554487f7dc734f1f124b019b5bbe5a3547db1c009762b2  scripts/env.ps1
c3b2903fae859a3cb58118adbfdf65d294513aa5017b98cb76bd06de9e0e9e64  scripts/prepare_cache.ps1
214a7f144e820761ff62ba998852fba8b7e9d6eb2e1c101d30804f91640a542d  scripts/patches/mathlib-cache-single-worker.patch
b101fde4ef36f4463713fc4599378e4f8613b133657c1a8bc5cac6a33814a2a0  scripts/check.ps1
617d9a62f8161cd931d2495cd0639106e9216d9c1ef7c738b34550b8f64b343f  scripts/check.sh
08c2391733e3d576a64bb47851f36fa41c813e9eba8b8ffc2dcc7933713d0d21  scripts/verify_dependencies.py
abed461b3c149ce92b1a579232707e1db159927b10c72975610bf225a5acbaac  scripts/verify_regeneration.py
47bc5b4fcd246daa9620f9308bddb8327288841570049cff4404bed51924a4be  logs/lean-build.log
5add99d0b77f1bdf9a3e9b50fbdb34611355f2ea680e4c88c32242f9c37fa322  logs/lean-axioms.log
85165c1519d8501a116c2585440a0652ddf2a8461c16b2e1e820c6c996e16a5c  logs/lean-version.txt


==> anc/lean/STATUS.json <==
{
  "request_date": "2026-09-17",
  "artifact_kind": "ALL_SIX_TARGETS_LEAN_VERIFIED_CLEAN_BUILD_PASSED",
  "source_manuscript": "An atomic-polynomial certificate for minimum autocorrelation",
  "source_certificate_sha256": "e9b58a1068baa81723e55ad01640260118ce156ac23c07332cefefc46f552d79",
  "lean_source_files": 41,
  "lean_compiler_executed": true,
  "lean_build_status": "PASS_CLEAN_BUILD_AND_COMPLETE_AXIOM_AUDIT",
  "lean_check_script_exit_code": 0,
  "lean_install_download_status": "OFFICIAL_WINDOWS_PACKAGE_INSTALLED",
  "lean_install_download_curl_exit_code": 35,
  "target_lean_version": "leanprover/lean4:v4.19.0",
  "target_mathlib_tag": "v4.19.0",
  "target_dependency_compatibility_tested": "REAL_FULL_LEAN_4_19_BUILD_AND_AUDIT_PASSED",
  "full_main_theorem_formalized": true,
  "main_targets_are_proposition_definitions_only": false,
  "bernstein_leaves": 20,
  "nonnegative_integer_coefficients": 367,
  "python_checks": {
    "original_exact_bernstein": "PASS_THIS_RUN",
    "independent_symbolic_overlap_and_sturm": "PASS_THIS_RUN",
    "generated_leaf_identity_and_cover_audit": "PASS_THIS_RUN",
    "generated_leaf_binding_to_original_chebyshev_certificate": "PASS_THIS_RUN",
    "single_coefficient_mutation_negative_control": "PASS_REJECTED_THIS_RUN",
    "regeneration_source_and_leaf_hashes": "PASS_UNCHANGED_THIS_RUN"
  },
  "unproved_obligations": [],
  "excluded_claims": [
    "No formal definition of paper constant A as sSup, or proof of its equivalence to the ordinary-function witness statement",
    "No assertion that every later theorem/corollary in the paper is formalized",
    "No improved bound for the complete sparse ruler constant or resolution of Erdos #170",
    "No formalization of weak-limit, Fourier or generalized difference-base corollaries"
  ],
  "evidence_files": [
    "VERIFICATION_REPORT.md",
    "lake-manifest.json",
    "logs/current-run/dependency-revisions.json",
    "logs/current-run",
    "logs/current-run/20260917T041643.264777Z_serial-build.json",
    "logs/current-run/20260917T042308.976577Z_finite-axioms.json",
    "logs/current-run/20260917T042820.269917Z_witness-first.json",
    "logs/current-run/20260917T042950.662237Z_overlap-fixed.json",
    "logs/current-run/20260917T043026.317022Z_extension-fixed.json",
    "logs/current-run/finite-axiom-parser-status.json",
    "logs/current-run/20260917T043233.389605Z_serial-build.json",
    "logs/current-run/20260917T043609.661078Z_lake-build-first-complete.json",
    "logs/current-run/20260917T043613.789909Z_all-core-axioms.json",
    "logs/current-run/20260917T043637.696480Z_regeneration-final.json",
    "logs/current-run/20260917T043638.831853Z_dependency-final.json",
    "logs/current-run/regeneration-check.json",
    "logs/current-run/dependency-final-check.json",
    "logs/current-run/20260917T043659.9394903Z_clean-check.json",
    "logs/current-run/20260917T043704.221553Z_serial-build.json",
    "logs/lean-build.log",
    "logs/lean-axioms.log",
    "logs/lean-axiom-status.json",
    "logs/current-run/specification-check.json"
  ],
  "actual_lean_version": "4.19.0",
  "actual_lean_commit": "6caaee842e94",
  "actual_lake_version": "5.0.0-6caaee8",
  "actual_mathlib_commit": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
  "current_run_log_dir": "logs/current-run",
  "lean_kernel_verified_component_theorems_this_run_minimum": 25,
  "finite_certificate_axiom_audit_status": "PASS_STANDARD_AXIOMS_ONLY",
  "witness_admissibility_status": "PROVED_COMPILED_STANDARD_AXIOMS_ONLY",
  "snapshot_evidence": "logs/current-run/20260917T043659.9394903Z_clean-check.json",
  "proved_analysis_targets": {
    "OverlapIntegralClaim": {
      "theorem": "Autocorrelation.overlap_integral",
      "compiled": true,
      "axiom_audit": "PASS",
      "actual_axioms": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "original_claim_type_checked": true
    },
    "WitnessAdmissibilityClaim": {
      "theorem": "Autocorrelation.witness_admissibility",
      "compiled": true,
      "axiom_audit": "PASS",
      "actual_axioms": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "original_claim_type_checked": true
    },
    "MassIntegralClaim": {
      "theorem": "Autocorrelation.mass_integral",
      "compiled": true,
      "axiom_audit": "PASS",
      "actual_axioms": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "original_claim_type_checked": true
    },
    "UniformCorrelationClaim": {
      "theorem": "Autocorrelation.uniform_correlation",
      "compiled": true,
      "axiom_audit": "PASS",
      "actual_axioms": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "original_claim_type_checked": true
    },
    "ExplicitMainClaim": {
      "theorem": "Autocorrelation.explicit_main",
      "compiled": true,
      "axiom_audit": "PASS",
      "actual_axioms": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "original_claim_type_checked": true
    },
    "LimitingMainClaim": {
      "theorem": "Autocorrelation.limiting_main",
      "compiled": true,
      "axiom_audit": "PASS",
      "actual_axioms": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "original_claim_type_checked": true
    }
  },
  "analysis_target_status": {
    "OverlapIntegralClaim": "PROVED_COMPILED_STANDARD_AXIOMS_ONLY",
    "WitnessAdmissibilityClaim": "PROVED_COMPILED_STANDARD_AXIOMS_ONLY",
    "MassIntegralClaim": "PROVED_COMPILED_STANDARD_AXIOMS_ONLY",
    "UniformCorrelationClaim": "PROVED_COMPILED_STANDARD_AXIOMS_ONLY",
    "ExplicitMainClaim": "PROVED_COMPILED_STANDARD_AXIOMS_ONLY",
    "LimitingMainClaim": "PROVED_COMPILED_STANDARD_AXIOMS_ONLY"
  },
  "finite_certificate_audited_theorems": [
    "Autocorrelation.finite_certificate",
    "Autocorrelation.P_matches_paper",
    "Autocorrelation.DRR_identity",
    "Autocorrelation.g0_expansion",
    "Autocorrelation.g1_expansion",
    "Autocorrelation.g2_expansion",
    "Autocorrelation.g3_expansion"
  ],
  "allowed_axioms": [
    "propext",
    "Classical.choice",
    "Quot.sound"
  ],
  "full_main_axiom_audit_status": "PASS_25_THEOREMS_STANDARD_AXIOMS_ONLY",
  "clean_rebuild_status": "PASS",
  "lean_full_build_exit_code": 0,
  "lean_full_audit_exit_code": 0,
  "formalized_main_scope": "EXPLICIT_ORDINARY_FUNCTION_AND_ARBITRARY_Q_BELOW_LIMITING_RATIO_WITNESSES",
  "paper_entirely_formalized": false,
  "paper_A_sSup_defined": false,
  "paper_A_sSup_equivalence_formalized": false,
  "clean_rebuild_evidence": "logs/current-run/20260917T043659.9394903Z_clean-check.json",
  "original_claim_type_ascriptions_passed": true,
  "all_core_theorems_imported": true,
  "dependency_final_check_passed": true,
  "dependency_packages_verified": 9,
  "generator_synchronized": true,
  "regeneration_check_passed": true,
  "regeneration_changed_artifacts": [],
  "regeneration_comparison_scope": "All existing Autocorrelation/**/*.lean and bernstein_leaves.json",
  "remaining_blockers": [],
  "verification_finished_utc": "2026-09-17T04:46:29.6279984Z",
  "specification_source_check_passed": true,
  "original_specification_definitions_unchanged": 12,
  "certificate_bytes_unchanged": true
}


==> anc/lean/VERIFICATION_REPORT.md <==
# Publication verification summary

This is a publication summary prepared from the recovered archive, not the archive's original Chinese report and not a new Lean build.

The recovered Lean source tree contains 39 library modules plus Audit.lean and FiniteAudit.lean. All 45 source/configuration/certificate hashes in the historical clean-build record match the recovered input. The recorded Lean 4.19.0 Windows run built the project and checked 25 declarations with only propext, Classical.choice and Quot.sound reported as dependencies. Original build and axiom outputs are in logs/; HISTORICAL_VERIFICATION.json provides a labeled excerpt of the original run metadata.

The six analysis statements are overlap_integral, witness_admissibility, mass_integral, uniform_correlation, explicit_main and limiting_main. Audit.lean ascribes all six proof terms to their original Targets.lean propositions. The formalization does not define the manuscript supremum constant, assert attainment, formalize the Fourier/weak-limit/generalized-difference-basis applications, or cover the sampling appendix.

The original rational checker, independent symbolic/Sturm audit and generated-leaf audit passed when rerun during preparation. The appendix checker is newly written. Lean itself was not rerun in the preparation environment. Source preservation and numerical checks are distinct from a new kernel proof check.

See ../README.md for direct reproduction commands. Original helper scripts are preserved for reference; some assume their original local environment and dependency caches. A direct lake build and lake env lean Audit.lean under the pinned toolchain are the proof-checking steps.


==> anc/lean/bernstein_leaves.json <==
[
  {
    "group": "DP",
    "name": "DP_00",
    "lo": "0",
    "hi": "1",
    "degree": 9,
    "depth": 0,
    "denominator": "1000000000000",
    "coefficients": [
      "1303260710437",
      "13322014809265",
      "55642819258235",
      "129081491190677",
      "170622249536905",
      "146377716985811",
      "69293953413209",
      "19554288495271",
      "2251995184958",
      "0"
    ],
    "power_coefficients": [
      "1303260710437/1000000000000",
      "398167103833/250000000000",
      "-4015913640153/1000000000000",
      "195266960359/62500000000",
      "-4297368247/250000000",
      "786255472761/15625000000",
      "-78793455643/976562500",
      "18930280108/244140625",
      "-2012222961/48828125",
      "450255536/48828125"
    ]
  },
  {
    "group": "G0",
    "name": "G0_00",
    "lo": "0",
    "hi": "40047498753/250000000000",
    "degree": 21,
    "depth": 0,
    "denominator": "46710262804671041133897398273973380326900748558298958508746669367904633603253781395575011005027720145043300679190238097280852057071584212866518315825492529555237953127401465292486551365195708309904710807248345512982779211170462385395432679656970793280000000000000",
    "coefficients": [
      "12065239178113824275365647589205837523537037247101020851851802852253456572866394028118879734528091384893793318930184335172179599558754382775494281062978069899220877139140868830195857772577649011697835405445970421876141791821954839245624639193353707676215017160704",
      "243841257429837043216891215654659396192831670540134418091732951726267868358816673017764047391203454360410243905161340844085949392550176718335827856457260582446630156075136171798906372397977624394169794140050395133839187048939850589502464943060427861200515360374784",
      "2340389797038233714935275002468616641265106126644956915533501009468194022909819188332714571089179345851234655729045759031829079333554742735587052259351339926793130450640355740439563023149966249808120620815102118389559285129794617823119957714896259182649203594206848",
      "14184485199196746034965748248716136849098695759116848088045366668359219318231055447672002401611472358541888246901751304467869412042756884616971182328179066660615044922086279102114422028152200439297170263007360574877031264331068099118602392853715647324321465494026352",
      "60882711945147171722081297295531101418374865728914650382399629732034573607158121568648106042330576759813153407275355785466671813341499690124189042566178033036689005177799615250539856991070561253329706964642290007493430986877512833392849697893562092651749978976782784",
      "196722233712563736875262746186308716994319253213855144853074724790861200306990507646681754520671747728086655665280437838909790540536482584425873485900870385232064129943212812913083526581789711507953324619305131013832965255164564358998169284971483463939082007960185592",
      "496502700582837163776283409028415234532867005751760471652899643405845709313944933024502343988197412913704503357097137805242504114980443247557248782766970229895952732424946243253537804215312921607733968179879349438115824597416559230111210332016363379528126374003298368",
      "1002303309699808199712592050650868475297797252110668930876285521067696701848946683697693365113560047527868601293100326261961252505170476364355235726656276697551238661048496035129236032902847578054426453779652094471849856292518958668352655888789496776766446344938458719",
      "1643691193413679058781131028099861191286576613931031880155563211422859013724083683097618119465294531479492643276266805794837608413051723887561642163539010267667654081144469272476429597362594474837394871111872660387655320340510332169614490683036627880635673923144041202",
      "2211299665017265827694536358961103321824209641342599358777786620242101240652185457363379205818035612802220865721773637479199197001222467622421536458699539082436109076929891510253088838982081517686100714361961412371260418530973632053580182971761702184029655415086012613",
      "2453865187900813529054698585863481894293503588167691976624466095213717487722627915738967849464894115344108359862831590958852564121163677997692676153745788251349346430190635132490133245958643192961823394978049125546973038082405706433074799384080896912792842316419795668",
      "2250044540432422867448843550699145221929290946121982918274527206172562790197062672192823208549957733132106053570052644628551238815343414949001832382958250112399794427824506613750124481242579903665061343946336006505832717858600458101795099628723080231348537394755222199",
      "1701802530355127565484298957367038585729440148200478304200385186405421798356269770175086548790549046875856659467320261225482540824213394802756614215848060478661211773772087309963839052194918559839523432077692553944201462972431765202046735874412355992815848263040516334",
      "1055935540305670001792707025203877701643113645220665426719409377706382859166166956695664206226471808635381819257082479026552727587622753587616978244489169799063304701899922375348082471295972432535991938644120944048750519763050397080198202333350841973519129580517823621",
      "532249422180482035595690845639521083333365743270358217612460398857130745884551581359569751375228990089017714522313537401350085239065871744440085317510474407321232795229976790146004664003774788963679311696242242642534746421252541651046376851575344764006793519148859608",
      "214590705462639859644632837722687989289719819974104465680552801092149510642651707790303919283649134342222720574994140144848146689299970621006378464453481658105340785070625566044619065475372631001281260339542171100865455761298453317084214341591568437347748816748190821",
      "67581386999073073836440169774547544902625906847266529671230550455516611233413001660398264314131393710337515154831140753953268804571759815763067513202623021527059202930008602316231426467419194973681719904087035754289307842219054781090581075723500946965517337443711534",
      "16022823076006593293926194683924190162396736257988068435043051429121701615746235848612096147763742402711388356915652590146431967591378649662383081987264774595335042140189306273700292343455354265012068713550127116613631871578719824751214713041674194480056618055811159",
      "2690494731319456842945382423869377443102946088329036359074247736943302590929545756956510253025360007766880884190535514045672888574931879049589667388702735328086868588180849596386648345077711177537968675399474359736914980028495455915128127355006470852580375154419540",
      "285312698037367734257793126939900320630230093560139408238360455937566057916723563546676945829565987661620548625626091071157542071630575352710427968045881820512592396369708921373488124573373558050778976078203416512771373860771265495853221362131439497947033823483285",
      "14374473042774341621913547128652070998924203439914794968885572438687699037105799752983308165187038713835693467037292280755772106870980405882658579066931881108496542626842192929690014171476673157190475861695655994962222562964904468685478213849557720522723803823730",
      "756697139699459862921371212129725378327480696248553255616065589008193283395759758134690231834703956775683252062092567201476565486332508763200589213930895807820251636782141018836779071542702949806372549199447968742674495105573397929909671443100321006454594535"
    ],
    "power_coefficients": [
      "1921288533469521150890680786962420521581/7438219085184528831791521408769531250000",
      "-500000000000000000000000/392627823323681350834641",
      "-73825951934079041157760093735925000000000/32353040184811411702163285796993064972863",
      "6634720622534195159105347656250000000000000000/8500699568680336886295923671581269321877800307",
      "686047746300540129517223346484375000000000000000000000000000/372391617842113796748530417789608352339282448722089114978821",
      "-87106948392175020994993383789062500000000000000000000000000000000000/61348932215458021526946544659384229868929232563959578080187622587763",
      "1317813200479220356306493017578125000000000000000000000000000000000000000000000000/15650870957329055587471569775373875974511612863661420779536542820264347578194704383",
      "-7459519013487813760182190895080566406250000000000000000000000000000000000000000000000000000/3099255558319656593435922724754071581855294014023725150954242111936074322858338121458284069",
      "116234556239305948673162646484375000000000000000000000000000000000000000000000000000000000000000000000000/16135885787424810017538090262442153248758062230236860113493849496149599393739054541881635551736710414921",
      "-706796103870156924629981613159179687500000000000000000000000000000000000000000000000000000000000000000000000000000/67101307708696435311437055484131531943450284473486036498452137593981497548015191082046186052777531271152300554863",
      "582662577423012813212854003906250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/62704663194782010968932424183154613717517786877379599794790270057747816251569567590497190899561949564387620388153095793555771",
      "-810005947995238600469517707824707031250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/197293258453608658915977757173265751045601225757232247691084494858677337856407057645887533157223465634162608437627351645516929275612831",
      "0",
      "90181466837032199687322229146957397460937500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/166590582936458835633840836615752101708467916892442246717090007665453967015773637157842749824938838207967287195088830580932839763676356689873718154771073296043",
      "0",
      "-2019453618070674914121627807617187500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/46841772230825014873410445330168748981293744454143099706443233070271394102184653078150804041274524207647695414296276232537312597126995562225499795611786094357196841606642896553093",
      "0",
      "-118119276179819471947848796844482421875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/442512257522586978963457504338392668954408818766843900829641277007483738048564023737238092208257118593100060010996655345347849997354432045807591965360701876867927977365489116595410664171405921803623023633",
      "0",
      "27614064524940069066360592842102050781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/8668285494229907324336034379577976766878779207399557131447987108926811043035479146699701021151949871427578783561515633833916399335852915100151464359786716217349803041615756275309527151200657743469052520784705633382021317003749",
      "0",
      "-184381904272092739120125770568847656250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/145969571264597003543429369606166813521564839244684245339833341774701980010168066861171909390711625453260314622469494054002662678348700665207869736954664154860118603523129579039020473016236588468452221272651079728071185034907694954360727123928033729"
    ]
  },
  {
    "group": "G1",
    "name": "G1_00",
    "lo": "40047498753/250000000000",
    "hi": "770617483789/4000000000000",
    "degree": 21,
    "depth": 4,
    "denominator": "41359308651527098905998402908103916241369181216591982827733419426010413075264292325475406054299800996517539684124190117473648933449223884721658426648929879287989102542370798944725030387544915324650233228765359010718413841765901873756152626324349330125204584710878045143040000000000000",
    "coefficients": [
      "670012726912511035485241265877592068205567806257922643588438942454428023031771008632487257938562867040922178779850462064287286942374249431763908180725629792802509316621407693658381546827823438537044342909659019599599735229741716657320419018855999938081339422514146161820832890880",
      "12298624946297560369186495093334613895813323472483062334662353423722838497287228258268430079617507800149410377507580682618588270832488439105988379098488891582850159767174917515429969669106749138443317110598143279059710506477176125367967782016606078916609281787136441608335712583680",
      "107040691964538541368362142328921505763198035622480147739667689767084991208200984464558603146981417759938500291416650221856957143828652726372148579913557726554875553182762615572654787778514874849490088969771994359310160506920321203249399880085313204314733809463674942721763951247360",
      "587279037221342763882247280199976608368865783901654352711621580238485756060969803586044706541195907886448620221682796595627691441345384119541200534867016904523883002273272753561610505323551127461404026175761295123985750718616858749909844121243501315827368981775215898916826256506880",
      "2277714737558070615747715113564539445000042925920197026176273969508915994719385142930146799381257894835372581467504517202287174255385967686775479201985200239231340474045225696085701749913419832107115167029391193649984840304694241253037219049311415225888715048966435610660659257147392",
      "6637097633815631387260358352036881332493831102303881566143014955954002536431428547980848951162976937305287729680096963181741859956107987399858771474831164404089484604439227154395119720696292210842244818991633422288704590461167943975126664452534251012893890994615024741053363218546688",
      "15074645256376703882431402006971952849729800944373906455941995378878764706401703214412469043601447885075151006504552300767916590117283413549533317296492258622813709575075930346660628216843686913494228331167926853270448938896046824596919949409429347651066144912791207789125569240629248",
      "27323673244176633982515431199180549310706793551888005829305927098913065061309271704728791347617975453660968587152990663329818689658540998282378605410221868123722300728089325357555217452804021018023417210453927601455537840439543204871153196457764757166936867337634206982189378980282368",
      "40134525629367766834526417422093292366805921448923491621147761231960405010189716244398113510739657441687508635356746192593664990173094818471527965278554988351431486381564933156452643296888749955404589671646576518424983196048789591272182503991304094560775558348659148923744896589758464",
      "48236658146101030167787590763398072669582315574108821050689796540406724775550940878011473196445219143366082426337002862414571245263407486858846201904602284537393241628711821440104607191219447796829190013661957439318814012016693600621318659658548311135686171553507619681407338008281088",
      "47689394539346118696079402614927884661291632637891497542708610863416291591063135655866559702782110255963837727574920681966756049061015755221260875626296487924951835134961099081799898151649885087086920096420441239806055865137243200346152627582321024586967777289671598292990633596420096",
      "38847774177678825893449833925698506858144109958303600197939640411573449286272753900535359043802165021911250085145980574392503320722393147906774269052839376357934200465822670819193732932056812226393404383983223559011443377270224993103934529876867630664123379147681882574543366811287552",
      "26027949307657460171318646861064938328637991780425683959599488795106515550241143831223086127442127187818258735013279088473642816782536191594654495973923451884297145043784738491482730166942984252924727657985659884636617868194243067876072739425281005677259026706141485353639113425682432",
      "14267277439522455558166996889426776579371179624486319592977788423483961655591610414325439033974867525477449620730930429173833105271628230237557535743367446589756580716005009966174332796012952252010439548315212010075625502956007585563952682366560504604238271326444680068783201808547840",
      "6339103320707292322618503052961036201241681147010024884262472725802402132753926445206016544404990229463910252510646885501791290032192773393442710046842872306684677101359471183166833599808377199846431438479167176672150121965062728811308509473277404742839800859668952727971364297768960",
      "2250621070254926000602621919013000927814243239372771145124918066322383688615042763314505334544350488346022463856004467186535141242201376853085753710147685720267953622012408239005808584322885545055567707063895636812247654485670029096975866714833206613777763578023337253265828837064704",
      "625278223932945488111436797449407193413693245174250553137430231031746913237115024214284001065421065281820144576433526541627951919547809822944790569210883952069819881872858533783826485236694056462093709597549026131494429227557829097834130301535103803875992200430318841180358904496128",
      "131842478624598060286416969529875665471493900873755778886764893862147971981215721189748822822327957393942658078813745213809047828455060406876975729967881097960289250438421824137880817825094973998035983309246206119086500593064132602409349704392546339698661095976789498255142560926720",
      "20154095061416718946387253981582867837626409409746802279755391061847709318490287685898751226173063176769948897910057255175507574691817255390575333743237841178130543032075517263046486389710509711654887967551158493399829988381586250638095505445070908026846353571262681990617640787200",
      "2077732770152143335606916957944119887915000968217983630391289264629991218327579763903453779048964618022858997353798819151837904716658509119885028306580476962888873834947608522152031568324446125845593965180137067263357664817237628380145004104138468491450332854040612672584511981360",
      "127244147023228127166198940899100943346468719060062263361953721771974047860466904886430988652758819265744610908881278668475410364820590183432425236963194926779254585723680169481044086136657207743531550938214235639561708438383645939016343099354325539127712214923442213798881434160",
      "3473734355492654633995015410559007658169396161895188317814687324875439930671694996225422303790339042569229244377694490512838122516139464401657332187743724940692264449853194141542721815522481294560433520303139178011611270943217064738289648105431132686980632318848795021109088725"
    ],
    "power_coefficients": [
      "533723369751297920161198460969155231296096584579603759450896954936856359092474362882215777933796626872612343436568595384008718109904276593857263039461/42605197315544713309106945264770777130081805271951793557107280829738715856751309231404204374540754227317937916950715691632744424312482836120000000000000",
      "-81546674363528472346458498127924657898647082244979981247333162775824285743247159222276302841253103188957761978647535274173765527052443/245976010539564042284855385566668988316593736009016828290183266317312005639156851090976664715499385725709226104054879973631496239725088",
      "28570430428071308446221253837489416451341810140411460499696904545549983167363133484961565241588735281880649806309422974646380635798437500000/7455909530220324829093715421334885997764315922591563872493774145204275274931479115495735765544631989780639135466375246035730274254684496321",
      "-588116396223166098111234372989354124265825287146733846299980277421550715509994939428240658352325513685608894155900390625000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "1289537138542507670931482673556168309252655361828977344903226945268286282791603533516969103522257532760913476562500000000000000000000000000/11891402759522049169208477545988653903930328425185907292653547281027552272617989019929403134839923428677255399467903103725247646339209723",
      "-7118520767395128631703663187075356768980305366750434540151494074280204843251410658839883136743164062500000000000000000000000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "41439636595523481997408679371211145780977460265810183867639287607607247587210382633129882812500000000000000000000000000000000000000000000000/69249933717216639279508192767816278617006030240788518939570657695395745587598877233706524138185436437591075561607200427576442175740103681",
      "-126905245856364210896678121912463749665099553344636318390286637285992249488830566406250000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "6736385700382845549884630774503236188997204967180513026379296875000000000000000000000000000000000000000000000000000000000000000000000000000/9892847673888091325644027538259468373858004320112645562795808242199392226799839604815217734026490919655867937372457203939491739391443383",
      "-59152490623236618557390141003879935818094015448379516601562500000000000000000000000000000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "582131216761508241030196318080482379150390625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/5326917978247433790731399443678175278231233095445270687659281361184288122122990556438963395245033572122390427815938494428957090441546437",
      "-8441577811026731426408553123474121093750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/591879775360825976747933271519797253136803677271696743073253484576032013569221172937662599471670396902487825312882054936550787826838493",
      "0",
      "90181466837032199687322229146957397460937500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/166590582936458835633840836615752101708467916892442246717090007665453967015773637157842749824938838207967287195088830580932839763676356689873718154771073296043",
      "0",
      "-2019453618070674914121627807617187500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/46841772230825014873410445330168748981293744454143099706443233070271394102184653078150804041274524207647695414296276232537312597126995562225499795611786094357196841606642896553093",
      "0",
      "-118119276179819471947848796844482421875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/442512257522586978963457504338392668954408818766843900829641277007483738048564023737238092208257118593100060010996655345347849997354432045807591965360701876867927977365489116595410664171405921803623023633",
      "0",
      "27614064524940069066360592842102050781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/8668285494229907324336034379577976766878779207399557131447987108926811043035479146699701021151949871427578783561515633833916399335852915100151464359786716217349803041615756275309527151200657743469052520784705633382021317003749",
      "0",
      "-184381904272092739120125770568847656250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/145969571264597003543429369606166813521564839244684245339833341774701980010168066861171909390711625453260314622469494054002662678348700665207869736954664154860118603523129579039020473016236588468452221272651079728071185034907694954360727123928033729"
    ]
  },
  {
    "group": "G1",
    "name": "G1_01",
    "lo": "770617483789/4000000000000",
    "hi": "3212327438897/16000000000000",
    "degree": 21,
    "depth": 6,
    "denominator": "181900163116522240265237011167782516353232768601661500232610445558748995495639984224768672415270958550375467861704260564004577598412489790936675333468127953857680344088445988631536964840562295859673061740871376290544128937347345854185263317859931198840075547281902406997778884628316160000000000000",
    "coefficients": [
      "15277645262676571772140995599735757793332330233249541329689944318777079578467775817395233012294126621272874414621685461639190532453232877342796236743646648985080642982198170459202340028922677568418615977250954010312901342173299062865990489690291276667718062893932768240303273699571033702400",
      "261131768926781786036005810898445942881160690587605764003348495474813742474889418495568561824036989204394307126695421844121087170443893911461608915327899558913723535705745860458747085435085964501575301895947748540043533763762382855446738924932166644414679514384382858592879800252452663459840",
      "2086439706402174734693488972626352394194125753228631157141211508062763241890482179957394271519540865597131701609095658058383770379157906264916739852523466524065606017525556980010356809945333015582550671136418121839549888124067603964278095589041212981055559126388683350583915948027498295459840",
      "10330540962079836903169061759041512390777911911556850767398040784383344323733455194498716401531827954632282404671592125306884015971411367110229449372251645297541952566450631773114672424472435559113060957039422890238719957526563511072335190643258823305817284075498294537632898750510322941952000",
      "35423655681122627578806845949574517188289964593046664210081783696505102437406407757655644797495823395045920833339604270999051176095621209665060081785140593631340192850105574507834574513634315253384022078685247617477066835239270579861409890547555183755726946329007888670495138105502334430740480",
      "89090750055184892582504559652624435594327360101901290224608475257299199734519117074489956887098451476652989042111360949051849395184826004536198365864332580649833996121900634916894970859355570514618400195217600065780604604410163688532661491183751225235844566448031908297786023545817462118285312",
      "170076757091005276654296133248097194471359816419526115655269463886061458030320577010716297896060467531460073702017949736822869971209368373265583795770972559034142975108136465162092660134953218546508173751283190181051969451327326675566320847929123538660610079908081329989996916376450213489934336",
      "253030002469787684631728464947595763101580857244917045226327525273529108231892935352853721876097868937808420295887471935398620266182942356601102432886351189694691336685427188375755040972388594403208259437132416265915298056508273047842562906290358056115742034754420638405064124486184713888727040",
      "303759591552189968426620481084227001064472953531683728224314075862067909314010432775087847615660810219004346074998831741841508803470594307260785250118243156600949931505935866656634953369966148301958463303219854667388045836796138339486699148589842793000590405833095497787292911375276261202984960",
      "315636042680012410411906102004045305170515525207462531923504223540532232853963695477411110047228545580325114588799619308647167516842015946770557446332145895430048646700528569431599151417355072815525477894844935961670170189568888441077109174272383676704417939906327431522762436457026269413900288",
      "320637042755415765917456322493152038739869440510186965579898304319618510880295531069932899817572868423742357778939868825013799026411382951906137432225840502702730005149209597033455235562931763686550686633773352474493827178643426578208062751885693340999991240272436113419214240500187029598896128",
      "348594759903028597283918391366403880154127048663034477470630734281776795626930649581386685462526206989323764049032993865939423520007282995725693098625255285163247365217569344840676406973800039297136315795729249807852104723819912914084736288369479403309873685231216143292265628662010583411851264",
      "382646419712268026177571602273060957802047798664514993523960962053781216370023149083039732913056185770281386193900901460792149511682306235743239137762366815297558584759068407386941511785200677785206957628456423109913607576669680089395173759245609296705969485109839284850856872626487377667817472",
      "374423272583141762333726520502916980394032682493660902118360866464487038368856932271773717391813747362576275378654898843250302863256607787808196330934461729292194052068355268713454393014651630314499732644880137817456891323493512342441499794282868042425975526322610124774678611453340527738617856",
      "301572176742287043212153476869020345507997714503086469225407856974755297235011770619192988688822436373110566663117645770563733959578841526270861070538694996471389583782887107622124561141240928526047651822409442245485762718377839456380251108955046339130091323899929592685825431309447155843203072",
      "192809265638695095227944956691420204223251441819966864505524076985043323217001961932763217044853691896912649749914239576444434992524921907475742861077712293005403507815136603160223718899137585558774257636101038476276483138040313394817938435891950369870755947419004485389655636878897419173199872",
      "95845966149836604718618110184232876052552193569131073047498918025285285244150843955533449242855088645513213046742610561165355558868627874268432867692055950680015324919069420252205874113051902753228199973613694473273045596463303182506370928466107817443145984537162071049586111689388951178314752",
      "36242820033001967732774304596654720071412817217330897209968326818240465520916018361305190245842810173176437002683023748482131020583552373901125668327618946060114399142644349489827573580799816650952355605845964147718661776037639624466172092008339531330953135946771334583966402081319624647022848",
      "10082981915231737497294174561801604841418247999766244543189751780073341588461796517741491406432322406139226512264372352762362083273206020547014683130392887909822204751022469070334060584285361896847884575592090862394941706420638878670610333402252199358240488423482966857900202716126759895506560",
      "1948499289904589344082729349539629457452918242777887100047509659962138005225680098964324825734767049760294726107472202827281528022971553357614748959212997213411732094623905682516694627136593960925527346883312654467390947452239703138889648289051716881449511423277158385845832814258404745412640",
      "233933049851048154009144640581936889960811484666765880138558549692493551789607653784714172838906175622660055529933969231171383053537099585189812818060015282064752733070835469933651798895704376512770295472198136696654515590192955394725707117812544796112160322278395278169831645664777312782820",
      "13156617109331405500824590833684209596672897885626895656524516526132106355429070282717455849516065920824827241860886344317855227369501097508597227456163802864883444657268358382562522830782957276133239874892546414688789364050485178362991547003679331362648928285170689842130485729940403749145"
    ],
    "power_coefficients": [
      "533723369751297920161198460969155231296096584579603759450896954936856359092474362882215777933796626872612343436568595384008718109904276593857263039461/42605197315544713309106945264770777130081805271951793557107280829738715856751309231404204374540754227317937916950715691632744424312482836120000000000000",
      "-81546674363528472346458498127924657898647082244979981247333162775824285743247159222276302841253103188957761978647535274173765527052443/245976010539564042284855385566668988316593736009016828290183266317312005639156851090976664715499385725709226104054879973631496239725088",
      "28570430428071308446221253837489416451341810140411460499696904545549983167363133484961565241588735281880649806309422974646380635798437500000/7455909530220324829093715421334885997764315922591563872493774145204275274931479115495735765544631989780639135466375246035730274254684496321",
      "-588116396223166098111234372989354124265825287146733846299980277421550715509994939428240658352325513685608894155900390625000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "1289537138542507670931482673556168309252655361828977344903226945268286282791603533516969103522257532760913476562500000000000000000000000000/11891402759522049169208477545988653903930328425185907292653547281027552272617989019929403134839923428677255399467903103725247646339209723",
      "-7118520767395128631703663187075356768980305366750434540151494074280204843251410658839883136743164062500000000000000000000000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "41439636595523481997408679371211145780977460265810183867639287607607247587210382633129882812500000000000000000000000000000000000000000000000/69249933717216639279508192767816278617006030240788518939570657695395745587598877233706524138185436437591075561607200427576442175740103681",
      "-126905245856364210896678121912463749665099553344636318390286637285992249488830566406250000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "6736385700382845549884630774503236188997204967180513026379296875000000000000000000000000000000000000000000000000000000000000000000000000000/9892847673888091325644027538259468373858004320112645562795808242199392226799839604815217734026490919655867937372457203939491739391443383",
      "-59152490623236618557390141003879935818094015448379516601562500000000000000000000000000000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "582131216761508241030196318080482379150390625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/5326917978247433790731399443678175278231233095445270687659281361184288122122990556438963395245033572122390427815938494428957090441546437",
      "-8441577811026731426408553123474121093750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/591879775360825976747933271519797253136803677271696743073253484576032013569221172937662599471670396902487825312882054936550787826838493",
      "0",
      "90181466837032199687322229146957397460937500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/166590582936458835633840836615752101708467916892442246717090007665453967015773637157842749824938838207967287195088830580932839763676356689873718154771073296043",
      "0",
      "-2019453618070674914121627807617187500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/46841772230825014873410445330168748981293744454143099706443233070271394102184653078150804041274524207647695414296276232537312597126995562225499795611786094357196841606642896553093",
      "0",
      "-118119276179819471947848796844482421875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/442512257522586978963457504338392668954408818766843900829641277007483738048564023737238092208257118593100060010996655345347849997354432045807591965360701876867927977365489116595410664171405921803623023633",
      "0",
      "27614064524940069066360592842102050781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/8668285494229907324336034379577976766878779207399557131447987108926811043035479146699701021151949871427578783561515633833916399335852915100151464359786716217349803041615756275309527151200657743469052520784705633382021317003749",
      "0",
      "-184381904272092739120125770568847656250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/145969571264597003543429369606166813521564839244684245339833341774701980010168066861171909390711625453260314622469494054002662678348700665207869736954664154860118603523129579039020473016236588468452221272651079728071185034907694954360727123928033729"
    ]
  },
  {
    "group": "G1",
    "name": "G1_02",
    "lo": "3212327438897/16000000000000",
    "hi": "1671092471319/8000000000000",
    "degree": 21,
    "depth": 6,
    "denominator": "181900163116522240265237011167782516353232768601661500232610445558748995495639984224768672415270958550375467861704260564004577598412489790936675333468127953857680344088445988631536964840562295859673061740871376290544128937347345854185263317859931198840075547281902406997778884628316160000000000000",
    "coefficients": [
      "13156617109331405500824590833684209596672897885626895656524516526132106355429070282717455849516065920824827241860886344317855227369501097508597227456163802864883444657268358382562522830782957276133239874892546414688789364050485178362991547003679331362648928285170689842130485729940403749145",
      "318644868740870877025488174432799913099450226529563737435471144405054915138413298089418972840768593051982688628223257230178536495981946510171270735098864438260351942534435582133974159997179829084825779273288812720274637699927422096519937856341987121119094665698773695199648754992719644681270",
      "3642735667701043804409600026556889920225693080033844245985761554213365272201792985058420825772015398346747388073257962807424596871868491857243907299989980337323716283895907926523141849166103012366637022905126174939793389646929037174774263059640563381588198291684726726442175000817251383381640",
      "26157279257632215059673260348832268280175550382121566138731973370238414871777538174633810852771073409106492730469585442526064480123008999789562535727672254312971388864186322906190211005700547886674402315959899970197201281714986038397888952163327082790183697683684780315437761687027758606133360",
      "132437225127414755378334591583238969212947928652547571292767599496571876185322499170639996275694016487731625466277282726492464315105755011309262964230071465190833515602585462718503297854909132603543171865979786754305455721141304419466341145860558932090120599631941185991659454289829084709839248",
      "503069503586643303553045957987384682486729312997561933754288593542790603359497955108013939620804193690137337071397177570111447797392880710390337463628581731181223158762561004226688715894650223918110761251459283230083299167416059460738173600831389755701403426302845194242318432797350358808277600",
      "1489085242915006857102364898288291346981448726124063464390579144892550852449388705126477234329196452955809822927513487410930110696673012760188497689627275893590382673006090719495477883931533855634389819435123451775254884422080597085492129298229832531591718469253326535856627942422536665566768640",
      "3520883440666962411414709662581331479970405827561332511568418315667524483047969622021886281305595354211796868939145229279977943118213202381558515543889249422421001059419656741469546880606230184905508649999522395915756078172231118090126685442890183246029906324556397839561054484101730354726233088",
      "6761718621078125496303833553063616540571568274280416230395443005076992404309409972990840699140443480965136084953293321696466621818492155826670206117135578993213937319506600947839407377604831807374568708610233196489250428682302241608299292720248256413792039690710381294889700204736277304095838720",
      "10664650097495891349440472350544209389688128381612037359894460563075646558779264070264433933816872257334659557479796086732333881328909613837001778256957236577883415945203145952282733426362137631928482213618329113484786095188567777074036335574281815288341784315237596661449100152626122425175337984",
      "13909508691308858383795884130374391921249982853792058520413507020661479203742007346134268378517753445630575114610995791282171309070120207424516874585773996781872499841911422028012905731829085794402294465009164538689551895645102092594767067426374571288260592754033237530961866557158256895780368384",
      "15053852466934465148368557148927070796521495217907751353946234094327602025935208065653275978854022702995572534112388087275337801207859672286547166216580206592032477951268927657070061499631784739650852539243198143840566814664823646942078132815888482419609520121047986017135284832381134047593996288",
      "13523689316952088772926664897078073504668216807108893675323161660086542951064220393699561077504261051273898106091366267945974698986262890075344601289517608998883074808513748728576722392833127162585775525338948763620596220973424364235428893444557966222201755222948876689275628759037546403099156480",
      "10056408877095356441199122563787361689504690556934286742266392360423013079268411868849966758944765326164507437941722781414619742263767868013178670452951997672560687961471631732221946835856598338900397843192314277714441678600440807700513519509424900058823209805083190747688296165368411265434107904",
      "6151592975652575923684798458720181008915105693330224938880993432863744239545415575109725593140865647910706894405474771834266289483819486522545084280757453805610997768329391761412093223160894042475913927644749058927903022129488357824188329458212195495255609572048834705622496894188568560673882112",
      "3063475384759665325237160725305518846984603199285200423429695831730206814960276640185852329572381070303081846647376322571862594783792051531327228029766251106431972603985557355485153574577998901659161182511544157646439676328075699430501439223885705839041756206222449250610186786652740431057780736",
      "1222351871496109954321336711179535984936601107851302165610543073387399731568011132620603435321557407086526236944088054827804288764229106698306151170489425059401586665662575849613854741903215207247021133345881713676512689785032553580809731423059951676701220489231346803216634509542803115370414080",
      "381489790208847324812131325403771804957426839594156937932686970047257130251655438540233622119871011871774588800634382597831625517205362983911480389235478739163320703462997978865017688889310597924056904110602395357884939818313761968902891659674230633379628343982413054163359194839326741673934848",
      "89727933677504303564876647986528369032086869672967632330211816408015265975333589825964573298537605562111598058416207949405594960694243460887356413712856311540525930849663585572042137553549062219045646821125019528994054498804606833943134376350557483849489123748496475027914162163712701204267008",
      "14959392560792153501555541861989241854444038924343022847124771766077188210087069745445053537057125337619458235007312221405787687787172717709514014480076166886488372407603740612326506214213494565233300888277916044557305160152425552669429512098994691752227361080027042662256235176283356913467392",
      "1576004709392401602210340278684654027909659931678181875768288963923481648931714275164326056607286717019159927127774513211231940759042938868021869254818325384038758931696290348913404269843247064846433493410184185407820250839276062898748797411006887427241030299231169004880148335439354539278336",
      "78897766890680426760628248029873564491908428761514756947458290230587026243166602520394414631768686629401888658683503461795393127572254307251651665774685901447738427511641443903872337593287586614295622740615890003864102781425984596735305401772304340404671408584241771129972825487608389828608"
    ],
    "power_coefficients": [
      "533723369751297920161198460969155231296096584579603759450896954936856359092474362882215777933796626872612343436568595384008718109904276593857263039461/42605197315544713309106945264770777130081805271951793557107280829738715856751309231404204374540754227317937916950715691632744424312482836120000000000000",
      "-81546674363528472346458498127924657898647082244979981247333162775824285743247159222276302841253103188957761978647535274173765527052443/245976010539564042284855385566668988316593736009016828290183266317312005639156851090976664715499385725709226104054879973631496239725088",
      "28570430428071308446221253837489416451341810140411460499696904545549983167363133484961565241588735281880649806309422974646380635798437500000/7455909530220324829093715421334885997764315922591563872493774145204275274931479115495735765544631989780639135466375246035730274254684496321",
      "-588116396223166098111234372989354124265825287146733846299980277421550715509994939428240658352325513685608894155900390625000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "1289537138542507670931482673556168309252655361828977344903226945268286282791603533516969103522257532760913476562500000000000000000000000000/11891402759522049169208477545988653903930328425185907292653547281027552272617989019929403134839923428677255399467903103725247646339209723",
      "-7118520767395128631703663187075356768980305366750434540151494074280204843251410658839883136743164062500000000000000000000000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "41439636595523481997408679371211145780977460265810183867639287607607247587210382633129882812500000000000000000000000000000000000000000000000/69249933717216639279508192767816278617006030240788518939570657695395745587598877233706524138185436437591075561607200427576442175740103681",
      "-126905245856364210896678121912463749665099553344636318390286637285992249488830566406250000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "6736385700382845549884630774503236188997204967180513026379296875000000000000000000000000000000000000000000000000000000000000000000000000000/9892847673888091325644027538259468373858004320112645562795808242199392226799839604815217734026490919655867937372457203939491739391443383",
      "-59152490623236618557390141003879935818094015448379516601562500000000000000000000000000000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "582131216761508241030196318080482379150390625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/5326917978247433790731399443678175278231233095445270687659281361184288122122990556438963395245033572122390427815938494428957090441546437",
      "-8441577811026731426408553123474121093750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/591879775360825976747933271519797253136803677271696743073253484576032013569221172937662599471670396902487825312882054936550787826838493",
      "0",
      "90181466837032199687322229146957397460937500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/166590582936458835633840836615752101708467916892442246717090007665453967015773637157842749824938838207967287195088830580932839763676356689873718154771073296043",
      "0",
      "-2019453618070674914121627807617187500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/46841772230825014873410445330168748981293744454143099706443233070271394102184653078150804041274524207647695414296276232537312597126995562225499795611786094357196841606642896553093",
      "0",
      "-118119276179819471947848796844482421875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/442512257522586978963457504338392668954408818766843900829641277007483738048564023737238092208257118593100060010996655345347849997354432045807591965360701876867927977365489116595410664171405921803623023633",
      "0",
      "27614064524940069066360592842102050781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/8668285494229907324336034379577976766878779207399557131447987108926811043035479146699701021151949871427578783561515633833916399335852915100151464359786716217349803041615756275309527151200657743469052520784705633382021317003749",
      "0",
      "-184381904272092739120125770568847656250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/145969571264597003543429369606166813521564839244684245339833341774701980010168066861171909390711625453260314622469494054002662678348700665207869736954664154860118603523129579039020473016236588468452221272651079728071185034907694954360727123928033729"
    ]
  },
  {
    "group": "G1",
    "name": "G1_03",
    "lo": "1671092471319/8000000000000",
    "hi": "90047498753/400000000000",
    "degree": 21,
    "depth": 5,
    "denominator": "86736756857167358524912362655535944153419861126738309971146796016096589801616661178955398757586936259448751383640413553240097808080906768291795412763656594208564922374938005748527986927300594262920885916171730180046143025087044646351462992601361846370733045235587314127816622080000000000000",
    "coefficients": [
      "37621386952724660282434581770836622472719396954305056070069451442044747468550969371983725849041312517834610299436332446000763477121474412561250527274458838199490751033611986114441078945773881251476107950504250528270770445549957559936192227255012674524627403537865529599176800483516879",
      "867152164138824311017465147262919667802291464147122352673194101657876661041291908481691364568163787657737317677265020213435118445857116518407018868526726256909371886177458890970777859063445962432745573920456266130351053977625324152386973137684535308366889067814299379075999896450338116",
      "9457485456212248000416146651391754607355067374826982940197267498636452945769998896411195282648521918176751732639374181303315578067349837961699197605257976149333975707942223338134875548829016294660525953127667444512340925594179892853541168415454616119773278539936465024497881233210916384",
      "64945572549294097542975899835855062489481271673718002967086971742415264674583939933359115548427914207762987170540474422423440430218807790490323285219580395398556159819638935250434568654697674114885660701299380240978152053355762048782722272761451583614040372442110982588923062772907505536",
      "315186458014709028065644571314249190094932363549326735329284875283380037801536649952071244998343760221804348799441106242732703922576842539110026411594205229875671108040518478407686320498314188288807355528362675339385263793717981411633183016472220029796214314868683509934500447401644673792",
      "1150005080022646967217303949399555907070602881706385415335414585740846395164670924090096800096454298798481715650077484747687682860194151536629919595034978834472669751506990820465950066153596728359426221927531459613564434594329697853273819426923760484529981551869112783820067517460378506240",
      "3275936839067899614008985398323411449941281177893182514649499132443998525821800415937390054845647463879164369640771853772945355336093214634289618192517837641654783144975354971875563339936107718698970883923650786390124605950229853895470473777258355144422542460918582486257274691301558026240",
      "7467220307224582329729426102339732042992413533980498216632441686006640339062630821481877224238461115198109270140992475841982402129632517337380990179726158143787778196855061061477318408605767100440229122031864129033833124440320408164835647870118751722989033284808007089178329998301036412928",
      "13846020874199856005081311187818427874700121149749316399808057641826892655883968499229942678275255498002236893894228872363199066702565772230124054061712142601128884889540783224314728965035484580360863815277700698702687539810100057865572297282272071971101218691383748923185896245002677125120",
      "21114106249830067177940834265311755519331042601678067914322122788668785809732950783305290004150341986557779757464964521861297490592556350510330058585426019423669010645115269900781113276220959269781182387431374876798344897664896521275192831872423568457605421862818230456552514381200528769024",
      "26658085886960994522604269497726297736944434420858536200360571820083326063991509321371851443108612139745640677165149489308252310723566009797515742423052911039651433894555920785796553702867042477836234947373183862086359149842698675079176683641734174229404597938724266982464797499993882624000",
      "27959584871493748956454545543816011379958210976981030473240876356769947757393434785671331793353789431092687368763158452873547508884975686013237477061983528457335115330630076438637305528845366694944218201985385724096420677038519805668160599158294066592380175781830872896035190567438043316224",
      "24365040586528163667393894562399184172551638028938375593603077842948573854510629847296665211847093827963264337830598003652370804441256719461099318886844024632533842538905319007204183169948877488348839469130495728915612314357128499835423037881299130035026143430899008263020023234450016960512",
      "17590600145918826558118122844301340489307464887941795674547522015105503083011170417966489486606388764045747750187167758266022007866548278865682890809189880425816081539846058431011551227875949312071725255522709534930345331883991544975533840393966995778414959837393240768686161720887195205632",
      "10455071185062814647511595577961118121744603773883204977151522665080768267059633102212846827621954270953650926487199297120858700694956221295272165158753071622866505352233264992704172371522565789036963690770580041934348908898904033432857477762852770063713659440448496906513458993513768157184",
      "5062381684877084288045842046045204142763155058494778896820410591534434984019500741233390092940607716841998074774910806582217063384172827725758314686814152987651605663938302149148375403268313049773910068519896584556029719412557570474213414672179036431976909230369043181790596146481892163584",
      "1965191056329773655990942327936382044703643248449884551010840384328253930680159069573116073932965816600300019181226713924006760596887667460964307032168379542272594584700348568526893216244155658409751123945860876737123722298733096512935382493224101498504232960487502632008986754035050610688",
      "597031867140837398781865294613200208270839225783665767255831342087019616382494360958286184242226624128236364118595969241635625325958676668584479610477980950766369607359282102551233910058379511797000968692274153158310792552135669905636761708319194493571145284642169643616094770020822810624",
      "136760432998322968850315035851354669250587774688749737091004029728668842177045492219303243594447284205454885574445285837966296054850131092683263597915166996979671108530164874080230644665781561769767141641727804031888000799258392834581706770710459467972464579268867261661094256505878740992",
      "22215391356855364704022282692425210667486232814921813704059649539830279579381951705430846872561641753608213727317517697466967594175829184811692600337417707123567460117660542819694453187053869697363853260296472894945990745386630754340178424379421618134953278210182939845204743181039566848",
      "2281250396380393813288148588237688144650209885816183995105349953982285451948794376093210903950029620509792595316240195993931402174248198830101025828106340496962223883234906560277831919146093353126930509634564292568770061410571992610650108914715288650869785988416460744478227360859029504",
      "111353823997513134989195649482656784352983227782682892268929767600487087045488851175003449484153301586953988743770887208041278542956139778894897474539231523392570761658681050814487467280824653568700271260744809070407330646667212741652925009824064429399366796292645582297589749932621824"
    ],
    "power_coefficients": [
      "533723369751297920161198460969155231296096584579603759450896954936856359092474362882215777933796626872612343436568595384008718109904276593857263039461/42605197315544713309106945264770777130081805271951793557107280829738715856751309231404204374540754227317937916950715691632744424312482836120000000000000",
      "-81546674363528472346458498127924657898647082244979981247333162775824285743247159222276302841253103188957761978647535274173765527052443/245976010539564042284855385566668988316593736009016828290183266317312005639156851090976664715499385725709226104054879973631496239725088",
      "28570430428071308446221253837489416451341810140411460499696904545549983167363133484961565241588735281880649806309422974646380635798437500000/7455909530220324829093715421334885997764315922591563872493774145204275274931479115495735765544631989780639135466375246035730274254684496321",
      "-588116396223166098111234372989354124265825287146733846299980277421550715509994939428240658352325513685608894155900390625000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "1289537138542507670931482673556168309252655361828977344903226945268286282791603533516969103522257532760913476562500000000000000000000000000/11891402759522049169208477545988653903930328425185907292653547281027552272617989019929403134839923428677255399467903103725247646339209723",
      "-7118520767395128631703663187075356768980305366750434540151494074280204843251410658839883136743164062500000000000000000000000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "41439636595523481997408679371211145780977460265810183867639287607607247587210382633129882812500000000000000000000000000000000000000000000000/69249933717216639279508192767816278617006030240788518939570657695395745587598877233706524138185436437591075561607200427576442175740103681",
      "-126905245856364210896678121912463749665099553344636318390286637285992249488830566406250000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "6736385700382845549884630774503236188997204967180513026379296875000000000000000000000000000000000000000000000000000000000000000000000000000/9892847673888091325644027538259468373858004320112645562795808242199392226799839604815217734026490919655867937372457203939491739391443383",
      "-59152490623236618557390141003879935818094015448379516601562500000000000000000000000000000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "582131216761508241030196318080482379150390625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/5326917978247433790731399443678175278231233095445270687659281361184288122122990556438963395245033572122390427815938494428957090441546437",
      "-8441577811026731426408553123474121093750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/591879775360825976747933271519797253136803677271696743073253484576032013569221172937662599471670396902487825312882054936550787826838493",
      "0",
      "90181466837032199687322229146957397460937500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/166590582936458835633840836615752101708467916892442246717090007665453967015773637157842749824938838207967287195088830580932839763676356689873718154771073296043",
      "0",
      "-2019453618070674914121627807617187500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/46841772230825014873410445330168748981293744454143099706443233070271394102184653078150804041274524207647695414296276232537312597126995562225499795611786094357196841606642896553093",
      "0",
      "-118119276179819471947848796844482421875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/442512257522586978963457504338392668954408818766843900829641277007483738048564023737238092208257118593100060010996655345347849997354432045807591965360701876867927977365489116595410664171405921803623023633",
      "0",
      "27614064524940069066360592842102050781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/8668285494229907324336034379577976766878779207399557131447987108926811043035479146699701021151949871427578783561515633833916399335852915100151464359786716217349803041615756275309527151200657743469052520784705633382021317003749",
      "0",
      "-184381904272092739120125770568847656250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/145969571264597003543429369606166813521564839244684245339833341774701980010168066861171909390711625453260314622469494054002662678348700665207869736954664154860118603523129579039020473016236588468452221272651079728071185034907694954360727123928033729"
    ]
  },
  {
    "group": "G1",
    "name": "G1_04",
    "lo": "90047498753/400000000000",
    "hi": "290047498753/1000000000000",
    "degree": 21,
    "depth": 3,
    "denominator": "19721655202640103772162629560520132179913130386634818471781453812604147470123430407273963000440502641924638597547621783005547014927493994103268826794114055294031668921647452804911151117107827818226925482161216264113623543627692162397457421457457222998239796023787520000000000000",
    "coefficients": [
      "25318928236973337104517588496186541386346841086988863996550609863444853327903013263267769044467354794267973544213165771007261024114118249348143188976617130582001382585686099176766098771810141799665023259136616859543057818579475847776149068937244107791995428736446588640681",
      "583702315956839793378310069494593739923948163304195920276521470014359313604734750015840877503246289186563089249598845724132988451265619338200879500207963239602357689641822638443467528282375317804918823603645201300807792053494578665540004834080175551992936029151210996891226",
      "6264981299062189610225288462897022025767391044464740306169844858897590593053324827991968543933410998152526739291116110533865364148760196291023706973444998994451977363651525997747213877745253999529693926394451616776294317096508602585496993415510743070175007354176170064040692",
      "41732814426395767253020710080644910902021839993883211048872484712950084853010469553918473579640903035491079754473248834100038969289569525108412711786285931988510077918811747947652874557476691987335540175573053471830788803958481339870714972428613836202668132957600785241346168",
      "193950809374227051235340270441511076970945315098407448750908547982570883637199000752745887519725956355653595093143724614480233767430809551329608222675056360268785802830902585507363728217923153108617231321359819037736876959443006670766126052361053209517616515092377980898581856",
      "669860329141154537943923819259563211316991651543796551087431472218604606120587361697374095857220511814252446950299732633999846525891667228693445685246548468984302909428018359785180600972678538594700870490318925208024386182452662125720576277052203666639207857059598059112735232",
      "1787222604224287252126026210986208202088949283227119036308378977960478245522684297706962372177794893754513955951756201000570097695769691252710451416089538924288333963322475684376794124903273860224584651774893180969657278555604909767138986947435386627921536283312923180337899776",
      "3778214843416437587556263647298860655118402063235510787200661000619277756666607691123875162308307155595270639817828610571631401304048047757730056636549968765351043553640067349448060344693843027858214420748601378948121161736911759611033386645665770521939183754445492611763099136",
      "6437229602403775852594369912750262250765620550024461711914419957890088134969101074664609159204575100941379114095029538349573541150012398438987724832930301907141227185654363210632849674219526178501231210599749986894680096988328242380821294085277953983874917013148869978198763008",
      "8939450829965543959601311599055470442545232996071035498757558936045299547129849230235522782204784097880397315002592504332845037497848044672816756615024513541074285603643788790701421425015240124597026168360689598513062419829241622083134229431875922401291863992579691665030335488",
      "10189069740618020849408234076528434006538958763800432801232899882688917118949126113377728847268353425846270863875920032746622677377809170576572046496439865966617275251313706888485901418202385565851023996875485025622758335371665784207196823303911871866939467090808629422626625536",
      "9563760609465404422670751998406926856027619908655107353740085675485953099875991919689736902442988124476362441706109604054886544458436432663101505822958799637806032287444286855967888680286885504320139953703720116338418399146655660234910717668940068071817229963955897468876001280",
      "7393402476894127679745313212555143132594804345310658473140225327102155921459384353237804366870028801151732860997375289270887790071037001279209617303457253891514473552902389970457834359467991426847620097317035139111832425346760306053308787003510219977920479472821548647113424896",
      "4692753614670786285588346681454035946492147819187380370074691198957985435683862808580720405070556659414107030537821929189099001409119345194940381697163806084940058277360976356234475252340651223640722709245978087654040683167568871549720411702530123216901917681036417204754022400",
      "2429294341728599961004620950210287821724907933910899415512384834258405491819729390487355965859431638985856899372676713118564411848891122029520120909595697481397968227528195729860364690479257514744088959465153597650151331716316208569551961220203293450907792205629848891896430592",
      "1014460820904740560349458506448312077312645362062000242827541205918790829284767325875675595508311412764575221823127093964636198752130288350394992310388706285443236202539238580360305430134237351133893413857990323846996273137979745207159487414631633543267889625353073159125729280",
      "336089151623291931721811783086337881806442284334082748344064096978193871757765834384091167609239098888505074517401905714030865322979038914125909134057173344197342915013443929201943187964413544231416894144094470288926980165684472119845093599399155805930189717918205162906255360",
      "86160983857416340456525960818816521991421727101682845886658135272429958917279972748271941021056339938857621585295553952994800407516707260735901981279722403140017686418206848105427251392383074931558034729229343179762211254566396109035061137723441658279799338062537567668666368",
      "16451662950769083169711653765463841039093986781177787572835768034164243720723649345496694016946875843059081477972326797184416163421524782541775441973019186105763452514674821274495419050029869155668646401228869995695763114586093751455236651920842989288070109091526613522448384",
      "2197940303084934178748552861296965177484484591914603343088041802695403873017020205880170752951917460464322876741366814801945512678243982393198176817243761898179328992042811454642419906012668532523586301965425140488596307729225421553374296676399553551749679804044794159169536",
      "182919089242182582399295198998664974483277652015142522261462856425351043875069741485357056316087812314020598605303426157146904183150492483457766549308727577829265128280687459770921779661006695185704359083578694600100662133205629624567608217861879181978411915037215989694464",
      "7120666719771143427382952628985065266752896223071340612276151924286752466203622698975207425182094092087175596370070297972041888261411153432210387820573659642600102820127887879074139114358125153407605058620894640245085805001100387055630509062449246441591087464974611644416"
    ],
    "power_coefficients": [
      "533723369751297920161198460969155231296096584579603759450896954936856359092474362882215777933796626872612343436568595384008718109904276593857263039461/42605197315544713309106945264770777130081805271951793557107280829738715856751309231404204374540754227317937916950715691632744424312482836120000000000000",
      "-81546674363528472346458498127924657898647082244979981247333162775824285743247159222276302841253103188957761978647535274173765527052443/245976010539564042284855385566668988316593736009016828290183266317312005639156851090976664715499385725709226104054879973631496239725088",
      "28570430428071308446221253837489416451341810140411460499696904545549983167363133484961565241588735281880649806309422974646380635798437500000/7455909530220324829093715421334885997764315922591563872493774145204275274931479115495735765544631989780639135466375246035730274254684496321",
      "-588116396223166098111234372989354124265825287146733846299980277421550715509994939428240658352325513685608894155900390625000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "1289537138542507670931482673556168309252655361828977344903226945268286282791603533516969103522257532760913476562500000000000000000000000000/11891402759522049169208477545988653903930328425185907292653547281027552272617989019929403134839923428677255399467903103725247646339209723",
      "-7118520767395128631703663187075356768980305366750434540151494074280204843251410658839883136743164062500000000000000000000000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "41439636595523481997408679371211145780977460265810183867639287607607247587210382633129882812500000000000000000000000000000000000000000000000/69249933717216639279508192767816278617006030240788518939570657695395745587598877233706524138185436437591075561607200427576442175740103681",
      "-126905245856364210896678121912463749665099553344636318390286637285992249488830566406250000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "6736385700382845549884630774503236188997204967180513026379296875000000000000000000000000000000000000000000000000000000000000000000000000000/9892847673888091325644027538259468373858004320112645562795808242199392226799839604815217734026490919655867937372457203939491739391443383",
      "-59152490623236618557390141003879935818094015448379516601562500000000000000000000000000000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "582131216761508241030196318080482379150390625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/5326917978247433790731399443678175278231233095445270687659281361184288122122990556438963395245033572122390427815938494428957090441546437",
      "-8441577811026731426408553123474121093750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/591879775360825976747933271519797253136803677271696743073253484576032013569221172937662599471670396902487825312882054936550787826838493",
      "0",
      "90181466837032199687322229146957397460937500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/166590582936458835633840836615752101708467916892442246717090007665453967015773637157842749824938838207967287195088830580932839763676356689873718154771073296043",
      "0",
      "-2019453618070674914121627807617187500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/46841772230825014873410445330168748981293744454143099706443233070271394102184653078150804041274524207647695414296276232537312597126995562225499795611786094357196841606642896553093",
      "0",
      "-118119276179819471947848796844482421875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/442512257522586978963457504338392668954408818766843900829641277007483738048564023737238092208257118593100060010996655345347849997354432045807591965360701876867927977365489116595410664171405921803623023633",
      "0",
      "27614064524940069066360592842102050781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/8668285494229907324336034379577976766878779207399557131447987108926811043035479146699701021151949871427578783561515633833916399335852915100151464359786716217349803041615756275309527151200657743469052520784705633382021317003749",
      "0",
      "-184381904272092739120125770568847656250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/145969571264597003543429369606166813521564839244684245339833341774701980010168066861171909390711625453260314622469494054002662678348700665207869736954664154860118603523129579039020473016236588468452221272651079728071185034907694954360727123928033729"
    ]
  },
  {
    "group": "G1",
    "name": "G1_05",
    "lo": "290047498753/1000000000000",
    "hi": "1290047498753/4000000000000",
    "degree": 21,
    "depth": 4,
    "denominator": "41359308651527098905998402908103916241369181216591982827733419426010413075264292325475406054299800996517539684124190117473648933449223884721658426648929879287989102542370798944725030387544915324650233228765359010718413841765901873756152626324349330125204584710878045143040000000000000",
    "coefficients": [
      "14933120452701492981023013871781287594301369820006508107716156560321811508003859750401254202135478989408804476278685665532663590051194923242666879238691691466798090829436840321376088991954370881719065763896926436579262186129667678914489633341333562073475632259346436759310303232",
      "278588727338886185380301574375886434936715802090774919970223255511068166319776452889889746683569494281390877799623953078122430885861429275809795678810839952554240349975210336306592727216742926363105437532330569483251606966096305596595819095599269380192287163947348964308412268544",
      "2454116131888924098583394459403597938767062280495896075751756951231556957837817344332602753721725907457985131348017339978371789227704458083098855651202471796637756620927544569279144815487417508860630567613468159270332007023361327426153724370074142458591114800982314600600927469568",
      "13563968520957908639673980799575591862983289309115903194672069563714312097300305823639056217300339049963867222013626893724888888382145059070519506089738555036318989796660302097782828687417950257673251437401111731157893234239116022446602265958198962211025902866956449303405602537472",
      "52709839317693029492936930241205431799183428072270710109698862038232009595325460269555907442330125923147779341651608491868171486888972161176840530604720476517811980410000695844581279089634133509141442532296339358253876796402490224891419677036072123466774905802882756334187731484672",
      "152930481238841209225364436627277301865310240601919689808982650468508313054775838212245822448278985629004892395978912136677626206065747288110462802875749133550459470217064169266600043790567049765136455920834010114877216355520886957013074066859254577147461334145531835847979711856640",
      "343302720315735816580760210082295658008196657409517384752000471086990499798109185027170305280953650049843257588951463318804420958647655734030191641653966079955966142443132826188380027098798545385173226717328607425880113633637256333134055888408422698114125368991998633648372490174464",
      "609616628979959246551834821174878979707294496245973395786316872292455141593856668186218098240362040541524489317641437020627327671765673526843626893868398701316287046580836743660412266938091880622559459945426153022653275530193799321622880419463898535813380140734894480001223022870528",
      "867959953941748543268619916523500835619475171585488085070330889532023845407363696606534790225006486496841880864536155186454054242780570964583414029276077610984525464710354602742760890244693223507761402730864924093627085783100386139618960158691727542735380713313574709767085611810816",
      "998075893072278058740429261618935377410417065542997576003883081435750557125145619310865990772417032884744469382281013171159730789594534338209826531646851261259221334749323936640354994908582214743013986773050638553751851159780066936764412601700471068045953873380398052363871704842240",
      "928985543409901700939457620593760108040588945951209069586215941284440399946725687465792713251748099613221798768517029250013649496778990943322768358824271829296123548226783412790546935074424268757627031598970086411188408532779575415237053013977262275768076877010234913398254397816832",
      "698280748078384147113306143225397423420281763989043518833964843246778174707603498001973147813555388347803587034692628139800014719849293655927115818248655813424631116321983602376241726637815521757284744771690416276141735590337970254496975710658614168015933376010578925217173068578816",
      "421099604152010216453120516306858324679823332656852253309164470205041127225286630420039629439332913563829012014699638850671262387763526593190931022681316535946322235026013662093658880737048555245368953807337999089497080645875052502214547365791173474599238089400782991988553881747456",
      "201729401294097637065577304700358731672764923236146928425182174944072118321174552219564022871532797614799870674142759603333581966002740553033020701383745101518394848869973944469862770667296967621754379120437745437390758320935138484931176962951029236557750952862149701375081546383360",
      "76057457947926905896954959077949755969604031080602552587070489870917007563995760100675130669172124783666796842891418717803861513559300917622148715650384949463639638848905054676262201901180530344348906765803157284092358711844636848108236767022768254729110506619391572109352078344192",
      "22720474845613643587460343749244907956925741618825067695140390887456741437161462424032892353960667725972895049299760778393198618094026724484256064628836240059798745748713415777802442063356467474339610187774302629740339073548840493827030517304066576005049888455581974470338959851520",
      "5750561706174157210574269824745084862566757306278659457357512731191369327840822986449796558593167575435535765392296357096918533574610586321769009030653879763912742309219128775930054081157460205122154407878402629794409081050917350068521603343323559346525268173390696023823160360960",
      "1453111451397767323011368373928240473226647786008130576639952305534986347892058755263296637541926812699100993667957389310497237402103696923263860942542431684911366484108210978229574595622259693550975339143079500790115921187284396301456304473345536419002511711200860194793038264832",
      "393619543406278552056549013077116616753978384955723812510070314060412067540052270858851519720948383798118506884703220726568736293085635120273274751143701130372235967749333841586217640257893215820403592061777932563687658136996165677083650958235662743182500357719326356662440218560",
      "92069615210704029524457596603822159001299683602937600820534200396775160099479301500241389770461258352856441763426168348373765779324301501757069740028764138957317812770163938377058127892732453129474124059646945058707031169719250079361092105617537577864730729059880170630829471760",
      "13991490027766763023587670436485445318331287665266120152410098146504248894527332042780049499664494207408259047416332832640333400312777746613296524069352384920981908668185066680559530809725637437254398816270813117711450939008591075121095643368207238565014523759314884818513356180",
      "975252886832287506557366525049315808431368507161575224556600354301704168530069736994108168768267084393323624506916711040489550271983833666741625041910976177338508464407116948444293940626198493221433658330333938396750043081627652634722711241952819344866497406916729455842996505"
    ],
    "power_coefficients": [
      "533723369751297920161198460969155231296096584579603759450896954936856359092474362882215777933796626872612343436568595384008718109904276593857263039461/42605197315544713309106945264770777130081805271951793557107280829738715856751309231404204374540754227317937916950715691632744424312482836120000000000000",
      "-81546674363528472346458498127924657898647082244979981247333162775824285743247159222276302841253103188957761978647535274173765527052443/245976010539564042284855385566668988316593736009016828290183266317312005639156851090976664715499385725709226104054879973631496239725088",
      "28570430428071308446221253837489416451341810140411460499696904545549983167363133484961565241588735281880649806309422974646380635798437500000/7455909530220324829093715421334885997764315922591563872493774145204275274931479115495735765544631989780639135466375246035730274254684496321",
      "-588116396223166098111234372989354124265825287146733846299980277421550715509994939428240658352325513685608894155900390625000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "1289537138542507670931482673556168309252655361828977344903226945268286282791603533516969103522257532760913476562500000000000000000000000000/11891402759522049169208477545988653903930328425185907292653547281027552272617989019929403134839923428677255399467903103725247646339209723",
      "-7118520767395128631703663187075356768980305366750434540151494074280204843251410658839883136743164062500000000000000000000000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "41439636595523481997408679371211145780977460265810183867639287607607247587210382633129882812500000000000000000000000000000000000000000000000/69249933717216639279508192767816278617006030240788518939570657695395745587598877233706524138185436437591075561607200427576442175740103681",
      "-126905245856364210896678121912463749665099553344636318390286637285992249488830566406250000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "6736385700382845549884630774503236188997204967180513026379296875000000000000000000000000000000000000000000000000000000000000000000000000000/9892847673888091325644027538259468373858004320112645562795808242199392226799839604815217734026490919655867937372457203939491739391443383",
      "-59152490623236618557390141003879935818094015448379516601562500000000000000000000000000000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "582131216761508241030196318080482379150390625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/5326917978247433790731399443678175278231233095445270687659281361184288122122990556438963395245033572122390427815938494428957090441546437",
      "-8441577811026731426408553123474121093750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/591879775360825976747933271519797253136803677271696743073253484576032013569221172937662599471670396902487825312882054936550787826838493",
      "0",
      "90181466837032199687322229146957397460937500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/166590582936458835633840836615752101708467916892442246717090007665453967015773637157842749824938838207967287195088830580932839763676356689873718154771073296043",
      "0",
      "-2019453618070674914121627807617187500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/46841772230825014873410445330168748981293744454143099706443233070271394102184653078150804041274524207647695414296276232537312597126995562225499795611786094357196841606642896553093",
      "0",
      "-118119276179819471947848796844482421875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/442512257522586978963457504338392668954408818766843900829641277007483738048564023737238092208257118593100060010996655345347849997354432045807591965360701876867927977365489116595410664171405921803623023633",
      "0",
      "27614064524940069066360592842102050781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/8668285494229907324336034379577976766878779207399557131447987108926811043035479146699701021151949871427578783561515633833916399335852915100151464359786716217349803041615756275309527151200657743469052520784705633382021317003749",
      "0",
      "-184381904272092739120125770568847656250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/145969571264597003543429369606166813521564839244684245339833341774701980010168066861171909390711625453260314622469494054002662678348700665207869736954664154860118603523129579039020473016236588468452221272651079728071185034907694954360727123928033729"
    ]
  },
  {
    "group": "G1",
    "name": "G1_06",
    "lo": "1290047498753/4000000000000",
    "hi": "709952501247/2000000000000",
    "degree": 21,
    "depth": 4,
    "denominator": "41359308651527098905998402908103916241369181216591982827733419426010413075264292325475406054299800996517539684124190117473648933449223884721658426648929879287989102542370798944725030387544915324650233228765359010718413841765901873756152626324349330125204584710878045143040000000000000",
    "coefficients": [
      "975252886832287506557366525049315808431368507161575224556600354301704168530069736994108168768267084393323624506916711040489550271983833666741625041910976177338508464407116948444293940626198493221433658330333938396750043081627652634722711241952819344866497406916729455842996505",
      "26969131219189312251821723615585818635786189635520039278967116734167326183735596910972493588602723337111333181874169031060227711110543267389851727690908614527235446836913845154100814696574699278045814833603212294952050870419770335537258228793811173919378367331187752326892497030",
      "351622439039155014089138660185829625350397723008015983351674572150036705883644598864090271549225840946917924452582892316771651995279611917288173812459888731082388576144739507847883805629713689945302444406294928603519029797942835287684343814129616284952007600497337520798412288760",
      "2848184129393273741716589952663907185073391882552814092120782479443947209559330835254794587505925613925112768842672029175789793977434724734520907523174310136941320390987969470964035332537207518662324146473741114747897271054324344280054807709771261735645761699070809075408411824720",
      "16046252082720268496518464038141619539178914250576820001082768902566802684844229014911499334892354539261988682347529408999117247101481922609175386581945190300896819077702037387356165794634056147701116799040546655997321110081702897406086431230609345675391652511657411213116086037712",
      "66916889050412616268230580905410253619375591375026070062260486120749747966770400699426403375730957775172024923165360539928207527311129740724826689453712967303037310275525743739664062116379704251260934681894780876132846348570060512472768525153858717277364024400464918223133769062368",
      "214817892531696090737426675454600407189717060989400495259145970144515052554731105000769965281455342185165468148412371039397718690757525090396432298621552283010723746771701611313493142934397106448627572695256710749537428458358315668121009038783546166943339970816220738264446233635328",
      "544994265002000893843259365958318970229728416507046425471251673557505430349255893201677698337082299889662922128416544552218936663150000277818681582077045574940919882490138969538801807988781290440506188387214867198886297467310728596060564425466299729383689525736785246953131154562048",
      "1112633355020579484879028652024308590664081521128377014715275869294435113889032830631155320873214728436879673597052957590141020239782053299531207559556357318040843706081386376163271136508750924988772429647803859858348159112169804638245923271427044999668459205263559757529990768894464",
      "1850582319570950069275450261345240816547259136085802243292568125892746549080353432906824212020738417163709909157918707131322365732183576257478255800508746385198693780477564536668795113799997459783726191327301070381167120204578825610793594021467437802282853519557811527577149786795008",
      "2527663423366268113549380464819147098946892038858211984652894504224258377410081755377427890361873632277602394025213853928426961579037391312423718303524110328603401185379636261169806239572318213067056720006670522921031617711975641878074764768314444685115775636969700627912175589380096",
      "2847554125219561478803861098638557443800024856315861018747218467443641827521171877793986835290102948412298402881716121574369158707110400312424419054721436177158747968133573866929843674501431818750612806133214051119150538833168910122079484573833128773771879517114047766290383939428352",
      "2648717347693340529775117244300624794020281383557940344380196502838150402054288374105014216142782387635542821510215784282181594208556595336826252900993371808863483412469378044241773060042790043670347135071571757907853725765301064967451822739025455584506597279051813082565445497331712",
      "2029890569961331573119938576059469908083844327135269980658965347247439279643203665762756432102235637455787902652024974022770535463845937145155184475441876237898607425807222950513567684081594978393371500835360321746252316237872576380212749058704694892748260186195043652176842638540800",
      "1274409442403922275914433429597007511083826477862289158779481450357126137784370340073643634889478780268034887767853391008254348628881608411871477906649932921608981987256650723216277125832161882680865332791113105792068227606722565552345938172465997037554965232615343788984468452802560",
      "648966589736237711902297273019376230916662776956326313444814141478529079497731214247214924341305642682360090708168492172296221908611281572308639794640432641955520193541581027782605865554530086230687848033314968271507850633758828894883509223075122457929310046926107151560718751105024",
      "263905139803153032636836526004987881731594764406569317346326466293322365529865676001041204844836874635029763902547623393862630490612502207652814290827279854663274012672107915308682895588449944316450367752824835049020703865124440062252830293806269334216692038845245655811294723637248",
      "83689825460402835408775097787889490065625013112249020642792600597444156539265858439478817188226121576785308162481985243821095392931657672436022927914988999188808361165114670796345602893455056103760941756726396335593466752727143654037439325894894336492467342940385080776463605432320",
      "19946506822186120092199594871217190762516937164269006619144240334401794483693129214043342934058870689499090554097231058669973426881965188557866852903008337329820181304170880476980460343397810066946951666870193962175276144587227888104792260073522417968374529478752151968999473152000",
      "3361349703987948840766173397192429969425540648535590650207964494457093328567368624358660222005002649357821474346735071451807938557636836356033194871459773372494537317286258382535188339408588170766686974226405197431430611586889059228592172427459971092383387289117849867348171816960",
      "357120312378678611221009031250160870093725835194434928336545803516916890344939994002917349339139638189541341711516527940524365115654486146155543019941022095111625103639162984057303406181252997530079433664106815328283030808067903252439997887247044254871603678403853247586904309760",
      "17990762672991477210917380258229524765434735114234171418751867803458994311921047447870588419483826633165411775507959765472303749104360154116064435790062441510679032439474447147899835155515755858299958592894511999839184417338459413765695983614576352307363033165980584662060236800"
    ],
    "power_coefficients": [
      "533723369751297920161198460969155231296096584579603759450896954936856359092474362882215777933796626872612343436568595384008718109904276593857263039461/42605197315544713309106945264770777130081805271951793557107280829738715856751309231404204374540754227317937916950715691632744424312482836120000000000000",
      "-81546674363528472346458498127924657898647082244979981247333162775824285743247159222276302841253103188957761978647535274173765527052443/245976010539564042284855385566668988316593736009016828290183266317312005639156851090976664715499385725709226104054879973631496239725088",
      "28570430428071308446221253837489416451341810140411460499696904545549983167363133484961565241588735281880649806309422974646380635798437500000/7455909530220324829093715421334885997764315922591563872493774145204275274931479115495735765544631989780639135466375246035730274254684496321",
      "-588116396223166098111234372989354124265825287146733846299980277421550715509994939428240658352325513685608894155900390625000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "1289537138542507670931482673556168309252655361828977344903226945268286282791603533516969103522257532760913476562500000000000000000000000000/11891402759522049169208477545988653903930328425185907292653547281027552272617989019929403134839923428677255399467903103725247646339209723",
      "-7118520767395128631703663187075356768980305366750434540151494074280204843251410658839883136743164062500000000000000000000000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "41439636595523481997408679371211145780977460265810183867639287607607247587210382633129882812500000000000000000000000000000000000000000000000/69249933717216639279508192767816278617006030240788518939570657695395745587598877233706524138185436437591075561607200427576442175740103681",
      "-126905245856364210896678121912463749665099553344636318390286637285992249488830566406250000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "6736385700382845549884630774503236188997204967180513026379296875000000000000000000000000000000000000000000000000000000000000000000000000000/9892847673888091325644027538259468373858004320112645562795808242199392226799839604815217734026490919655867937372457203939491739391443383",
      "-59152490623236618557390141003879935818094015448379516601562500000000000000000000000000000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "582131216761508241030196318080482379150390625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/5326917978247433790731399443678175278231233095445270687659281361184288122122990556438963395245033572122390427815938494428957090441546437",
      "-8441577811026731426408553123474121093750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/591879775360825976747933271519797253136803677271696743073253484576032013569221172937662599471670396902487825312882054936550787826838493",
      "0",
      "90181466837032199687322229146957397460937500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/166590582936458835633840836615752101708467916892442246717090007665453967015773637157842749824938838207967287195088830580932839763676356689873718154771073296043",
      "0",
      "-2019453618070674914121627807617187500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/46841772230825014873410445330168748981293744454143099706443233070271394102184653078150804041274524207647695414296276232537312597126995562225499795611786094357196841606642896553093",
      "0",
      "-118119276179819471947848796844482421875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/442512257522586978963457504338392668954408818766843900829641277007483738048564023737238092208257118593100060010996655345347849997354432045807591965360701876867927977365489116595410664171405921803623023633",
      "0",
      "27614064524940069066360592842102050781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/8668285494229907324336034379577976766878779207399557131447987108926811043035479146699701021151949871427578783561515633833916399335852915100151464359786716217349803041615756275309527151200657743469052520784705633382021317003749",
      "0",
      "-184381904272092739120125770568847656250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/145969571264597003543429369606166813521564839244684245339833341774701980010168066861171909390711625453260314622469494054002662678348700665207869736954664154860118603523129579039020473016236588468452221272651079728071185034907694954360727123928033729"
    ]
  },
  {
    "group": "G1",
    "name": "G1_07",
    "lo": "709952501247/2000000000000",
    "hi": "209952501247/500000000000",
    "degree": 21,
    "depth": 3,
    "denominator": "19721655202640103772162629560520132179913130386634818471781453812604147470123430407273963000440502641924638597547621783005547014927493994103268826794114055294031668921647452804911151117107827818226925482161216264113623543627692162397457421457457222998239796023787520000000000000",
    "coefficients": [
      "8578664146896113019427003983607065565793387944333158215881284620027062564812206005034727296583092991430955779794673807846214174797229840333969324011832447772349849910485480855894010141141775063657740875670677184981910904568891245730255119139946151879960552771559040385275",
      "199879371471932335780037352451390419023006745246831389764917404453317099075863838772779641985512638812226418702110485717633440953381403645039068896718926250910534303859979725934544945924275695806855451595373451868678358400434082299403596493351088373956996790241751832263940",
      "2190352812988402340496758712198361050189357632023217764800735332649157391742446371822343387674182105717159818513393826335412037925362443525709820144717434183009389945531931187055126695541749740430897520915713610662373208117054051703803230415222110579422588554245145211342820",
      "15026329605010257351533419507793696181825042790958526625945523669891187574961207868806496881712098277248916589442280503830681567613939139923358139272503061130962018186325959685938210455256063326792176593902326015692289995262494480258000960391635668283909800976770993457201840",
      "72450871623312246034625166932535802778161637783750589531165972506457617856827794224357812778002206908529262131155901574539915144241807968873645409661620938443126936720832601356322334621175243279014802671146103539752321112444792793626233960945396180001677749091819400385872640",
      "261244959057928127765422825349910610916444701097077401676175771478386045294483033979064202412607511178143985064114453510391106322359304704284374048647349323642198158130120761835197426501729039744767680708017176589761081581734392799175419981461039553238631838372452048024330752",
      "731693077972400754751213053877168157898602158046694771341360245308211290860241120970337186589688383131304247036843681777349253660088871421564120739181930587187976808499272946182080517916225812848486462893930865508427130874356426188236336235456098040880834197812269729426182144",
      "1631650225631992014388172351101524239680009472140113904006529844529845361492764216847877921071178040817217557034052195418138316149236532972246307287994787313851293135158720220985960342853475934721794296925538443877614311952447480970902264287883233214720457850952389051791196160",
      "2945348800274315445897997194145645055149638157223244759996498522512589686445580696352617947366728316137922217496269676620508334363896734889541695547876760302441258229345119857639352905972321351407265056519375504424214213286415423950716854012554132761304269206799249992226426880",
      "4351319520971936475391610831269070157670387450101458295359226140276858660589072099491001413547708421578509286978600611733316803243493709935426925749524494298293959632460944689846532730699196340437818818761831420233200310406162082993349611482504250607188818572457652359133544448",
      "5296826652219060729142397337506103735416170772941991001139459055898951242196906076051986776224339514741684226449967970705593073055833670477100935088178587576945090396621200857343130884581334414839759022158861619915037189682667063644857759026583297225749241338496086203107246080",
      "5330318406254949301016478539205600026329550846988002778318280247690624769236908945936741300699512227050228662169517571904075887873702892804689748253782256953952222494529836559102706140264975216502614101949239648224081907597405095066106485167598707713575447694415534197376024576",
      "4435105248635798462725099236466182480660673180230430049362852409558770922674255983109017815491650916396319260571901696600901964224142941042862356025479398036417182453930204140531956573381454881482190451091300536471329067184514907581862876184021695136231647993291556786231312384",
      "3042138309225604563160964606639817217343345065247567773315445379517491144422188010946865874247094337020126141038324225568059798955831768669379923931766944193348140293003435051945019054150988597967615553336861638139582089678377452340160287255529557905659257122064644185767542784",
      "1709185907877235420407758301719480023376534814246092543320558263514895257781659212416553705207049584946700810381298221958479956001723975190669372680065035201825946817038789150281998311068362887595677380406398984399831835821742152332208046970941120945515972289899924137384607744",
      "778262167377152864736202369043559281056889147922956243251513299376119712575251391136599071302800894572595351342088633431439750027834473871418348813913826375661627476168141947911174272235682031337727770700638682137177474830051302614289684290197705600341821805734844709023514624",
      "282590844111921632365688713251855111146559303625873946293191669862987785902414464401301841832806536569445816784354397510114016288126149746254598911250637505183225836240969934896076190714152889247640108982702461240924768318556467587297654795865842548690240790320912191482494976",
      "79858616407815596720403335757998459508417730809350155540824896127206980771397722415256274243155566549757905980402567928337686372674840960500603886061389978942823963422324163859689785546083852969163554391482353246594055171735193939976119086805451413070059332269350611750748160",
      "16917860654764418559300165738193021061567852485557868539427266970691008312123457158246326441085047863507029483963336490074966943479279993509941258297738273197042202382234213425638496664149106437203529866433629146844500294482332851090032335090080848827643521448826318207582208",
      "2526248553027241204764731049808051680600261451862662279472648311078572692669128531200221477042151516534998401967093184781460764367617914244712055687633193032779965136678598421434727894362547303283680082196932108199650978559682567160022697012104045995796066977392475087306752",
      "236963173474493758019760937940555961623156152554652840671968623399326564476584452342580065236386954192205300553828631689608756406759224362663660153314175736331227401114384118589595690927872026388303424281689054913804372252886630221684805062439364580485860958436041791897600",
      "10495562530528024282067145763859396592533938595598283955020428032641445095753266559105522116690479963145019809405651946088912562979286731233227239834258191922267698021500300604912473939206210041457209910045862361281705804066782438118574322659614095089146063914912448512000"
    ],
    "power_coefficients": [
      "533723369751297920161198460969155231296096584579603759450896954936856359092474362882215777933796626872612343436568595384008718109904276593857263039461/42605197315544713309106945264770777130081805271951793557107280829738715856751309231404204374540754227317937916950715691632744424312482836120000000000000",
      "-81546674363528472346458498127924657898647082244979981247333162775824285743247159222276302841253103188957761978647535274173765527052443/245976010539564042284855385566668988316593736009016828290183266317312005639156851090976664715499385725709226104054879973631496239725088",
      "28570430428071308446221253837489416451341810140411460499696904545549983167363133484961565241588735281880649806309422974646380635798437500000/7455909530220324829093715421334885997764315922591563872493774145204275274931479115495735765544631989780639135466375246035730274254684496321",
      "-588116396223166098111234372989354124265825287146733846299980277421550715509994939428240658352325513685608894155900390625000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "1289537138542507670931482673556168309252655361828977344903226945268286282791603533516969103522257532760913476562500000000000000000000000000/11891402759522049169208477545988653903930328425185907292653547281027552272617989019929403134839923428677255399467903103725247646339209723",
      "-7118520767395128631703663187075356768980305366750434540151494074280204843251410658839883136743164062500000000000000000000000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "41439636595523481997408679371211145780977460265810183867639287607607247587210382633129882812500000000000000000000000000000000000000000000000/69249933717216639279508192767816278617006030240788518939570657695395745587598877233706524138185436437591075561607200427576442175740103681",
      "-126905245856364210896678121912463749665099553344636318390286637285992249488830566406250000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "6736385700382845549884630774503236188997204967180513026379296875000000000000000000000000000000000000000000000000000000000000000000000000000/9892847673888091325644027538259468373858004320112645562795808242199392226799839604815217734026490919655867937372457203939491739391443383",
      "-59152490623236618557390141003879935818094015448379516601562500000000000000000000000000000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "582131216761508241030196318080482379150390625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/5326917978247433790731399443678175278231233095445270687659281361184288122122990556438963395245033572122390427815938494428957090441546437",
      "-8441577811026731426408553123474121093750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/591879775360825976747933271519797253136803677271696743073253484576032013569221172937662599471670396902487825312882054936550787826838493",
      "0",
      "90181466837032199687322229146957397460937500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/166590582936458835633840836615752101708467916892442246717090007665453967015773637157842749824938838207967287195088830580932839763676356689873718154771073296043",
      "0",
      "-2019453618070674914121627807617187500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/46841772230825014873410445330168748981293744454143099706443233070271394102184653078150804041274524207647695414296276232537312597126995562225499795611786094357196841606642896553093",
      "0",
      "-118119276179819471947848796844482421875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/442512257522586978963457504338392668954408818766843900829641277007483738048564023737238092208257118593100060010996655345347849997354432045807591965360701876867927977365489116595410664171405921803623023633",
      "0",
      "27614064524940069066360592842102050781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/8668285494229907324336034379577976766878779207399557131447987108926811043035479146699701021151949871427578783561515633833916399335852915100151464359786716217349803041615756275309527151200657743469052520784705633382021317003749",
      "0",
      "-184381904272092739120125770568847656250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/145969571264597003543429369606166813521564839244684245339833341774701980010168066861171909390711625453260314622469494054002662678348700665207869736954664154860118603523129579039020473016236588468452221272651079728071185034907694954360727123928033729"
    ]
  },
  {
    "group": "G1",
    "name": "G1_08",
    "lo": "209952501247/500000000000",
    "hi": "969667508729/2000000000000",
    "degree": 21,
    "depth": 3,
    "denominator": "19721655202640103772162629560520132179913130386634818471781453812604147470123430407273963000440502641924638597547621783005547014927493994103268826794114055294031668921647452804911151117107827818226925482161216264113623543627692162397457421457457222998239796023787520000000000000",
    "coefficients": [
      "10495562530528024282067145763859396592533938595598283955020428032641445095753266559105522116690479963145019809405651946088912562979286731233227239834258191922267698021500300604912473939206210041457209910045862361281705804066782438118574322659614095089146063914912448512000",
      "203850452807683261827059184141538695263269268460475085438889353971614129545052743139851863664613204259885531441208750046125571238370818349131883919724668324404015915788628506816728214518788795352899391940237164260027271517918232179295316489264427413258273725990281045606400",
      "1863994139691031280910695973827706353402523769979107174811062922524323994038494347145657445606676517888603019714695551911797060999849793974076531015843044794235735430163486185977378366180882682575599435367894295124108963860314606312232925548605302651244322328477260161482752",
      "10660357844473669487935732247154391712204513400852880451254569334111540825913999435883995428449331386609892141952581153903916903452801052486272973150056664489791954913383794897057160929599025873570424245854084754288263733862330874092009097014249789591866815335364425435578368",
      "42720568942910044755203531581062498520419723019385651885137072963960917663519780394954615599356819811298507400982302024400447836123785732927024565987197921406361695525739425187363588536892169584488846959560864871193586756303105890659734748279349088104977512203371043398615040",
      "127339430241274711185749632466877665813419378951828943969071515123517228763273023897594559077581757496789914730941386405725615509394267717680919050632646209635715052600458854038815065808301561844775471649142779191104181070698694009076268415536639364330175238285518306564636672",
      "292410192349625682777564679459544091588639723438666091824857475126224276987341434307038165140210216495257855496094844383366157280236443824119572795894784424822068911235607614015138524584969649174656067399578414853263429076969459836215333328619129872224158120913157786267811840",
      "528417894796256846205620812755252493001215338799426504454830809645949243349980109767455676140088276186992924458532383423976487781924823226986820016748526714773430173097235053890626959889515286639513660546619314653285980101424368918084769831035351160042021963216550797045137408",
      "760709260870956392096619444762379115097460954626646102570011492018116191450916186377746842497385963816614534371504598749204105852038140091163622989652865674805201092528319716530928629339087571604133668621561737515471126051862688366395432291775242225397217647016082478873968640",
      "876919889751673663685775166519425657621271921694872876913613612321055654775169670985247185978660959146888017817242173625375307681917324147245314201106759231286758058360468095011225409515583504988922702330280158862969092890396039442139805719753057047654738347781700663292985344",
      "808379731978899903972545376314754713201930551848177901943351523049762937571316013044656597256610831060435661712274083696411040039784587706478432063536618226171347823131580654369171905357541153097449313308157045701812770833333370955077852197802148903277412854811000142885814272",
      "590745954176595605126496238936774300343172102644252705799338779990489798444334650481086440998677311030936640261226710221476386585940089585247374691705301327733551690685811929275627772136033045027527711692727871758724328811515626481735034287237882828091881427574689625789825024",
      "335801256742308276334067327968996162428454224784352392317627850552828638830620947763067547122878950034479510467469272980929802624294356433358226313987669710798883666879713941429404481317078198798023818116488805237680594838474471540956953843698038661484621699915740073997254656",
      "143152943516467693538055460905939007239674090347502525756768662377022668127365222133660160785199628228207029483809564739244625760628673985909757160887422681453163160333107621433505134670604500453090172151672899738171083807005587786627180347895624071470841616147021241102675968",
      "42481034088075105439176749500276523231483154024402383113250987687258638702773996986064704296455739133749204880036591660693710921048270963202330618129405280015212116744867526637788608478808524933572393198073894714801905624014640185911811456790229452382195999713736467151536128",
      "7261837353397362714229181626275190473434662361666752842809137380541347912081177492705368623100249354143858065853693878932000281854884078670134518357478499356955217245358292826415359072663701329208102940475241313977369304640056106594490704838547523838495172273066466544480256",
      "267821177714049468593948280349381128487447227784319451356473467661944453354186992805800493533967807604074814878036248621048716695320099917100180932285666893147775858724785635281291705001753530225036890361374861659973812247081920650730857435815335786540036399766301775733248",
      "35004092470358783504471677682605650918937634165730336972661921491021040093875915272060594271370364688294903678699452857178800164338624691897558965728032634245000603406467707611071538170334906514837381852783227424649810315662974414231883088836427143798506212034391077867776",
      "149828551897284053272832406949107105326835168526478737334676074391835004470796532802443619703382032924763529766393169914604229093990653236971528506109811835847077323127581243450680792874330604542369067721973145472326521917109222036922704363719738637399542040872756031732400",
      "69845220229178771849853695030585057461965696100567708383540897812098810630121165206384733599224491240243370536252348688100063332899443507952201721718039548735649098534699858512365187727620391429100929875286910968179495518861507581039954516859833020626423874368604200949820",
      "13922440155423745030010825319812813774162647556233568289085465397262548030497064687434681471581299706290036796858644572255289260621591424337237811715572543267102039773680138350407053528714595225077531557329454705216937170207390266693154956633155730312472577726067749756340",
      "1099399116949186223051336680613875734729171974734310432238845962462618165909604432520387393890429989959610531677712386180762880965530142555148672953535331622581765315405404382697749010540103334837312889984835384111014546972497446096094330490193203396299406630279839309565"
    ],
    "power_coefficients": [
      "533723369751297920161198460969155231296096584579603759450896954936856359092474362882215777933796626872612343436568595384008718109904276593857263039461/42605197315544713309106945264770777130081805271951793557107280829738715856751309231404204374540754227317937916950715691632744424312482836120000000000000",
      "-81546674363528472346458498127924657898647082244979981247333162775824285743247159222276302841253103188957761978647535274173765527052443/245976010539564042284855385566668988316593736009016828290183266317312005639156851090976664715499385725709226104054879973631496239725088",
      "28570430428071308446221253837489416451341810140411460499696904545549983167363133484961565241588735281880649806309422974646380635798437500000/7455909530220324829093715421334885997764315922591563872493774145204275274931479115495735765544631989780639135466375246035730274254684496321",
      "-588116396223166098111234372989354124265825287146733846299980277421550715509994939428240658352325513685608894155900390625000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "1289537138542507670931482673556168309252655361828977344903226945268286282791603533516969103522257532760913476562500000000000000000000000000/11891402759522049169208477545988653903930328425185907292653547281027552272617989019929403134839923428677255399467903103725247646339209723",
      "-7118520767395128631703663187075356768980305366750434540151494074280204843251410658839883136743164062500000000000000000000000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "41439636595523481997408679371211145780977460265810183867639287607607247587210382633129882812500000000000000000000000000000000000000000000000/69249933717216639279508192767816278617006030240788518939570657695395745587598877233706524138185436437591075561607200427576442175740103681",
      "-126905245856364210896678121912463749665099553344636318390286637285992249488830566406250000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "6736385700382845549884630774503236188997204967180513026379296875000000000000000000000000000000000000000000000000000000000000000000000000000/9892847673888091325644027538259468373858004320112645562795808242199392226799839604815217734026490919655867937372457203939491739391443383",
      "-59152490623236618557390141003879935818094015448379516601562500000000000000000000000000000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "582131216761508241030196318080482379150390625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/5326917978247433790731399443678175278231233095445270687659281361184288122122990556438963395245033572122390427815938494428957090441546437",
      "-8441577811026731426408553123474121093750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/591879775360825976747933271519797253136803677271696743073253484576032013569221172937662599471670396902487825312882054936550787826838493",
      "0",
      "90181466837032199687322229146957397460937500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/166590582936458835633840836615752101708467916892442246717090007665453967015773637157842749824938838207967287195088830580932839763676356689873718154771073296043",
      "0",
      "-2019453618070674914121627807617187500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/46841772230825014873410445330168748981293744454143099706443233070271394102184653078150804041274524207647695414296276232537312597126995562225499795611786094357196841606642896553093",
      "0",
      "-118119276179819471947848796844482421875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/442512257522586978963457504338392668954408818766843900829641277007483738048564023737238092208257118593100060010996655345347849997354432045807591965360701876867927977365489116595410664171405921803623023633",
      "0",
      "27614064524940069066360592842102050781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/8668285494229907324336034379577976766878779207399557131447987108926811043035479146699701021151949871427578783561515633833916399335852915100151464359786716217349803041615756275309527151200657743469052520784705633382021317003749",
      "0",
      "-184381904272092739120125770568847656250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/145969571264597003543429369606166813521564839244684245339833341774701980010168066861171909390711625453260314622469494054002662678348700665207869736954664154860118603523129579039020473016236588468452221272651079728071185034907694954360727123928033729"
    ]
  },
  {
    "group": "G1",
    "name": "G1_09",
    "lo": "969667508729/2000000000000",
    "hi": "109952501247/200000000000",
    "degree": 21,
    "depth": 3,
    "denominator": "19721655202640103772162629560520132179913130386634818471781453812604147470123430407273963000440502641924638597547621783005547014927493994103268826794114055294031668921647452804911151117107827818226925482161216264113623543627692162397457421457457222998239796023787520000000000000",
    "coefficients": [
      "1099399116949186223051336680613875734729171974734310432238845962462618165909604432520387393890429989959610531677712386180762880965530142555148672953535331622581765315405404382697749010540103334837312889984835384111014546972497446096094330490193203396299406630279839309565",
      "32252322756442076338145315265969967084462575382607469864946065026167414937706321478421589071816759872013605533605275647336751739930674562979006452332911384881332103473346845722898404913969744838089609822033631427445673802637502469342806923954958812332102500745685501245390",
      "436442872249545398012543493953728123667964252628045739900752890390196148774306301026122885603933694554714745271184970189729312919081106280787574534064816381020250372528034005962192215432723383689342495169370445412754228167463751634032993863295894661019022334760959230730820",
      "3620841903028804467479603042887024427382638951730645280556245381150640581574229744606740209659535950594312642049485994282495392957019434355693280240956486597380021149107610865613885131098851381373551433407192382294816838229384289818241476651411245245551092659500204043313960",
      "20721112082515930856679706047326807900439570287708232521998742289246424879518568244299249884945291704890442204992051440293485296874147128725656589585435619461393444235806908097268468467829967771808581520661206563547955981995958372436763298773572519085770192862599981891301856",
      "87293354758853127713104124435187938646928403251811641916300884263685150713302233276742330142272239006625298289223824034261913429182964084954685030538016448879095568390230734768506468767635164161073086661475782319425888675939345596506366270121464372248745111201986511633892096",
      "281960583143992636262016436256539119939659480878519634258602387831198850708403992970454055139278585451830637521695100089795364724522616757549289346878940206502722095344167233237363302124313797236515461135604860566877134889226717739255686556012153060847922983447052574753615104",
      "717481955417947858186568532233514509714949553065423080564346239103127756615471683641890426014656136627242423707560837553798742653267276913571174242547020052885874426862144926113897954082931602732381594226971153085977496186294112793085580680888800299070540295619114337146204672",
      "1465206720360825443136616374909409548209851774566654962778733376308501381772421626186736991853588518962125321919611058504738243957509065209611872552515398860057956747138250727772153828787670081130335864239396875807664648053562337097098564806562375245732185151966347434308591104",
      "2431726300641817434569389075874634245010544387447446695757958770067738470511586133933413720114064419170730836128245631151626722520889182348080608016041184756232861065018407589728651943193994949676931832454191424363503715826241761762014877171545910987894733056056533503788164096",
      "3306489677706622686589478418976101751842125428591494486036213612356759864136630455719766823188662629128618678187122172708953047719108523691761893238967571065363244684414180047792123546358969232573647360252754316921940643092852046173352723094469247772065568037321324638952175616",
      "3699654491193444377257435564039093569964342831893025072136740132350437784928412360254935152147112963760117902201230208894126049638573995487575119974880740126481775267607453113647814039356674610567813233539287687423126488314290190343257465207586274937002387161220271128998981632",
      "3410060967965090950370494466868754552121645836969878888632172910761130773303587154683972148557379058278771247325142956856754282793503111338905767678874134662043246529107025495730686786713088052055536571974906395761188856439164595841360717262868366764046999228798070379714445312",
      "2583539913583696090504288859106404805583044524156352584784934778347259897907698135221604984038094016471378082871862616709052454157625199732023269175510629938661847944979016515204877943478899005174374329673736316664009831767038420375160248203851310227311441963300239655015579648",
      "1599628060250591768223393115996221452015543854129907396055502084219301929475485887673924329977736649870136912729178808937445901654635891515212605486529639337495962236965059669389584013383558641495539013737451686536416846260422175644681467839888688904022206624454633767048380416",
      "801339872049219807075583081684141291659814947067009431572801660850705652921928946085018155147650302028580835033148512292106858574966693461884991383807708797250601931631671777232529086140503427492070679154613411068916870505461766791272885663593251485315766493249211433083338752",
      "319744479745546612067478685366348194890013297648341856384901490823645659186243013283552507948301091584450356751270793032939828239563136944389530190306982988288062768957499068786669059178083600183469389469766177361618358519272997811301799226016338494911239585316850950341459968",
      "99224635346051100508183089839987246890257876716543079274755616433349612867326487298732682975704604054288841308439197001679515582765520045649240990954182060272989846981844465536763461121502293726397925568003409172906911670392497182339171661063205415343675990506179663083995136",
      "23077354627890545617391871734934736180135509428775384265702113732551459038269338310703708714239205439973019243165749748545698936669436775569060056291083499632368195868373368375494857211229993550775591224862636617362860493719622655125091445341839138102622636898942596661116928",
      "3783827858293026774458230098469236106538273433585260889723178027458952779479465444704367483394917036189749121235745736772178188010186597891772263536781661052009908541188283696503231967540261517196977468868826538710987668638153292398932783209036673347789433103375495598702592",
      "389940372694784124732997481906720544246471350115605996036670000886529155920134948091220985934447802817140177977371051223212907663168737305226161821352191141194059293195435326054895288151634700453304588493862312970297927853128313642755230857737251155244717722938456833785856",
      "18993452029782699689359930602466289975094194721564091145626605400513326777733247987990596738144313362645133848509360551576356462267989289912013641989554290353570420091961453998052537469883548960290996571398977094959963941348102060991491694715952271142510962084192878329856"
    ],
    "power_coefficients": [
      "533723369751297920161198460969155231296096584579603759450896954936856359092474362882215777933796626872612343436568595384008718109904276593857263039461/42605197315544713309106945264770777130081805271951793557107280829738715856751309231404204374540754227317937916950715691632744424312482836120000000000000",
      "-81546674363528472346458498127924657898647082244979981247333162775824285743247159222276302841253103188957761978647535274173765527052443/245976010539564042284855385566668988316593736009016828290183266317312005639156851090976664715499385725709226104054879973631496239725088",
      "28570430428071308446221253837489416451341810140411460499696904545549983167363133484961565241588735281880649806309422974646380635798437500000/7455909530220324829093715421334885997764315922591563872493774145204275274931479115495735765544631989780639135466375246035730274254684496321",
      "-588116396223166098111234372989354124265825287146733846299980277421550715509994939428240658352325513685608894155900390625000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "1289537138542507670931482673556168309252655361828977344903226945268286282791603533516969103522257532760913476562500000000000000000000000000/11891402759522049169208477545988653903930328425185907292653547281027552272617989019929403134839923428677255399467903103725247646339209723",
      "-7118520767395128631703663187075356768980305366750434540151494074280204843251410658839883136743164062500000000000000000000000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "41439636595523481997408679371211145780977460265810183867639287607607247587210382633129882812500000000000000000000000000000000000000000000000/69249933717216639279508192767816278617006030240788518939570657695395745587598877233706524138185436437591075561607200427576442175740103681",
      "-126905245856364210896678121912463749665099553344636318390286637285992249488830566406250000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "6736385700382845549884630774503236188997204967180513026379296875000000000000000000000000000000000000000000000000000000000000000000000000000/9892847673888091325644027538259468373858004320112645562795808242199392226799839604815217734026490919655867937372457203939491739391443383",
      "-59152490623236618557390141003879935818094015448379516601562500000000000000000000000000000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "582131216761508241030196318080482379150390625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/5326917978247433790731399443678175278231233095445270687659281361184288122122990556438963395245033572122390427815938494428957090441546437",
      "-8441577811026731426408553123474121093750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/591879775360825976747933271519797253136803677271696743073253484576032013569221172937662599471670396902487825312882054936550787826838493",
      "0",
      "90181466837032199687322229146957397460937500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/166590582936458835633840836615752101708467916892442246717090007665453967015773637157842749824938838207967287195088830580932839763676356689873718154771073296043",
      "0",
      "-2019453618070674914121627807617187500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/46841772230825014873410445330168748981293744454143099706443233070271394102184653078150804041274524207647695414296276232537312597126995562225499795611786094357196841606642896553093",
      "0",
      "-118119276179819471947848796844482421875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/442512257522586978963457504338392668954408818766843900829641277007483738048564023737238092208257118593100060010996655345347849997354432045807591965360701876867927977365489116595410664171405921803623023633",
      "0",
      "27614064524940069066360592842102050781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/8668285494229907324336034379577976766878779207399557131447987108926811043035479146699701021151949871427578783561515633833916399335852915100151464359786716217349803041615756275309527151200657743469052520784705633382021317003749",
      "0",
      "-184381904272092739120125770568847656250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/145969571264597003543429369606166813521564839244684245339833341774701980010168066861171909390711625453260314622469494054002662678348700665207869736954664154860118603523129579039020473016236588468452221272651079728071185034907694954360727123928033729"
    ]
  },
  {
    "group": "G1",
    "name": "G1_10",
    "lo": "109952501247/200000000000",
    "hi": "1229382516211/2000000000000",
    "degree": 21,
    "depth": 3,
    "denominator": "19721655202640103772162629560520132179913130386634818471781453812604147470123430407273963000440502641924638597547621783005547014927493994103268826794114055294031668921647452804911151117107827818226925482161216264113623543627692162397457421457457222998239796023787520000000000000",
    "coefficients": [
      "18993452029782699689359930602466289975094194721564091145626605400513326777733247987990596738144313362645133848509360551576356462267989289912013641989554290353570420091961453998052537469883548960290996571398977094959963941348102060991491694715952271142510962084192878329856",
      "407784612556089262220119603396863634707484828190085832079647425935030568744661467404384077067613358413955443660022091942994063752086812871078411142209089053655898350666945741863311285583474355878917267504894725018020557683491972918887420320332744232740742684597644056068096",
      "4140712655519129524200672528272097915758542995074857610582726528428981035969995830967629306058228148126054434888766551167801309788548109208817249953919619301246689690618492012671551916177054625709231049089474779665440265245426477921576572460946534897709932336559240044347392",
      "26443750336096461709732447368029947576002886797045902345376532098588384997729546630954255638442805972755136249130185587927695142240819637010228124647812002398512535646720434829186537239618532695694268856502530286602262082096490016489850496498975736083706988171911267841998848",
      "119134891209981876699675014238174805764759939335598378530906617911431058897689773029230679827751946883628141659354669269454411400317199261447137769821567869650594911957047913660025227487901583964537214792367595750408544247946966537323442607173939962312257400836668877536362496",
      "402536127268596084986283083884470475536195924946199375833898849168271997680981085883355778534221150883017579798063411197529548561017278848732530824955772636755334070204496130181882199726754444984963544258082068292116855985881213393523175910384883840788436003357764760269422592",
      "1058561953580753936682095970093568376064024543883010284893260588223918373902024615933466943079675564873623516349018878165917280267109631226959089509052950415313024185933972094230023515521013343307878867124105459964455883979476457033983587974331443890195183993443580132953030656",
      "2218977221134238424293921646940316255945510148996682463224572028237492452339865545107493155897105081925818367517302019957572279151149228569744517112669303339203109329269808069375593493645017248411623400128265573094952402867454268845818917320913987657799558713069268043537514496",
      "3766588845514166696751328988660392243273027609399450154643620397216904007598958847477313933007642885578009115552875541347050964933159435634505556053148987545053565402566849452648316095146883525507175016097813927483627478729163260546518477285463093470841362739718223052451381248",
      "5229937695605650339992285981988659794915618804611502163137398354006335013675619785228816277350619682975641747115533140779577254386252189470356232100287313271876053609013778684988516570827902359106808280103140872363648637913869362941802257242611611773654454488324533953802600448",
      "5975130413186143809615879343984907665551985684633016216763441485827258121319827361774123685881207925757937428088630802861784825853995440829672684349807570772970987087489224667116145489665747189420537348296238938466661668267597743872964868714120509060109296386664038865007947776",
      "5630128817918645751119061044522418488117504632989604799500410984007798108993573261505111715420591757790003881468112657321420516698956849141170493869715350370564742543887404860405968847089553799982759422770387778349730710782617405378762382868637186316247556839121802288515573760",
      "4371439440984780785094469544115579523441380611942762417186105864607881689810866281319884616301554171836731745946807910885943345901205383149303677890088554074803336794067616910723270883499673501090532425538003984679824953095819103476200295121719562196266279108127536843233985536",
      "2785251416422509241762416383933301921587543137283156721625101176253701908641537355423797689115711947600488938924895133493693580925749066817717604003325268252756003235581345245736634722926814175775853350293728319904798788811356348316965866818269106195587112324339474529902840320",
      "1444978586630186015848408380981113038364306059298381256387583400130463007814798315295792606580990177530559055628505494916407336573879041293852051157054446686507313996167821376211348047787395194028821576387199222480705754560377052567732803056010669479956068063836282784530944512",
      "603003462968737132359912506958913726212721126001674199510150387162881076294463285723846875684021593359293735820162543097606119926144213162527856678969309388810153675387076599803599768509522129221607984350963955702025059938530568675794194929324325253313260879397485743674863360",
      "198790389214180240653306203554602812981088305127964833843385012789696734121447420707081393414031563933733963532126467908387326265208890719213149931935796747771670425287303099205757895866265730363045007071954635748706284493377528973771275535577520542405293469358848059718045440",
      "50414074616628999526565893858166295240855778490680512749249733506033402065900484703359914599963827789897015424326549707820064280114898430155531942876776126386081717783774329170390245299156180714650452072852792422603602315982428055512047142371886654515185877698356112132591648",
      "9448340713922053633696929877243073377128997633709187010995412406638253014746844557209857465722573582884401329829790905303756260204770175776218540398362416355168157282267250864235905673226856813217167666883932127350008284626776637025355443899023872111686702433936625394043944",
      "1226562240505735211484727196934598968456261719057820999949615722012302798699713490647014877624118328221338373947212163748798015262882198299277603362590582820703565742663850945808769846531928443828099107969307785200484052157498444731646560975231386766869074964750344134149036",
      "97951624783827523239568420322366571201769314908811232679683904713075695379258998424886787319348040792916702179955406531544178135073057150961627623014667031488040068309004176490273153200029627222168671359170883121212032235936047177879761987083373515636581973431052497914014",
      "3605642283894502106137262181180477320046571836354194451205999449208626446449550852451988678743326661797849353161130302185089417260392179106773749441320715276370286616002299973788564325374142274867317180910311936308801664126363409732422276212091922965688410334829575545551"
    ],
    "power_coefficients": [
      "533723369751297920161198460969155231296096584579603759450896954936856359092474362882215777933796626872612343436568595384008718109904276593857263039461/42605197315544713309106945264770777130081805271951793557107280829738715856751309231404204374540754227317937916950715691632744424312482836120000000000000",
      "-81546674363528472346458498127924657898647082244979981247333162775824285743247159222276302841253103188957761978647535274173765527052443/245976010539564042284855385566668988316593736009016828290183266317312005639156851090976664715499385725709226104054879973631496239725088",
      "28570430428071308446221253837489416451341810140411460499696904545549983167363133484961565241588735281880649806309422974646380635798437500000/7455909530220324829093715421334885997764315922591563872493774145204275274931479115495735765544631989780639135466375246035730274254684496321",
      "-588116396223166098111234372989354124265825287146733846299980277421550715509994939428240658352325513685608894155900390625000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "1289537138542507670931482673556168309252655361828977344903226945268286282791603533516969103522257532760913476562500000000000000000000000000/11891402759522049169208477545988653903930328425185907292653547281027552272617989019929403134839923428677255399467903103725247646339209723",
      "-7118520767395128631703663187075356768980305366750434540151494074280204843251410658839883136743164062500000000000000000000000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "41439636595523481997408679371211145780977460265810183867639287607607247587210382633129882812500000000000000000000000000000000000000000000000/69249933717216639279508192767816278617006030240788518939570657695395745587598877233706524138185436437591075561607200427576442175740103681",
      "-126905245856364210896678121912463749665099553344636318390286637285992249488830566406250000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "6736385700382845549884630774503236188997204967180513026379296875000000000000000000000000000000000000000000000000000000000000000000000000000/9892847673888091325644027538259468373858004320112645562795808242199392226799839604815217734026490919655867937372457203939491739391443383",
      "-59152490623236618557390141003879935818094015448379516601562500000000000000000000000000000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "582131216761508241030196318080482379150390625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/5326917978247433790731399443678175278231233095445270687659281361184288122122990556438963395245033572122390427815938494428957090441546437",
      "-8441577811026731426408553123474121093750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/591879775360825976747933271519797253136803677271696743073253484576032013569221172937662599471670396902487825312882054936550787826838493",
      "0",
      "90181466837032199687322229146957397460937500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/166590582936458835633840836615752101708467916892442246717090007665453967015773637157842749824938838207967287195088830580932839763676356689873718154771073296043",
      "0",
      "-2019453618070674914121627807617187500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/46841772230825014873410445330168748981293744454143099706443233070271394102184653078150804041274524207647695414296276232537312597126995562225499795611786094357196841606642896553093",
      "0",
      "-118119276179819471947848796844482421875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/442512257522586978963457504338392668954408818766843900829641277007483738048564023737238092208257118593100060010996655345347849997354432045807591965360701876867927977365489116595410664171405921803623023633",
      "0",
      "27614064524940069066360592842102050781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/8668285494229907324336034379577976766878779207399557131447987108926811043035479146699701021151949871427578783561515633833916399335852915100151464359786716217349803041615756275309527151200657743469052520784705633382021317003749",
      "0",
      "-184381904272092739120125770568847656250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/145969571264597003543429369606166813521564839244684245339833341774701980010168066861171909390711625453260314622469494054002662678348700665207869736954664154860118603523129579039020473016236588468452221272651079728071185034907694954360727123928033729"
    ]
  },
  {
    "group": "G1",
    "name": "G1_11",
    "lo": "1229382516211/2000000000000",
    "hi": "2588622536163/4000000000000",
    "degree": 21,
    "depth": 4,
    "denominator": "41359308651527098905998402908103916241369181216591982827733419426010413075264292325475406054299800996517539684124190117473648933449223884721658426648929879287989102542370798944725030387544915324650233228765359010718413841765901873756152626324349330125204584710878045143040000000000000",
    "coefficients": [
      "7561579926953922880889971657787000372690308219753871601735564156906769369424568469321392961603924995442683366680570735488064641586465979198128782188364620683270499317322455394630635252087033220022543960580422497853876027525931277447168841402741000431339381110508514014503370752",
      "135480044789721841739580411312344661975278247772425308336338040874145174778872023251249790390350946133971102145389057808653568077811312369614316992503258054313417625828474981563400348550867280036597398019169340742689066953237958633993369198818406046055045925608578887404171034624",
      "1134626692156197593525805383692429207136173343500441774691671289748292926037727482367477673512467573738974227005138032649026313010880177899245316302861349842458248923509134357615223625213426904595016344319843032131906968328686775017479310562339171983071773768661122175677018144768",
      "5884357647849582575657839892358279104489006432779901297408251503518768982814178204625010084135536373269815762473122899139951846391878923285290538330239026110095311666365780015774231044090193779244771162108383231909317921650168058870599377892885768584342067246127717196817649631232",
      "21088599795924943764424426199518121995586044781412921930571568334849417482978391386712378710361883486515810361864159406939981986878394933248835744289433102624107396738388568116275397753193814383076124962089982825831356660175883409835972326032467277686095633315150935931771380170752",
      "55121672150916145995163099239115816694334879498738900442513354287020751715647026947032108052850846108386063086901464965582455630583005686147227119870929514410683817827031870825457895712153325713129142287146839636878355453644329481222505275061875828448991905308872900214195880919040",
      "107880847577377111209444045948780365711408146553781636999497886991837983382411872059474266085503976030503617630924190357186169240276299382415151673219146508094353292134040202304921642401812331113416962968798201445296266358437111912093809475458090095414551825471726804109508878270464",
      "159218662836007650397560779482024550127292273280236218389083914470855520508771571714774671289224455334552182235008768243724828483919539472947826330875922941158256844870833487851168551780579121638154568282001131409306381824785515465110506400732389844921606400174925441019969609269248",
      "175033263153696633695571175022935789599097812106081341977809142631812114343521340479005008634678204504866980790083602371172344104978542862931435047208876611185531876146722875296156814340864963285789203170001023162627711253634742439627921379308231051162990734838329337732321904541696",
      "137640308688007155341807963579493386174243511991004443398999198184170019701633397813293383117471829048460735908016760190543089510414167726826154326973510372941975215927708340281764540559466275031570322641518779418233788652690609951364738998598325554176682523533365490099984427868160",
      "70859624273077449309981136990532740236665744015671782585152610783908942259794865640226540756663841884764201360550247113807300268304672804916537828351215268718164402487316201742516069764241493992273231893883851827524061669803233430059665979473580800029673938410895056062468802895872",
      "22912461933041812921391283004939566905923638524467863100434259128236524965834113327102361800676738226617981256779233519743446399036325180747848881990605993699321287317817005483672725123894455285976452211166257055925655969937874532647806365384148324430063289377089378758921349656576",
      "19696686633438800907506965067827146514230151075038344744773728663324133656247623147429453658999014684696190328569939423308610339390076071637222270753430913715909588603508064350502990144717200441430029542213832403612464191662813105845116476021384177340673956029627474051465138011136",
      "43371745673478407112907744869407345397860099929276995251849994690194886089113200671663563799232679872425198567740331089284526724179875787395505685854279862763848851975825160885300753565880664691380932763211114832339961417997351199160719668191764841244933563923389356030812567078400",
      "59175424672349261509916495864473796323719611247298262838460566320309156405051776837176448337822239203048111492675427769707474483342768214121627742354714023656827940663400191868664106405604479601262721536835023373399064669556023581612812741034085877770709177660346408413547291077632",
      "52053715386707078178932788282894037971085406415497809099891963591887287373306956722202248023977175421841682664103546648671523740790360667740158347988014219808931822793838188385502506214442283025483869280505090674536445823001576933349163300285156708174389235769826958741295240404480",
      "31917726872509375749142850546271148270642085442455779596268900481864154643051285509980157789139305745270004118535967634785470272756664494048925657018521706198809989766391433697223583264353531659433031897503493421854310546174212571060791215511961490541961587369286387679379284168800",
      "14005983414689329564154583199191996118091526119560940409307136597266470588171980471328887425515706329600324930691043371963057904449199651599881921246210768304653142903585994527307545887882861311170720807386525627885726785521595390171440908935432325152985554721185949646434698842992",
      "4358359540705083933117674336577227050056862196057649049887013208565581404419798059725817355075937385475021057095042540912249011576074283708479500039963977416834980160760124724994675960032644564438005708536663486286449481838714443808775346779262810535461776633231962146998989406480",
      "919933932538242367997138054240585922862002131434409601395813237054637412867020375205384289051944764221131341641576213365017447224805948226059286681358393038626962410847195988660413516087707299183637883545501127944221325099476577422261905259111667140767836716437261778167664672360",
      "118691579481038441544776507583799644230826702763519450481748098450783799929500214735316688101521626445909852765269466704322671831642055407178526026227301203535201645429068378571226450827010885703853810963819864068740297762038179940838354062104884316684745702395931726713485205230",
      "7090662617723739743441824869574486067143000587005552413107569445890324945432189549863565583668980604007872444054907330836142787571980120305062744357950972521803326391911295594974128401934635062727968770357900689538743065439717829027251950569254692805095814662745259654612721755"
    ],
    "power_coefficients": [
      "533723369751297920161198460969155231296096584579603759450896954936856359092474362882215777933796626872612343436568595384008718109904276593857263039461/42605197315544713309106945264770777130081805271951793557107280829738715856751309231404204374540754227317937916950715691632744424312482836120000000000000",
      "-81546674363528472346458498127924657898647082244979981247333162775824285743247159222276302841253103188957761978647535274173765527052443/245976010539564042284855385566668988316593736009016828290183266317312005639156851090976664715499385725709226104054879973631496239725088",
      "28570430428071308446221253837489416451341810140411460499696904545549983167363133484961565241588735281880649806309422974646380635798437500000/7455909530220324829093715421334885997764315922591563872493774145204275274931479115495735765544631989780639135466375246035730274254684496321",
      "-588116396223166098111234372989354124265825287146733846299980277421550715509994939428240658352325513685608894155900390625000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "1289537138542507670931482673556168309252655361828977344903226945268286282791603533516969103522257532760913476562500000000000000000000000000/11891402759522049169208477545988653903930328425185907292653547281027552272617989019929403134839923428677255399467903103725247646339209723",
      "-7118520767395128631703663187075356768980305366750434540151494074280204843251410658839883136743164062500000000000000000000000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "41439636595523481997408679371211145780977460265810183867639287607607247587210382633129882812500000000000000000000000000000000000000000000000/69249933717216639279508192767816278617006030240788518939570657695395745587598877233706524138185436437591075561607200427576442175740103681",
      "-126905245856364210896678121912463749665099553344636318390286637285992249488830566406250000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "6736385700382845549884630774503236188997204967180513026379296875000000000000000000000000000000000000000000000000000000000000000000000000000/9892847673888091325644027538259468373858004320112645562795808242199392226799839604815217734026490919655867937372457203939491739391443383",
      "-59152490623236618557390141003879935818094015448379516601562500000000000000000000000000000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "582131216761508241030196318080482379150390625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/5326917978247433790731399443678175278231233095445270687659281361184288122122990556438963395245033572122390427815938494428957090441546437",
      "-8441577811026731426408553123474121093750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/591879775360825976747933271519797253136803677271696743073253484576032013569221172937662599471670396902487825312882054936550787826838493",
      "0",
      "90181466837032199687322229146957397460937500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/166590582936458835633840836615752101708467916892442246717090007665453967015773637157842749824938838207967287195088830580932839763676356689873718154771073296043",
      "0",
      "-2019453618070674914121627807617187500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/46841772230825014873410445330168748981293744454143099706443233070271394102184653078150804041274524207647695414296276232537312597126995562225499795611786094357196841606642896553093",
      "0",
      "-118119276179819471947848796844482421875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/442512257522586978963457504338392668954408818766843900829641277007483738048564023737238092208257118593100060010996655345347849997354432045807591965360701876867927977365489116595410664171405921803623023633",
      "0",
      "27614064524940069066360592842102050781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/8668285494229907324336034379577976766878779207399557131447987108926811043035479146699701021151949871427578783561515633833916399335852915100151464359786716217349803041615756275309527151200657743469052520784705633382021317003749",
      "0",
      "-184381904272092739120125770568847656250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/145969571264597003543429369606166813521564839244684245339833341774701980010168066861171909390711625453260314622469494054002662678348700665207869736954664154860118603523129579039020473016236588468452221272651079728071185034907694954360727123928033729"
    ]
  },
  {
    "group": "G1",
    "name": "G1_12",
    "lo": "2588622536163/4000000000000",
    "hi": "84952501247/125000000000",
    "degree": 21,
    "depth": 4,
    "denominator": "41359308651527098905998402908103916241369181216591982827733419426010413075264292325475406054299800996517539684124190117473648933449223884721658426648929879287989102542370798944725030387544915324650233228765359010718413841765901873756152626324349330125204584710878045143040000000000000",
    "coefficients": [
      "7090662617723739743441824869574486067143000587005552413107569445890324945432189549863565583668980604007872444054907330836142787571980120305062744357950972521803326391911295594974128401934635062727968770357900689538743065439717829027251950569254692805095814662745259654612721755",
      "179116250463358627679780136938328770589179321890713750868769818276609847778651746358953066412575558922420789885036641190795325246381109645634109236806639642380538063031206036417686942054243786930720877391211964891886910986429968878306227861803812781129278513439369178780249108480",
      "2128427352184646090697210641331168450029054513978295609136247633571158369850051007678111855273023413751350084036919703094470515519587032995170950892945161815533690762889949145589623340632365323720979212093343144407153589587312356171619381253090236429658492937306010819502942737360",
      "15838179742739501346964442573149840157672450943914211112489873881188009757505309809786440481979481182680244628424272871769742650684458119471961213887504390996223733735277540260493661219356476737036925250297346020043560789070976444049988719924138391579528752782085435846202871641600",
      "82874497211618818625588136529172623958128151970976052653749107501586791847645699870529161160576528632849412581548031498240293622795065031663823050381046572166283675112025614276359360557620825620694361104624821358739452164089032617086529362229635885012656316221511085519882879665152",
      "324538869439703471784361829488946361731598069526081958202983062867360193927352945078949414459203121656304814274949115866093260589433388493496955559722782649521398505764513175776655641216680847519571397515022681739373391370459689539400368281927348767296354792012606154637239190192128",
      "988111009299918048738051001481106062676124426419934311845605850913733577338503874412507960991697458812682882435334390202518846456564275301152273341223244845137435341208039863746446786027487641047812993251972307256277548504042355017152817639009395476295962673813342262456038824869888",
      "2398138535201345259486952299991447478621841552085786774351768243550541032264641601139560367631726139892139792667244377259490757748404648672522749222030700266547617374395034783800581716528506889179414737764712680523783861177624680426364819753074176953850921436341381139503920875307008",
      "4717992956862903710320990064954563436644045914859387002496007408355752857078475857682737489366395542907636323586935597423668118571794798266506451626160155546170899864948362987381233476519720667639304678429956206602707129067955297910216470012448742773171226991226949768328479704612864",
      "7608570402726199902003894915071228283537360617493806312791146620078036547354301950281346166177286786741986420376857795588211222360674675446183205936143160085892527426538377238174065372677340581294090037048681434843715275229409825884216349619125047650495938831206813100986424201576448",
      "10128108810016336756205017082420810008848825813279607410710891945624100383797395825507452111131700595108928191251214355466835711655753852681820336291142781677202034993556940515494381888647417904239008444713786423030289820379618405094176105171003724600753648664587629201563795635306496",
      "11167159425148537169147090017652945071033784265062302408084825448970212707817503248228582602216063080587271633264321266749835106864580328435885462372888535322040457196051390256054538279491002773950829262150224032209819163152451595302945534204785701838421099542837472329377119157092352",
      "10202163362611782810512204198011223466298433788006842329929114221713727544996266121051428005968183941198818032326439903368728912044732699046264916952256397133958972866208302501876495487332358542299915935791751383195313872871099938244919563610629290734423219395164455330821819777155072",
      "7701268893644327813967789657341512375520956808995719910560949958063103006194933157485230741055021791325429095224056470771723339018732881240412173866201941139133291382572466883650107525356274391022862046196663817119385472644747764064016503980847543878711507286843015952474453227601920",
      "4773515572453135080007919173256591615089411634234325226388986055620984367970444039721710851117728555435282228676472448779661464281892533825128492097216300368962991884085839590858103893491876309474188449959312975989154104523828578791313380244118829495922506297236465216573420402114560",
      "2404290626494568445081245425204487532874735799387381324862287270051912758351879212705993821697645683150372229027415879063225046990063658137832632063323794899175917496843428914855199726584512278813309291593238213278047098748613358739704394804623639828417492901550572123427575812849664",
      "968400229657988723435503748276607593305995908194105574225175418508200320212944379588576475296945264773342706508288099642868872448514306620893891897413878941254971565758688300788541040842193129691264635032430281868270448476383036000447793642117653252214061741407659602501187810623488",
      "304479480209276921823864822269546464005508125033068038433820841231730404539555411345840947146892635922184271408540561398738010780004988385978217919388550268984528148839181897238088139730754616677217530706860931020569918037777104549173861458108763512798644975917266388240211399147520",
      "71995879299152976549616608801159609239032853799653820585683863462896004570579945177791652259968385027482449654836930908569396549965776465008096197308171835149243349251881072484291196867236979853274041966764772373554895560583689144484261306894046541492632542120694035985414592921600",
      "12040273224475721436500517767881929760505311853353141486789129912194312959927492112769339638129565804314145555933602719788242834463168029079635435874513631114791572388981989810499991215160921332870547896452858953859766130137508970460819308659578360480315794307026491893568671580160",
      "1269401874913130198644395272850733666034995199624297243061898775896671732543346405733452012625958501457873820556198887851447476326963767298957956285628902009818385223711333307780431306499626964708554935519772696931278224636950930244293873007844697645780603195994028736548658216960",
      "63435220914859717631353972199358658656121574792010634332666187037420989285737756002885311608996327023222404988178278551795245225794539436122109527972815737586335128679978227101595235118612300578843673710272734107744924557291420433048184130648098452541251345720652090041381683200"
    ],
    "power_coefficients": [
      "533723369751297920161198460969155231296096584579603759450896954936856359092474362882215777933796626872612343436568595384008718109904276593857263039461/42605197315544713309106945264770777130081805271951793557107280829738715856751309231404204374540754227317937916950715691632744424312482836120000000000000",
      "-81546674363528472346458498127924657898647082244979981247333162775824285743247159222276302841253103188957761978647535274173765527052443/245976010539564042284855385566668988316593736009016828290183266317312005639156851090976664715499385725709226104054879973631496239725088",
      "28570430428071308446221253837489416451341810140411460499696904545549983167363133484961565241588735281880649806309422974646380635798437500000/7455909530220324829093715421334885997764315922591563872493774145204275274931479115495735765544631989780639135466375246035730274254684496321",
      "-588116396223166098111234372989354124265825287146733846299980277421550715509994939428240658352325513685608894155900390625000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "1289537138542507670931482673556168309252655361828977344903226945268286282791603533516969103522257532760913476562500000000000000000000000000/11891402759522049169208477545988653903930328425185907292653547281027552272617989019929403134839923428677255399467903103725247646339209723",
      "-7118520767395128631703663187075356768980305366750434540151494074280204843251410658839883136743164062500000000000000000000000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "41439636595523481997408679371211145780977460265810183867639287607607247587210382633129882812500000000000000000000000000000000000000000000000/69249933717216639279508192767816278617006030240788518939570657695395745587598877233706524138185436437591075561607200427576442175740103681",
      "-126905245856364210896678121912463749665099553344636318390286637285992249488830566406250000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "6736385700382845549884630774503236188997204967180513026379296875000000000000000000000000000000000000000000000000000000000000000000000000000/9892847673888091325644027538259468373858004320112645562795808242199392226799839604815217734026490919655867937372457203939491739391443383",
      "-59152490623236618557390141003879935818094015448379516601562500000000000000000000000000000000000000000000000000000000000000000000000000000/161421756916588902749436346778126523582764639255917293565432768520736003700696683528453436219546471882496679630786014982695669407319589",
      "582131216761508241030196318080482379150390625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/5326917978247433790731399443678175278231233095445270687659281361184288122122990556438963395245033572122390427815938494428957090441546437",
      "-8441577811026731426408553123474121093750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/591879775360825976747933271519797253136803677271696743073253484576032013569221172937662599471670396902487825312882054936550787826838493",
      "0",
      "90181466837032199687322229146957397460937500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/166590582936458835633840836615752101708467916892442246717090007665453967015773637157842749824938838207967287195088830580932839763676356689873718154771073296043",
      "0",
      "-2019453618070674914121627807617187500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/46841772230825014873410445330168748981293744454143099706443233070271394102184653078150804041274524207647695414296276232537312597126995562225499795611786094357196841606642896553093",
      "0",
      "-118119276179819471947848796844482421875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/442512257522586978963457504338392668954408818766843900829641277007483738048564023737238092208257118593100060010996655345347849997354432045807591965360701876867927977365489116595410664171405921803623023633",
      "0",
      "27614064524940069066360592842102050781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/8668285494229907324336034379577976766878779207399557131447987108926811043035479146699701021151949871427578783561515633833916399335852915100151464359786716217349803041615756275309527151200657743469052520784705633382021317003749",
      "0",
      "-184381904272092739120125770568847656250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/145969571264597003543429369606166813521564839244684245339833341774701980010168066861171909390711625453260314622469494054002662678348700665207869736954664154860118603523129579039020473016236588468452221272651079728071185034907694954360727123928033729"
    ]
  },
  {
    "group": "G2",
    "name": "G2_00",
    "lo": "84952501247/125000000000",
    "hi": "379857503741/500000000000",
    "degree": 11,
    "depth": 1,
    "denominator": "8417845694020636113748384306059338711278985632308575901486271780636899748540034459557868081374867867057604626672100336875388982426147456000000000000",
    "coefficients": [
      "12910948433072596243314016096200208562220864408187799417970187144832120765281088762857223655900623131383949011194853985034137074894749844582480",
      "173523661139844616058028030883576056031279487882368964903348678193327064678972051347050825766593989476386195520565455842494058956394412165864184",
      "992468173797822809887492843708124653210228552241914972409110487864739397655424279162302212506164773668556419766358665456428746009921026198015764",
      "3106631206447874528087944058017548286574885837767340734971845486922672311074859491351615594890791965288980693938432095405049685800314678098409210",
      "5894682835725272357375436898493123320984761547834877458696159779263401062339119974855678299558848376703869576815843362190460319263618800948081282",
      "7099646520685605569269564278782571896411340683455895572598126621278756388058909784935650986914093117424905658224417963473423635516646426793459238",
      "5487127856738648332597353905904979910963417099000256028013854773806769130895568098669376149236592555666713919162488247462679006653402639461035569",
      "2664537912723385160902679936561041360623068553605115581859473163964885291016321824564271833333710178357473892602872181877190964845307474927971605",
      "763155827633408628069228198496029159930348809392193636319029227603124238253605722946644611617101127466720907922745242367343755190890611556051340",
      "111953130549976841667483379612699276040951827615934816910728428698740526742456075064585531030353837406472278196169069927987514438601124766515426",
      "6104886033331782626169245025053563779055076339114451968112510862574225255800265254520517328718940983581287453969466431946085869978562681670093",
      "158022407841797870396289678102343028116290132302647827553881234812668521445625529548424691828312604663872727210443336103876872634273937216865"
    ],
    "power_coefficients": [
      "10461145994204815743814523393423393686827643800446846253391614694742638225587600183354022606581420003738760482281465223501093008002374843664986565571/42615343825979470325851195549425402225849864763562165501274250889474304976983924451511707161960268576979123422527507955431656723532371496000000000000",
      "-394789898515758334082557846789313917671452340265768594019155228865919907813465835246177585066000857731947106762647535274173765527052443/245976010539564042284855385566668988316593736009016828290183266317312005639156851090976664715499385725709226104054879973631496239725088",
      "15665093961293769316452206959331941646975545291020276518203167812045735620830764331599702839508575197718891123006862749404882812500000/2562250109787125440467243599652801961631184750093925294689409024138666725407883865531006924119785267976137771917238333058661419163803",
      "-606114717603109659860824767007270265445777854093636330837309733597104706415411134350460203431661239957855222701248046875000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "819411703431781757390644137134395286234210001547693266253813095282872018530647928224188957353202290723632812500000000000000000000000000/7686750329361376321401730798958405884893554250281775884068227072416000176223651596593020772359355803928413315751714999175984257491409",
      "-787308713257608168011197519591068847217022180977473620635309156057298563053717929986458021484375000000000000000000000000000000000000000/2562250109787125440467243599652801961631184750093925294689409024138666725407883865531006924119785267976137771917238333058661419163803",
      "13797471098052370111786039177821746134350932653237192897847675788231496126376350708007812500000000000000000000000000000000000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "-42172241318056067724480749690860737375361086780845963506768202130211425781250000000000000000000000000000000000000000000000000000000000000/53807252305529634249812115592708841194254879751972431188477589506912001233565561176151145406515490627498893210262004994231889802439863",
      "1726268519625009044463441933601285786100463630668978008544921875000000000000000000000000000000000000000000000000000000000000000000000000/2562250109787125440467243599652801961631184750093925294689409024138666725407883865531006924119785267976137771917238333058661419163803",
      "-24622367950475433927682820109490374183416751556396484375000000000000000000000000000000000000000000000000000000000000000000000000000000000/69180752964252386892615577190625652964041988252535982956614043651744001586012864369337186951234202235355719841765434992583858317422681",
      "768589572043866538195143376965667724609375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7686750329361376321401730798958405884893554250281775884068227072416000176223651596593020772359355803928413315751714999175984257491409",
      "-858794281005859375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/84554253622975139535419038788542464733829096753099534724750497796576001938460167562523228495952913843212546473268864990935826832405499"
    ]
  },
  {
    "group": "G2",
    "name": "G2_01",
    "lo": "379857503741/500000000000",
    "hi": "1559477513717/2000000000000",
    "degree": 11,
    "depth": 3,
    "denominator": "2206687741613345633402456455527619287129518409595899321119217229663279447681278793366337770323933362141948707254331070709861969409119998705664000000000000",
    "coefficients": [
      "41424626081280260937164961376460610762516760442345312106284642418732176885842058817942242414641179437006252201854457899614698899839106997777858560",
      "169498797537171881697390576964423042160451973122043317279192321367903005816202125026449209546391700958852713192155844035683426297872637313514340352",
      "393046256285446670809816035340169228256820307170967247121442135039155911723874967021873002222987176185575922271114616398052078580525536971983273984",
      "2727732925867519465269648759812112242171930749186974121312156923721663722281557158135322865250141882318676885113270172037973151343316750975503687680",
      "14248912301834515369538216326096912653746642670554153226295533189330834985204579447173425208088042192607361156973739022956053179485444739560256158720",
      "39922956791487957979914753044948724488066333356322509233291450887033828630087045505612092195059990045829485929568435203076029994410850772439844635136",
      "67117629294996403757434260825321665012206806583856214589506746932437489515573573051102637702408739451187853679256847592003029593846538145275128546752",
      "72113800039398805658862971859669582367593595424160856406117935481701934590751129042494983960605787043866215048141196293082029705676664332182189130688",
      "50268069030327137617827584708878969654181802180031915466427315179553601360349331106199277922076077127642811370034716518603584637009261654081734932280",
      "22104558210882441012085087828274364662995214551551443610278715165827497521549380099868265047846628141440018802189396946740220400488907620483808877586",
      "5591081838677105451130169227934999810789391034438535012677084908815467939703251557540012309796319611332912225347106394046580818246834326615796575011",
      "621616583023342690597801084084083418731533457821006816728221635398313653584821267057001442709288176792954856414116459645726350206229345607816673865"
    ],
    "power_coefficients": [
      "10461145994204815743814523393423393686827643800446846253391614694742638225587600183354022606581420003738760482281465223501093008002374843664986565571/42615343825979470325851195549425402225849864763562165501274250889474304976983924451511707161960268576979123422527507955431656723532371496000000000000",
      "-394789898515758334082557846789313917671452340265768594019155228865919907813465835246177585066000857731947106762647535274173765527052443/245976010539564042284855385566668988316593736009016828290183266317312005639156851090976664715499385725709226104054879973631496239725088",
      "15665093961293769316452206959331941646975545291020276518203167812045735620830764331599702839508575197718891123006862749404882812500000/2562250109787125440467243599652801961631184750093925294689409024138666725407883865531006924119785267976137771917238333058661419163803",
      "-606114717603109659860824767007270265445777854093636330837309733597104706415411134350460203431661239957855222701248046875000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "819411703431781757390644137134395286234210001547693266253813095282872018530647928224188957353202290723632812500000000000000000000000000/7686750329361376321401730798958405884893554250281775884068227072416000176223651596593020772359355803928413315751714999175984257491409",
      "-787308713257608168011197519591068847217022180977473620635309156057298563053717929986458021484375000000000000000000000000000000000000000/2562250109787125440467243599652801961631184750093925294689409024138666725407883865531006924119785267976137771917238333058661419163803",
      "13797471098052370111786039177821746134350932653237192897847675788231496126376350708007812500000000000000000000000000000000000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "-42172241318056067724480749690860737375361086780845963506768202130211425781250000000000000000000000000000000000000000000000000000000000000/53807252305529634249812115592708841194254879751972431188477589506912001233565561176151145406515490627498893210262004994231889802439863",
      "1726268519625009044463441933601285786100463630668978008544921875000000000000000000000000000000000000000000000000000000000000000000000000/2562250109787125440467243599652801961631184750093925294689409024138666725407883865531006924119785267976137771917238333058661419163803",
      "-24622367950475433927682820109490374183416751556396484375000000000000000000000000000000000000000000000000000000000000000000000000000000000/69180752964252386892615577190625652964041988252535982956614043651744001586012864369337186951234202235355719841765434992583858317422681",
      "768589572043866538195143376965667724609375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7686750329361376321401730798958405884893554250281775884068227072416000176223651596593020772359355803928413315751714999175984257491409",
      "-858794281005859375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/84554253622975139535419038788542464733829096753099534724750497796576001938460167562523228495952913843212546473268864990935826832405499"
    ]
  },
  {
    "group": "G2",
    "name": "G2_02",
    "lo": "1559477513717/2000000000000",
    "hi": "159952501247/200000000000",
    "degree": 11,
    "depth": 3,
    "denominator": "2206687741613345633402456455527619287129518409595899321119217229663279447681278793366337770323933362141948707254331070709861969409119998705664000000000000",
    "coefficients": [
      "621616583023342690597801084084083418731533457821006816728221635398313653584821267057001442709288176792954856414116459645726350206229345607816673865",
      "8084482987836433742021454621914835401304345037623614955343791069947432439162816317714019429808020278112094615763455718159398886290211276756170250019",
      "47038569702475723920997941768072720568144754583402243036945776777147142516145027701608336247963634809231842706352890187868401080922677121887545627666",
      "161753137394490170985370966162749741063265837872686765317966832944331147612918302849469181552086092745053736973529004326694617559583632926101450864088",
      "365578071154464282785301528935475211916676920200980468978424598928250824741007360546892504197877751956149846176171660970733956755861166474650234583232",
      "570659543034971844391659499653470838673162628545678484878605005246161354072072955597250090724968263543096438682126654042878828208666686250125986988512",
      "628240215855492533494070171707014469592683808392155276427614252798372697502323618557864311656472473900920726514147514225017584705898019901323468555456",
      "488072856342232439887008403234651953144359400351430539914483346872615866898566735317013640137803158223236393118770027420579485517873469256388040163072",
      "262354705218044074793455366434442835897587399657537847648251897001267389057359788681839316988793871856167522158746102734683515602902497772121024673536",
      "92963324827921383372347556287614305647781155950544195495881939380136399551771481338669529705840879308668907325137046429718701302422400152086007637760",
      "19548659520800507388645125932346920507953995698786327142540766739535163923931746393650278571546492653857810337967222760920430590174519023754682462720",
      "1848493446843542255410496969838681223680124208390272139097863794235190054489754739134233888868519507765815663006511717549331633484107727387116673024"
    ],
    "power_coefficients": [
      "10461145994204815743814523393423393686827643800446846253391614694742638225587600183354022606581420003738760482281465223501093008002374843664986565571/42615343825979470325851195549425402225849864763562165501274250889474304976983924451511707161960268576979123422527507955431656723532371496000000000000",
      "-394789898515758334082557846789313917671452340265768594019155228865919907813465835246177585066000857731947106762647535274173765527052443/245976010539564042284855385566668988316593736009016828290183266317312005639156851090976664715499385725709226104054879973631496239725088",
      "15665093961293769316452206959331941646975545291020276518203167812045735620830764331599702839508575197718891123006862749404882812500000/2562250109787125440467243599652801961631184750093925294689409024138666725407883865531006924119785267976137771917238333058661419163803",
      "-606114717603109659860824767007270265445777854093636330837309733597104706415411134350460203431661239957855222701248046875000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "819411703431781757390644137134395286234210001547693266253813095282872018530647928224188957353202290723632812500000000000000000000000000/7686750329361376321401730798958405884893554250281775884068227072416000176223651596593020772359355803928413315751714999175984257491409",
      "-787308713257608168011197519591068847217022180977473620635309156057298563053717929986458021484375000000000000000000000000000000000000000/2562250109787125440467243599652801961631184750093925294689409024138666725407883865531006924119785267976137771917238333058661419163803",
      "13797471098052370111786039177821746134350932653237192897847675788231496126376350708007812500000000000000000000000000000000000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "-42172241318056067724480749690860737375361086780845963506768202130211425781250000000000000000000000000000000000000000000000000000000000000/53807252305529634249812115592708841194254879751972431188477589506912001233565561176151145406515490627498893210262004994231889802439863",
      "1726268519625009044463441933601285786100463630668978008544921875000000000000000000000000000000000000000000000000000000000000000000000000/2562250109787125440467243599652801961631184750093925294689409024138666725407883865531006924119785267976137771917238333058661419163803",
      "-24622367950475433927682820109490374183416751556396484375000000000000000000000000000000000000000000000000000000000000000000000000000000000/69180752964252386892615577190625652964041988252535982956614043651744001586012864369337186951234202235355719841765434992583858317422681",
      "768589572043866538195143376965667724609375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7686750329361376321401730798958405884893554250281775884068227072416000176223651596593020772359355803928413315751714999175984257491409",
      "-858794281005859375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/84554253622975139535419038788542464733829096753099534724750497796576001938460167562523228495952913843212546473268864990935826832405499"
    ]
  },
  {
    "group": "G2",
    "name": "G2_03",
    "lo": "159952501247/200000000000",
    "hi": "209952501247/250000000000",
    "degree": 11,
    "depth": 2,
    "denominator": "2154968497669282845119586382351190710087420321870995430780485575843046335626248821646814228831966173966746784428057686240099579501093748736000000000000",
    "coefficients": [
      "1805169381683146733799313447108087132500121297256125135837757611557802787587651112435775282098163581802554358404796599169269173324323952526481126",
      "21389613968980351221929832167951796255406354960260084282371066143252874951463294535282383974187654734918258011016055817663166723268082965103012973",
      "111267562745320807225467450468544138511275747097833849887230792280131679437118884381940605000479603854771252158923945557195437865089633046568199155",
      "333813997569068914958110491227657776203010232187702858000191817713750931151937948347540043239315769491000213657608845575073500946033936051399034188",
      "637155679626920055774711921161573334887866938884251608644622568451227460833257518827193930625449965629066026303843365151091796061955871177464956380",
      "803279637347780649182869628013640111085172294632593578195088287416929020572661353660410467750277733381758736825465831328566084502957655410204180572",
      "669814000506276067846114464893834539957809998900572641192817227063491742682221728178418527814006020536373985952200024222419836442432359950283937664",
      "356979181728759238884806078020420605995001142307048091846913487948760642312237227206181159679767891957218664124614700362106426891840230908834434656",
      "110931894098474243305575293693844888375414573438223801549802563456354037889620410594463575367139789847816444974732873103550030361283982895425954368",
      "15727372584551216423346510481696321947446048904125815375355153109372028534435014905095708891348196127698322874227010740137245508732274061602466304",
      "237046534743621112963154502058630978109616235405809497385853413342735096918887370381149565171516279136342146287086345486410953745120312360960000",
      "21549684976692828451195863823511907100874203218709954307804855758430463356262488216468142288319661739667467844280576862400995795010937487360000"
    ],
    "power_coefficients": [
      "10461145994204815743814523393423393686827643800446846253391614694742638225587600183354022606581420003738760482281465223501093008002374843664986565571/42615343825979470325851195549425402225849864763562165501274250889474304976983924451511707161960268576979123422527507955431656723532371496000000000000",
      "-394789898515758334082557846789313917671452340265768594019155228865919907813465835246177585066000857731947106762647535274173765527052443/245976010539564042284855385566668988316593736009016828290183266317312005639156851090976664715499385725709226104054879973631496239725088",
      "15665093961293769316452206959331941646975545291020276518203167812045735620830764331599702839508575197718891123006862749404882812500000/2562250109787125440467243599652801961631184750093925294689409024138666725407883865531006924119785267976137771917238333058661419163803",
      "-606114717603109659860824767007270265445777854093636330837309733597104706415411134350460203431661239957855222701248046875000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "819411703431781757390644137134395286234210001547693266253813095282872018530647928224188957353202290723632812500000000000000000000000000/7686750329361376321401730798958405884893554250281775884068227072416000176223651596593020772359355803928413315751714999175984257491409",
      "-787308713257608168011197519591068847217022180977473620635309156057298563053717929986458021484375000000000000000000000000000000000000000/2562250109787125440467243599652801961631184750093925294689409024138666725407883865531006924119785267976137771917238333058661419163803",
      "13797471098052370111786039177821746134350932653237192897847675788231496126376350708007812500000000000000000000000000000000000000000000000/23060250988084128964205192396875217654680662750845327652204681217248000528670954789779062317078067411785239947255144997527952772474227",
      "-42172241318056067724480749690860737375361086780845963506768202130211425781250000000000000000000000000000000000000000000000000000000000000/53807252305529634249812115592708841194254879751972431188477589506912001233565561176151145406515490627498893210262004994231889802439863",
      "1726268519625009044463441933601285786100463630668978008544921875000000000000000000000000000000000000000000000000000000000000000000000000/2562250109787125440467243599652801961631184750093925294689409024138666725407883865531006924119785267976137771917238333058661419163803",
      "-24622367950475433927682820109490374183416751556396484375000000000000000000000000000000000000000000000000000000000000000000000000000000000/69180752964252386892615577190625652964041988252535982956614043651744001586012864369337186951234202235355719841765434992583858317422681",
      "768589572043866538195143376965667724609375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/7686750329361376321401730798958405884893554250281775884068227072416000176223651596593020772359355803928413315751714999175984257491409",
      "-858794281005859375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000/84554253622975139535419038788542464733829096753099534724750497796576001938460167562523228495952913843212546473268864990935826832405499"
    ]
  },
  {
    "group": "G3",
    "name": "G3_00",
    "lo": "209952501247/250000000000",
    "hi": "1",
    "degree": 0,
    "depth": 0,
    "denominator": "100000000",
    "coefficients": [
      "1"
    ],
    "power_coefficients": [
      "1/100000000"
    ]
  }
]


==> anc/lean/certificate.json <==
{
  "schema": "atomic-polynomial-certificate-v1",
  "a": "626600210121/1000000000000",
  "b": "40047498753/250000000000",
  "chebyshev_coefficients": [
    "-423577846263/1000000000000",
    "290387575223/1000000000000",
    "36766437/3125000000",
    "-5796017613/1000000000000",
    "50885811/250000000000",
    "83340881/125000000000",
    "120301079/500000000000",
    "28140971/250000000000"
  ],
  "gamma": "99999999/100000000",
  "rectangle_width": "1/10000000000",
  "atomic_ratio": "4713977940944586245580976375978623597750000000000000000/11486917427785951575611071745219515905862879073559791929",
  "function_ratio": "4713977940944586245580976375978623597750000000000000000/11486917430134691792906455293684961315501879073559791929",
  "claimed_bound": "4103779/10000000"
}

==> anc/lean/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "77e08eddc486491d7b9e470926b3dbe50319451a",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "25078369972d295301f5a1e53c3e5850cf6d9d4c",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e6a9f0f5ee3ccf7443a0070f92b62f8db12ae82b",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c4919189477c3221e6a204008998b0d724f49904",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.57",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5d50b08dedd7d69b3d9b3176e0d58a23af228884",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "fa4f7f15d97591a9cf3aa7724ba371c7fc6dda02",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f5d04a9c4973d401c8c92500711518f7c656f034",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "02dbd02bc00ec4916e99b04b2245b30200e200d0",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "autocorrelation_lean",
 "lakeDir": ".lake"}


==> anc/lean/lakefile.toml <==
name = "autocorrelation_lean"
version = "0.1.0"
defaultTargets = ["Autocorrelation"]

[[lean_lib]]
name = "Autocorrelation"

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
# Exact commit of the official v4.19.0 tag.
rev = "c44e0c8ee63ca166450922a373c7409c5d26b00b"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.19.0


==> anc/lean/logs/lean-axioms.log <==
warning: mathlib: repository '.\.\.lake/packages\mathlib' has local changes
'Autocorrelation.finite_certificate' depends on axioms: [propext, Classical.choice, Quot.sound]
'Autocorrelation.P_matches_paper' depends on axioms: [propext, Classical.choice, Quot.sound]
'Autocorrelation.hasDerivAt_P' depends on axioms: [propext, Classical.choice, Quot.sound]
'Autocorrelation.hasDerivAt_I' depends on axioms: [propext, Classical.choice, Quot.sound]
'Autocorrelation.hasDerivAt_RR' depends on axioms: [propext, Classical.choice, Quot.sound]
'Autocorrelation.P_monotoneOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'Autocorrelation.P_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'Autocorrelation.integral_P' depends on axioms: [propext, Classical.choice, Quot.sound]
'Autocorrelation.integral_PP' depends on axioms: [propext, Classical.choice, Quot.sound]
'Autocorrelation.g0_g1_match' depends on axioms: [propext, Classical.choice, Quot.sound]
'Autocorrelation.g1_g2_match' depends on axioms: [propext, Classical.choice, Quot.sound]
'Autocorrelation.g2_g3_match' depends on axioms: [propext, Classical.choice, Quot.sound]
'Autocorrelation.limiting_ratio_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'Autocorrelation.explicit_ratio_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'Autocorrelation.limiting_ratio_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'Autocorrelation.explicit_ratio_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'Autocorrelation.relaxation_mass_arithmetic' depends on axioms: [propext, Classical.choice, Quot.sound]
'Autocorrelation.monotone_extension_comparison' depends on axioms: [propext, Classical.choice, Quot.sound]
'Autocorrelation.autocorrelation_product_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'Autocorrelation.overlap_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'Autocorrelation.witness_admissibility' depends on axioms: [propext, Classical.choice, Quot.sound]
'Autocorrelation.mass_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'Autocorrelation.uniform_correlation' depends on axioms: [propext, Classical.choice, Quot.sound]
'Autocorrelation.explicit_main' depends on axioms: [propext, Classical.choice, Quot.sound]
'Autocorrelation.limiting_main' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/lean/logs/lean-build.log <==
warning: mathlib: repository '.\.\.lake/packages\mathlib' has local changes
⚠ [733/822] Replayed Autocorrelation.Profile
warning: .\.\.\.\Autocorrelation\Profile.lean:47:29: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [734/822] Replayed Autocorrelation.PrimitivePolynomials
warning: .\.\.\.\Autocorrelation\PrimitivePolynomials.lean:61:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [735/822] Replayed Autocorrelation.CorrelationModel
warning: .\.\.\.\Autocorrelation\CorrelationModel.lean:24:45: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: .\.\.\.\Autocorrelation\CorrelationModel.lean:30:45: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: .\.\.\.\Autocorrelation\CorrelationModel.lean:36:45: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: .\.\.\.\Autocorrelation\CorrelationModel.lean:38:8: unused variable `t`
note: this linter can be disabled with `set_option linter.unusedVariables false`
warning: .\.\.\.\Autocorrelation\CorrelationModel.lean:42:49: 'ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: .\.\.\.\Autocorrelation\CorrelationModel.lean:42:49: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [755/822] Replayed Autocorrelation.Bernstein
warning: .\.\.\.\Autocorrelation\Bernstein.lean:40:33: 'ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: .\.\.\.\Autocorrelation\Bernstein.lean:40:33: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [756/822] Replayed Autocorrelation.Leaves.DP_00
warning: .\.\.\.\Autocorrelation\Leaves\DP_00.lean:25:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [757/822] Replayed Autocorrelation.Leaves.G0_00
warning: .\.\.\.\Autocorrelation\Leaves\G0_00.lean:37:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [758/822] Replayed Autocorrelation.Leaves.G1_00
warning: .\.\.\.\Autocorrelation\Leaves\G1_00.lean:37:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [759/822] Replayed Autocorrelation.Leaves.G1_01
warning: .\.\.\.\Autocorrelation\Leaves\G1_01.lean:37:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [760/822] Replayed Autocorrelation.Leaves.G1_02
warning: .\.\.\.\Autocorrelation\Leaves\G1_02.lean:37:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [761/822] Replayed Autocorrelation.Leaves.G1_03
warning: .\.\.\.\Autocorrelation\Leaves\G1_03.lean:37:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [762/822] Replayed Autocorrelation.Leaves.G1_04
warning: .\.\.\.\Autocorrelation\Leaves\G1_04.lean:37:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [763/822] Replayed Autocorrelation.Leaves.G1_05
warning: .\.\.\.\Autocorrelation\Leaves\G1_05.lean:37:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [764/822] Replayed Autocorrelation.Leaves.G1_06
warning: .\.\.\.\Autocorrelation\Leaves\G1_06.lean:37:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [765/822] Replayed Autocorrelation.Leaves.G1_07
warning: .\.\.\.\Autocorrelation\Leaves\G1_07.lean:37:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [766/822] Replayed Autocorrelation.Leaves.G1_08
warning: .\.\.\.\Autocorrelation\Leaves\G1_08.lean:37:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [767/822] Replayed Autocorrelation.Leaves.G1_09
warning: .\.\.\.\Autocorrelation\Leaves\G1_09.lean:37:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [768/822] Replayed Autocorrelation.Leaves.G1_10
warning: .\.\.\.\Autocorrelation\Leaves\G1_10.lean:37:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [769/822] Replayed Autocorrelation.Leaves.G1_11
warning: .\.\.\.\Autocorrelation\Leaves\G1_11.lean:37:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [770/822] Replayed Autocorrelation.Leaves.G1_12
warning: .\.\.\.\Autocorrelation\Leaves\G1_12.lean:37:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [771/822] Replayed Autocorrelation.Leaves.G2_00
warning: .\.\.\.\Autocorrelation\Leaves\G2_00.lean:27:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [772/822] Replayed Autocorrelation.Leaves.G2_01
warning: .\.\.\.\Autocorrelation\Leaves\G2_01.lean:27:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [773/822] Replayed Autocorrelation.Leaves.G2_02
warning: .\.\.\.\Autocorrelation\Leaves\G2_02.lean:27:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [774/822] Replayed Autocorrelation.Leaves.G2_03
warning: .\.\.\.\Autocorrelation\Leaves\G2_03.lean:27:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [775/822] Replayed Autocorrelation.Leaves.G3_00
warning: .\.\.\.\Autocorrelation\Leaves\G3_00.lean:16:46: 'ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: .\.\.\.\Autocorrelation\Leaves\G3_00.lean:16:46: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [776/822] Replayed Autocorrelation.FiniteCertificate
warning: .\.\.\.\Autocorrelation\FiniteCertificate.lean:86:4: 'norm_num [b, w, c] at hlo ⊢' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: .\.\.\.\Autocorrelation\FiniteCertificate.lean:86:32: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: .\.\.\.\Autocorrelation\FiniteCertificate.lean:87:32: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: .\.\.\.\Autocorrelation\FiniteCertificate.lean:93:32: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: .\.\.\.\Autocorrelation\FiniteCertificate.lean:94:32: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: .\.\.\.\Autocorrelation\FiniteCertificate.lean:100:32: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: .\.\.\.\Autocorrelation\FiniteCertificate.lean:101:32: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: .\.\.\.\Autocorrelation\FiniteCertificate.lean:108:4: 'norm_num [b, w, c] at hhi ⊢' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: .\.\.\.\Autocorrelation\FiniteCertificate.lean:107:32: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: .\.\.\.\Autocorrelation\FiniteCertificate.lean:108:32: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2350/2355] Replayed Autocorrelation.Mass
warning: .\.\.\.\Autocorrelation\Mass.lean:75:35: 'ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: .\.\.\.\Autocorrelation\Mass.lean:75:35: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [2351/2355] Replayed Autocorrelation.Overlap
warning: .\.\.\.\Autocorrelation\Overlap.lean:128:38: 'ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: .\.\.\.\Autocorrelation\Overlap.lean:128:38: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
warning: .\.\.\.\Autocorrelation\Overlap.lean:127:23: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: .\.\.\.\Autocorrelation\Overlap.lean:127:47: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: .\.\.\.\Autocorrelation\Overlap.lean:144:52: 'ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
warning: .\.\.\.\Autocorrelation\Overlap.lean:144:52: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
warning: .\.\.\.\Autocorrelation\Overlap.lean:143:23: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: .\.\.\.\Autocorrelation\Overlap.lean:143:47: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: .\.\.\.\Autocorrelation\Overlap.lean:144:16: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2352/2355] Replayed Autocorrelation.Uniform
warning: .\.\.\.\Autocorrelation\Uniform.lean:15:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: .\.\.\.\Autocorrelation\Uniform.lean:15:33: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: .\.\.\.\Autocorrelation\Uniform.lean:15:57: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
Build completed successfully.


==> anc/lean/logs/lean-version.txt <==
Lake version 5.0.0-6caaee8 (Lean version 4.19.0)
warning: mathlib: repository '.\.\.lake/packages\mathlib' has local changes
Lean (version 4.19.0, x86_64-w64-windows-gnu, commit 6caaee842e94, Release)


==> anc/lean/original/certificate.json <==
{
  "schema": "atomic-polynomial-certificate-v1",
  "a": "626600210121/1000000000000",
  "b": "40047498753/250000000000",
  "chebyshev_coefficients": [
    "-423577846263/1000000000000",
    "290387575223/1000000000000",
    "36766437/3125000000",
    "-5796017613/1000000000000",
    "50885811/250000000000",
    "83340881/125000000000",
    "120301079/500000000000",
    "28140971/250000000000"
  ],
  "gamma": "99999999/100000000",
  "rectangle_width": "1/10000000000",
  "atomic_ratio": "4713977940944586245580976375978623597750000000000000000/11486917427785951575611071745219515905862879073559791929",
  "function_ratio": "4713977940944586245580976375978623597750000000000000000/11486917430134691792906455293684961315501879073559791929",
  "claimed_bound": "4103779/10000000"
}

==> anc/lean/original/independent_audit.py <==
#!/usr/bin/env python3
"""Independent exact construction of every correlation polynomial using SymPy.

This audit does not reuse the hand-derived ramp/ramp and ramp/plateau formula.
It integrates all pairs of polynomial segments over their actual overlaps.
The final comparison is coefficient-by-coefficient over Q, not numerical.
"""
import json
import sys
import time
from pathlib import Path
import sympy as s

ROOT = Path(__file__).resolve().parent
import verify as reference

path = Path(sys.argv[1]) if len(sys.argv) > 1 else ROOT / 'certificate.json'
d = json.loads(path.read_text())
a = s.Rational(d['a']); b = s.Rational(d['b']); c = 1-b; w = 1-2*b
x,t,z = s.symbols('x t z')
coeff = list(map(s.Rational,d['chebyshev_coefficients']))
P = s.Poly(2*z-z*z+z*(1-z)**2*sum(q*s.chebyshevt(j,2*z-1) for j,q in enumerate(coeff)),z).as_expr()
reference.require(P.subs(z,0)==0 and P.subs(z,1)==1,'Endpoint identity failed')
ramp=s.Poly(P.subs(z,(x-b)/w)/a,x).as_expr()
segments=[(b,c,ramp),(c,s.Integer(1),1/a)]
breaks=[s.Integer(0),b,w,c,s.Integer(1)]
ref = reference.autocorrelation_polynomials(
    reference.build_profile(reference.F(d['a']),reference.F(d['b']),list(map(reference.F,d['chebyshev_coefficients']))),
    reference.F(d['a']), reference.F(d['b']))
start=time.time()
for k,(tl,tr) in enumerate(zip(breaks,breaks[1:])):
    mid=(tl+tr)/2
    total=s.Integer(0)
    for l1,r1,f in segments:
        for l2,r2,g in segments:
            lower=max([l1,l2-t], key=lambda v:v.subs(t,mid))
            upper=min([r1,r2-t], key=lambda v:v.subs(t,mid))
            if (upper-lower).subs(t,mid)<=0:
                continue
            product=s.Poly(f*g.subs(x,x+t),x,t)
            for (px,pt),v in product.terms():
                total += v*t**pt*(upper**(px+1)-lower**(px+1))/s.Integer(px+1)
    if b<mid<c:
        total += P.subs(z,(t-b)/w)
    elif c<mid<1:
        total += 1
    result=s.Poly(total,t)
    want=s.Poly(sum(s.Rational(v.numerator,v.denominator)*t**i for i,v in enumerate(ref[k][2])),t)
    reference.require(result==want,'Exact polynomial mismatch')
    print('PASS: independent exact overlap integral on interval', k, 'degree',result.degree(),flush=True)
print('PASS: all coefficient identities over Q independently reproduced')
print('elapsed seconds =',round(time.time()-start,3))

# A different positivity proof: exact Sturm root counts, not Bernstein bounds.
# The lower-bound polynomials have positive endpoint values and no real roots
# on the relevant interval. This independently certifies strict positivity.
gamma=s.Rational(d['gamma'])
for k,(tl,tr) in enumerate(zip(breaks,breaks[1:])):
    coeff_ref=ref[k][2]
    lower=s.Poly(sum(s.Rational(v.numerator,v.denominator)*t**i for i,v in enumerate(coeff_ref))-gamma,t)
    reference.require(lower.eval(tl)>0 and lower.eval(tr)>0,'Nonpositive endpoint')
    roots=lower.count_roots(tl,tr)
    reference.require(roots==0,'Root in lower-bound polynomial interval')
    print('PASS: exact Sturm count = 0 on lower-bound interval',k,flush=True)
quotient,remainder=s.div(s.Poly(s.diff(P,z),z),s.Poly(1-z,z))
reference.require(remainder.is_zero,'Derivative missing factor 1-z')
reference.require(quotient.eval(0)>0 and quotient.eval(1)>0,'Derivative quotient endpoint failed')
reference.require(quotient.count_roots(0,1)==0,'Derivative quotient has a root')
print('PASS: monotonicity independently verified by exact Sturm count')
print('PASS: polynomial identities and all positivity claims audited independently')


==> anc/lean/original/verify.py <==
#!/usr/bin/env python3
"""Exact verifier for a polynomial minimum-autocorrelation certificate.

All decisive arithmetic uses fractions.Fraction and Python arbitrary-size
integers. No numerical optimizer, quadrature, floating-point tolerance, or
third-party package enters verification. Decimal displays are informational.

Usage: python verify.py [certificate.json]
"""
import argparse, hashlib, json, sys, time
from decimal import Decimal, localcontext
from fractions import Fraction as F
from math import comb
from pathlib import Path

def require(condition, message):
 if not condition: raise ValueError(message)

# Dense polynomial operations in Q[t], least degree first. All are exact.
def trim(p):
 p=list(p)
 while len(p)>1 and p[-1]==0:p.pop()
 return p

def add(p,q):
 r=[F(0)]*max(len(p),len(q))
 for i,x in enumerate(p):r[i]+=x
 for i,x in enumerate(q):r[i]+=x
 return trim(r)

def scale(p,c):return trim([c*x for x in p])
def mul(p,q):
 r=[F(0)]*(len(p)+len(q)-1)
 for i,x in enumerate(p):
  if x:
   for j,y in enumerate(q):r[i+j]+=x*y
 return trim(r)

def compose(p,q):
 r=[F(0)]
 for x in p[::-1]:r=add(mul(r,q),[x])
 return r

def integ(p):return [F(0)]+[x/F(i+1) for i,x in enumerate(p)]
def deriv(p):return [F(i)*p[i] for i in range(1,len(p))] or [F(0)]
def evalp(p,x):
 r=F(0)
 for a in p[::-1]:r=r*x+a
 return r

def cheb_to_power(coeff):
 ts=[[F(1)],[F(0),F(1)]]
 for i in range(2,len(coeff)):
  ts.append(add(mul([F(0),F(2)],ts[-1]),scale(ts[-2],-1)))
 out=[F(0)]
 for a,t in zip(coeff,ts):out=add(out,scale(t,a))
 return out

def bernstein(p,lo=F(0),hi=F(1)):
 """p(lo+(hi-lo)s) in the degree-d Bernstein basis on [0,1]."""
 q=compose(p,[lo,hi-lo]);d=len(q)-1
 return [sum(q[j]*F(comb(k,j),comb(d,j)) for j in range(k+1)) for k in range(d+1)]

def split_bernstein(beta):
 left=[beta[0]];right=[beta[-1]]
 row=list(beta)
 while len(row)>1:
  row=[(row[i]+row[i+1])/2 for i in range(len(row)-1)]
  left.append(row[0]);right.append(row[-1])
 return left,list(reversed(right))

def prove_nonnegative(p,lo,hi,max_depth=28):
 """Exact de Casteljau subdivision; every accepted leaf has all coefficients >=0."""
 stack=[(bernstein(p,lo,hi),0)];leaves=0;depth=0
 while stack:
  beta,d=stack.pop();depth=max(depth,d)
  if min(beta)>=0:leaves+=1;continue
  if beta[0]<0 or beta[-1]<0:raise ValueError('Negative endpoint in positivity certificate')
  if d>=max_depth:raise ValueError('Subdivision depth exhausted')
  l,r=split_bernstein(beta);stack.append((r,d+1));stack.append((l,d+1))
 return {'leaves':leaves,'maximum_depth':depth}

def build_profile(a,b,q):
 # P(s)=2s-s^2+s(1-s)^2 sum q_j T_j(2s-1).
 Q=compose(cheb_to_power(q),[F(-1),F(2)])
 P=add([F(0),F(2),F(-1)],mul([F(0),F(1),F(-2),F(1)],Q))
 return P

def autocorrelation_polynomials(P,a,b):
 """B(t)=correlation of P((x-b)/w) on [b,c], followed by 1 on [c,1].

 Positive-shift pieces use rr+ramp-plateau+plateau-plateau. The breakpoints
 are 0,b,w,c,1, with c=1-b and w=1-2b, here 0<b<w<c<1.
 """
 c=1-b;w=1-2*b;d=len(P)-1
 require(F(0)<b<w<c<F(1),'Unexpected breakpoint order')
 # Integral from 0 to u of P(s)P(s+t/w)ds. Represent coefficient at s^k
 # as a polynomial in t.
 product=[[F(0)] for _ in range(2*d+1)]
 for i,pi in enumerate(P):
  for j,pj in enumerate(P):
   for k in range(j+1):
    term=[F(0)]*(j-k)+[pi*pj*comb(j,k)/(w**(j-k))]
    product[i+k]=add(product[i+k],term)
 u=[F(1),-1/w]
 rr=[F(0)];upower=[F(1)]
 for k,coef in enumerate(product):
  upower=mul(upower,u)
  rr=add(rr,scale(mul(coef,upower),w/F(k+1)))
 I=integ(P);I1=evalp(I,F(1));Iu=compose(I,u)
 v=[c/w,-1/w];Iv=compose(I,v)
 # rr active for t<w. rp lower=max(0,1-t/w), upper=min(1,(c-t)/w).
 # On [0,b]: upper=1, lower=u.
 # On [b,w]: upper=v, lower=u.
 # On [w,c]: upper=v, lower=0.
 B0=add(add(rr,scale(add([I1],scale(Iu,-1)),w)),[b,F(-1)])
 B1=add(rr,scale(add(Iv,scale(Iu,-1)),w))
 B2=scale(Iv,w)
 # atom contribution is zero below b, P((t-b)/w) on [b,c], one above c.
 atom=compose(P,[-b/w,1/w])
 g0=scale(B0,1/(a*a))
 g1=add(atom,scale(B1,1/(a*a)))
 g2=add(atom,scale(B2,1/(a*a)))
 g3=[F(1)]
 return [(F(0),b,g0),(b,w,g1),(w,c,g2),(c,F(1),g3)]

def verify(data,verbose=True):
 require(data['schema']=='atomic-polynomial-certificate-v1','Unrecognized schema')
 a=F(data['a']);b=F(data['b']);q=list(map(F,data['chebyshev_coefficients']))
 require(a>0,'Nonpositive atom mass')
 gamma=F(data['gamma']);P=build_profile(a,b,q)
 require(0<gamma<=1,'Invalid lower bound')
 require(evalp(P,F(0))==0 and evalp(P,F(1))==1 and evalp(deriv(P),F(1))==0,'Endpoint identity failed')
 monotone=prove_nonnegative(deriv(P),F(0),F(1))
 pieces=autocorrelation_polynomials(P,a,b)
 cert=[]
 for lo,hi,g in pieces:
  p=add(g,[-gamma]);out=prove_nonnegative(p,lo,hi)
  cert.append(out)
  if verbose:print('PASS interval',float(lo),float(hi),'degree',len(g)-1,out,flush=True)
 # Check continuity independently at every breakpoint.
 for (_,hi,g),(_,_,gg) in zip(pieces,pieces[1:]):
  require(evalp(g,hi)==evalp(gg,hi),'Continuity identity failed')
 w=1-2*b;mass=a+(w*evalp(integ(P),F(1))+b)/a
 ratio=gamma/(mass*mass)
 delta=F(data['rectangle_width']);require(delta>0,'Invalid rectangle width');function_mass=mass+delta/a
 function_ratio=gamma/(function_mass*function_mass)
 require(ratio==F(data['atomic_ratio']) and function_ratio==F(data['function_ratio']),'Stored ratio mismatch')
 require(function_ratio>F(data['claimed_bound']),'Claimed strict bound failed')
 if verbose:
  print('PASS monotonicity',monotone)
  print('mass',float(mass),'gamma',float(gamma))
  print('Atomic ratio (exact) =',ratio)
  print('Function ratio bound (exact) =',function_ratio)
  with localcontext() as ctx:
   ctx.prec=55
   display=lambda r: Decimal(r.numerator)/Decimal(r.denominator)
   print('Atomic ratio (decimal) =',display(ratio))
   print('Function ratio bound (decimal) =',display(function_ratio))
   print('Squared mass / gamma (decimal) =',display(1/ratio))
   print('Normalized mass bound (decimal) =',display(1/ratio).sqrt())
  print('PASS: actual L1 function ratio >',data['claimed_bound'])
 return cert


if __name__ == '__main__':
 parser=argparse.ArgumentParser(description=__doc__)
 parser.add_argument('certificate',nargs='?',type=Path,default=Path(__file__).with_name('certificate.json'))
 args=parser.parse_args()
 try:
  raw=args.certificate.read_bytes()
  data=json.loads(raw)
  start=time.perf_counter()
  verify(data)
  print('Certificate SHA256 =',hashlib.sha256(raw).hexdigest())
  print('Verification seconds =',round(time.perf_counter()-start,3))
 except (ValueError,KeyError,TypeError,OSError,ZeroDivisionError) as error:
  print('VERIFICATION FAILED:',error,file=sys.stderr)
  sys.exit(1)


==> anc/lean/requirements-verification.txt <==
sympy==1.14.0
mpmath==1.3.0


==> anc/lean/scripts/audit_generated.py <==
#!/usr/bin/env python3
"""Independent exact audit of generated leaf DATA and their complete covers.

Does not reuse the original polynomial arithmetic or Bernstein transformation.
This is a Python/SymPy audit, NOT Lean verification.
"""
from __future__ import annotations
import json,math,re,sys
from collections import defaultdict
from pathlib import Path
import sympy as sp
ROOT=Path(__file__).resolve().parents[1]
S,T,Z=sp.symbols('S T Z')
R=sp.Rational

def check(condition, description):
    if not condition: raise AssertionError(description)

def original_polynomials():
    """Rebuild from Chebyshev input and direct pairwise segment integration.
    This code does not import the generator or its rational polynomial library.
    """
    d=json.loads((ROOT/'certificate.json').read_text())
    a,b,gamma=R(d['a']),R(d['b']),R(d['gamma'])
    w,c=1-2*b,1-b
    q=list(map(R,d['chebyshev_coefficients']))
    profile=sp.Poly(2*Z-Z**2+Z*(1-Z)**2*sum(
        v*sp.chebyshevt(j,2*Z-1) for j,v in enumerate(q)),Z).as_expr()
    X=sp.Symbol('X')
    segments=[(b,c,sp.Poly(profile.subs(Z,(X-b)/w)/a,X).as_expr()),
              (c,sp.Integer(1),1/a)]
    breaks=[sp.Integer(0),b,w,c,sp.Integer(1)]
    result={'DP':sp.Poly(sp.diff(profile,Z).subs(Z,T),T)}
    for k,(tl,tr) in enumerate(zip(breaks,breaks[1:])):
        mid=(tl+tr)/2
        total=sp.Integer(0)
        for l1,r1,f in segments:
            for l2,r2,g in segments:
                lower=max([l1,l2-T],key=lambda e:e.subs(T,mid))
                upper=min([r1,r2-T],key=lambda e:e.subs(T,mid))
                if (upper-lower).subs(T,mid)<=0: continue
                for (px,pt),coef in sp.Poly(f*g.subs(X,X+T),X,T).terms():
                    total+=coef*T**pt*(upper**(px+1)-lower**(px+1))/(px+1)
        if b<mid<c: total+=profile.subs(Z,(T-b)/w)
        elif c<mid<1: total+=1
        result['G'+str(k)]=sp.Poly(total-gamma,T)
    return result


def audit(data, reference):
    bygroup=defaultdict(list)
    for leaf in data:
        lo,hi=R(leaf['lo']),R(leaf['hi']);den=int(leaf['denominator'])
        nums=list(map(int,leaf['coefficients']));d=leaf['degree']
        check(den>0 and hi>lo,'invalid leaf denominator/interval')
        check(len(nums)==d+1 and min(nums)>=0,'invalid leaf natural coefficients')
        p=sum(R(q)*T**j for j,q in enumerate(leaf['power_coefficients']))
        check(sp.Poly(p,T)==reference[leaf['group']],
              'leaf polynomial differs from original certificate: '+leaf['name'])
        bern=sum(n*S**j*(1-S)**(d-j) for j,n in enumerate(nums))/den
        check(sp.Poly(p.subs(T,lo+(hi-lo)*S)-bern,S).is_zero,'identity failed: '+leaf['name'])
        bygroup[leaf['group']].append((lo,hi))
    certificate=json.loads((ROOT/'certificate.json').read_text())
    b=R(certificate['b']);w=1-2*b;c=1-b
    expected={'DP':(0,1),'G0':(0,b),'G1':(b,w),'G2':(w,c),'G3':(c,1)}
    check(set(bygroup)==set(expected),'group mismatch')
    for name,intervals in bygroup.items():
        intervals.sort()
        check((intervals[0][0],intervals[-1][1])==expected[name],'cover endpoints wrong')
        check(all(p[1]==q[0] for p,q in zip(intervals,intervals[1:])),'gap/overlap in cover')
    return bygroup

def main():
    data=json.loads((ROOT/'bernstein_leaves.json').read_text())
    reference=original_polynomials()
    groups=audit(data,reference)
    # Bind the exported natural-number literals in .lean to the audited JSON.
    for leaf in data:
        text=(ROOT/'Autocorrelation'/'Leaves'/(leaf['name']+'.lean')).read_text()
        m=re.search(r'def '+re.escape(leaf['name'])+r'_coeffs : List ℕ :=\s*\[([\d,\s]+)\]',text)
        check(m is not None,'coefficient literal block absent')
        parsed=[int(n.strip()) for n in m.group(1).split(',')]
        check(parsed==list(map(int,leaf['coefficients'])),'emitted Lean coefficient mismatch')
    print('PASS: all leaf polynomials tied to the original Chebyshev certificate via independent exact overlap integration.')
    print(f'PASS: {len(data)} generated identities over Q; all interval covers exact.')
    print('PASS: emitted Lean coefficient literal lists match audited certificate data.')
    # Make sure that this audit rejects a modified certificate, rather than
    # merely displaying precomputed PASS messages.
    bad=json.loads(json.dumps(data))
    bad[0]['coefficients'][0]=str(int(bad[0]['coefficients'][0])+1)
    try: audit(bad,reference)
    except AssertionError: print('PASS negative-control: deliberately modified coefficient rejected.')
    else: raise AssertionError('negative control was accepted')
    print('This audit does NOT execute Lean or check the analytical bridge.')

if __name__=='__main__': main()


==> anc/lean/scripts/build_serial.py <==
"""Build project modules one at a time in import order (Python 3.9+).

Use directly, NOT under run_logged.py: every individual build uses that runner.
By default build every Autocorrelation library module. Positional module names
restrict the run to those modules and their project-local dependencies. --list
prints the plan without invoking Lean. check.ps1 performs the final lake build
and axiom audit after this script finishes successfully.

The +Module:leanArts syntax is documented by the installed Lean 4.19 source:
src/lean/lake/Lake/CLI/Help.lean (helpBuild), and resolved in CLI/Build.lean.
Matching mathlib/dependency caches should be installed before using this script.
"""

import argparse
from datetime import datetime, timezone
import json
from pathlib import Path
import re
import subprocess
import sys
import uuid


ROOT = Path(__file__).resolve().parent.parent


def without_comments(text):
    # Preserve newlines so only real, line-leading import commands are examined.
    result = []
    depth = 0
    i = 0
    while i < len(text):
        if text.startswith('/-', i):
            depth += 1
            result.append('  ')
            i += 2
        elif depth and text.startswith('-/', i):
            depth -= 1
            result.append('  ')
            i += 2
        elif depth:
            result.append('\n' if text[i] == '\n' else ' ')
            i += 1
        elif text.startswith('--', i):
            end = text.find('\n', i)
            i = len(text) if end < 0 else end
        else:
            result.append(text[i])
            i += 1
    if depth:
        raise ValueError('Unclosed Lean block comment')
    return ''.join(result)


def build_plan(selected):
    paths = [ROOT / 'Autocorrelation.lean'] + sorted((ROOT / 'Autocorrelation').rglob('*.lean'))
    sources = {'.'.join(path.relative_to(ROOT).with_suffix('').parts): path for path in paths}
    dependencies = {}
    for module, path in sources.items():
        text = without_comments(path.read_text(encoding='utf-8-sig'))
        imports = []
        for match in re.finditer(r'^\s*import\s+([^\n]+)', text, re.M):
            imports.extend(match.group(1).split())
        local = [name for name in imports if name == 'Autocorrelation' or name.startswith('Autocorrelation.')]
        missing = [name for name in local if name not in sources]
        if missing:
            raise ValueError('%s imports missing project modules: %s' % (module, ', '.join(missing)))
        dependencies[module] = local
    unknown = sorted(set(selected) - sources.keys())
    if unknown:
        raise ValueError('Unknown project module(s): ' + ', '.join(unknown))
    done, active, ordered = set(), set(), []

    def visit(module):
        if module in done:
            return
        if module in active:
            raise ValueError('Cyclic project imports at ' + module)
        active.add(module)
        for dependency in dependencies[module]:
            visit(dependency)
        active.remove(module)
        done.add(module)
        ordered.append(module)

    for module in selected or sorted(sources):
        visit(module)
    return ordered


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('modules', nargs='*', help='optional exact module names, with their dependencies')
    parser.add_argument('--list', action='store_true', help='only print the topological build plan')
    parser.add_argument('--timeout', type=float, default=600, help='timeout for each module command')
    parser.add_argument('--memory-estimate-mb', type=float, default=800)
    args = parser.parse_args()
    if args.timeout <= 0 or args.memory_estimate_mb < 0:
        parser.error('timeout must be positive and memory estimate nonnegative')
    try:
        plan = build_plan(args.modules)
    except (OSError, ValueError) as exc:
        parser.error(str(exc))
    print('Project module build plan: %d modules' % len(plan), flush=True)
    if args.list:
        for module in plan:
            print('lake build +%s:leanArts' % module)
        return 0
    stamp = datetime.now(timezone.utc).strftime('%Y%m%dT%H%M%S.%fZ')
    token = uuid.uuid4().hex
    log_dir = ROOT / 'logs/current-run'
    log_dir.mkdir(parents=True, exist_ok=True)
    summary_path = log_dir / (stamp + '_serial-build.json')
    summary = {'started_utc': datetime.now(timezone.utc).isoformat(),
               'requested_modules': args.modules, 'planned_modules': plan,
               'completed_modules': [], 'status': 'running', 'exit_code': None}

    def save():
        summary_path.write_text(json.dumps(summary, ensure_ascii=False, indent=2) + '\n', encoding='utf-8')

    save()
    for number, module in enumerate(plan, 1):
        label = 'serial-%02d-%s-%s' % (number, module, token)
        command = [sys.executable, str(ROOT / 'scripts/run_logged.py'),
                   '--label', label, '--timeout', str(args.timeout),
                   '--memory-estimate-mb', str(args.memory_estimate_mb),
                   '--', 'lake', 'build', '+' + module + ':leanArts']
        print('[%d/%d] %s' % (number, len(plan), module), flush=True)
        try:
            code = subprocess.call(command, cwd=str(ROOT))
        except KeyboardInterrupt:
            code = 130
        reports = list(log_dir.glob('*_' + label + '.json'))
        summary['last_module'] = module
        summary['last_command_exit_code'] = code
        if code != 0:
            summary.update(status='failed', exit_code=code,
                           finished_utc=datetime.now(timezone.utc).isoformat())
            save()
            print('Stopped at first unsuccessful build. Summary: ' + str(summary_path), flush=True)
            return code
        if len(reports) != 1:
            summary.update(status='runner_metadata_error', exit_code=125,
                           finished_utc=datetime.now(timezone.utc).isoformat())
            save()
            print('Missing or ambiguous command metadata for ' + module, file=sys.stderr)
            return 125
        report = json.loads(reports[0].read_text(encoding='utf-8'))
        if report.get('status') != 'passed' or report.get('child_exit_code') != 0:
            summary.update(status='runner_metadata_error', exit_code=125,
                           finished_utc=datetime.now(timezone.utc).isoformat())
            save()
            return 125
        summary['completed_modules'].append({'module': module, 'metadata': str(reports[0]),
                                             'child_exit_code': report['child_exit_code']})
        save()
    summary.update(status='passed', exit_code=0,
                   finished_utc=datetime.now(timezone.utc).isoformat())
    save()
    print('All %d project modules built. Summary: %s' % (len(plan), summary_path), flush=True)
    return 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/lean/scripts/check.ps1 <==
$ErrorActionPreference = 'Stop'
$ProjectRoot = Split-Path -Parent $PSScriptRoot
Set-Location -LiteralPath $ProjectRoot
. (Join-Path $PSScriptRoot 'env.ps1')
New-Item -ItemType Directory -Force logs | Out-Null

# Invoke directly, never inside run_logged.py: each child takes its own lock.
$Python = (Get-Command python -ErrorAction Stop).Source
$RunToken = [Guid]::NewGuid().ToString('N')

function Invoke-Logged {
    param(
        [Parameter(Mandatory = $true)][string]$Label,
        [Parameter(Mandatory = $true)][string[]]$Command,
        [int]$Timeout = 600,
        [int]$MemoryEstimateMb = 800
    )
    $UniqueLabel = "check-$Label-$RunToken"
    $RunnerArgs = @('scripts/run_logged.py', '--label', $UniqueLabel,
        '--timeout', "$Timeout", '--memory-estimate-mb', "$MemoryEstimateMb", '--') + $Command
    & $Python @RunnerArgs | Out-Host
    $CommandExit = $LASTEXITCODE
    if ($CommandExit -ne 0) { exit $CommandExit }
    $Files = @(Get-ChildItem -LiteralPath 'logs/current-run' -Filter "*_$UniqueLabel.json")
    if ($Files.Count -ne 1) { throw "Expected one actual runner result for $UniqueLabel" }
    $Metadata = Get-Content -LiteralPath $Files[0].FullName -Raw -Encoding UTF8 | ConvertFrom-Json
    if ($Metadata.status -ne 'passed' -or $Metadata.child_exit_code -ne 0) {
        throw "Runner result was not a successful actual command: $UniqueLabel"
    }
    $Metadata | Add-Member -MemberType NoteProperty -Name runner_metadata_path -Value $Files[0].FullName
    return $Metadata
}

Invoke-Logged -Label 'static' -Command @($Python, 'scripts/static_check.py') -Timeout 60 -MemoryEstimateMb 64 | Out-Null
$LakeVersion = Invoke-Logged -Label 'lake-version' -Command @('lake', '--version') -Timeout 60 -MemoryEstimateMb 64
$LeanVersion = Invoke-Logged -Label 'lean-version' -Command @('lake', 'env', 'lean', '--version') -Timeout 60 -MemoryEstimateMb 128
$VersionPath = Join-Path $ProjectRoot 'logs/lean-version.txt'
[System.IO.File]::WriteAllBytes($VersionPath, [byte[]](
    [System.IO.File]::ReadAllBytes($LakeVersion.log) + [System.IO.File]::ReadAllBytes($LeanVersion.log)))

# Dependency-first module builds avoid starting every certificate leaf at once.
# Install matching mathlib/dependency caches before running this entry point.
& $Python scripts/build_serial.py
if ($LASTEXITCODE -ne 0) { exit $LASTEXITCODE }
$Build = Invoke-Logged -Label 'lake-build' -Command @('lake', 'build')
Copy-Item -LiteralPath $Build.log -Destination 'logs/lean-build.log' -Force
$Audit = Invoke-Logged -Label 'lean-audit' -Command @('lake', 'env', 'lean', 'Audit.lean')
Copy-Item -LiteralPath $Audit.log -Destination 'logs/lean-axioms.log' -Force
Invoke-Logged -Label 'axiom-parser' -Command @($Python, 'scripts/check_axioms.py',
    '--runner-metadata', $Audit.runner_metadata_path, '--require-core') -Timeout 60 -MemoryEstimateMb 64 | Out-Null
Write-Output 'Actual project compilation and requested axiom reports passed. Consult VERIFICATION_REPORT.md for which mathematical targets are proved; compiled proposition definitions alone are not proofs.'


==> anc/lean/scripts/check.sh <==
#!/usr/bin/env bash
# Build the project and require axiom reports for all six analytical theorems.
# This Unix entry point was not executed during the Windows verification run.
set -euo pipefail
cd "$(dirname "$0")/.."
mkdir -p logs
python3 scripts/static_check.py | tee logs/static-check.txt
if ! command -v lake >/dev/null 2>&1; then
  echo 'BLOCKED: lake/Lean toolchain is not installed. No Lean compilation performed.' | tee logs/lean-build.log
  exit 127
fi
lake --version | tee logs/lean-version.txt
lake env lean --version | tee -a logs/lean-version.txt
# Run lake update and lake exe cache get beforehand on first setup.
lake build 2>&1 | tee logs/lean-build.log
lake env lean Audit.lean 2>&1 | tee logs/lean-axioms.log
python3 scripts/check_axioms.py --require-core --output logs/lean-axiom-status.json
printf '%s\n' 'PROJECT BUILD AND REQUIRED CORE AXIOM AUDIT PASSED.' \
  'See VERIFICATION_REPORT.md for the exact theorem statements and verified scope.'


==> anc/lean/scripts/check_axioms.py <==
#!/usr/bin/env python3
"""Parse actual axiom reports; never infer mathematical completion from names.

check.ps1 runs Lean immediately before this parser. --runner-metadata can also
bind an audit log to a specific successful run_logged.py invocation. --require-core
requires reports for all six planned core theorems; it does not prove their types.
"""
import argparse,json,re,sys
from pathlib import Path
root=Path(__file__).resolve().parents[1]
parser=argparse.ArgumentParser(description=__doc__)
parser.add_argument('--audit-source',default='Audit.lean')
parser.add_argument('--log',default='logs/lean-axioms.log')
parser.add_argument('--output',default='logs/lean-axiom-status.json')
parser.add_argument('--runner-metadata')
parser.add_argument('--require-core',action='store_true')
args=parser.parse_args()
def resolve(value):
    p=Path(value)
    return p if p.is_absolute() else root/p
p=resolve(args.log)
audit_source=resolve(args.audit_source)
if not p.exists(): sys.exit('FAIL: no Lean axiom output exists.')
if not audit_source.exists(): sys.exit('FAIL: no requested audit source exists.')
if args.runner_metadata:
    metadata=json.loads(resolve(args.runner_metadata).read_text(encoding='utf-8-sig'))
    if metadata.get('status')!='passed' or metadata.get('child_exit_code')!=0:
        sys.exit('FAIL: the specified Lean run did not succeed.')
    argv=metadata.get('argv',[])
    if len(argv)<4 or [str(x).lower() for x in argv[1:3]]!=['env','lean']:
        sys.exit('FAIL: metadata does not describe lake env lean.')
    run_cwd=Path(metadata['cwd'])
    run_source=Path(argv[3])
    if not run_source.is_absolute(): run_source=run_cwd/run_source
    if run_source.resolve()!=audit_source.resolve():
        sys.exit('FAIL: runner metadata refers to a different audit source.')
    if Path(metadata['log']).read_bytes()!=p.read_bytes():
        sys.exit('FAIL: audit log differs from the actual runner output.')
text=p.read_text(encoding='utf-8-sig')
if re.search(r'\bsorryAx\b|\bLean\.ofReduceBool\b|\berror:',text):
    sys.exit('FAIL: forbidden axiom or Lean error in output.')
allowed={'propext','Classical.choice','Quot.sound'}
# #print axioms output is expected to contain one of these for every requested theorem.
blocks=re.findall(r"'([^']+)' depends on axioms:\s*\[([^\]]*)\]",text,re.S)
empty=re.findall(r"'([^']+)' does not depend on any axioms",text)
expected=re.findall(r'^\s*#print\s+axioms\s+(\S+)',audit_source.read_text(encoding='utf-8-sig'),re.M)
if not expected: sys.exit('FAIL: audit source requests no axiom reports.')
seen={name for name,_ in blocks}|set(empty)
missing=set(expected)-seen
if missing: sys.exit('FAIL: missing axiom reports: '+', '.join(sorted(missing)))
actual={name:[] for name in empty}
for name,body in blocks:
    axioms={s.strip() for s in body.split(',') if s.strip()}
    if axioms-allowed: sys.exit(f'FAIL: unexpected axioms for {name}: {axioms-allowed}')
    if name in actual and actual[name]!=sorted(axioms):
        sys.exit('FAIL: conflicting axiom reports for '+name)
    actual[name]=sorted(axioms)
base_components=['Autocorrelation.'+name for name in [
  'finite_certificate','P_matches_paper','hasDerivAt_P','hasDerivAt_I','hasDerivAt_RR',
  'P_monotoneOn','P_bounds','integral_P','integral_PP','g0_g1_match','g1_g2_match',
  'g2_g3_match','limiting_ratio_identity','explicit_ratio_identity','limiting_ratio_gt',
  'explicit_ratio_gt','relaxation_mass_arithmetic','monotone_extension_comparison',
  'autocorrelation_product_lower'
]]
core={
  'OverlapIntegralClaim':'Autocorrelation.overlap_integral',
  'WitnessAdmissibilityClaim':'Autocorrelation.witness_admissibility',
  'MassIntegralClaim':'Autocorrelation.mass_integral',
  'UniformCorrelationClaim':'Autocorrelation.uniform_correlation',
  'ExplicitMainClaim':'Autocorrelation.explicit_main',
  'LimitingMainClaim':'Autocorrelation.limiting_main'
}
covered={claim:name for claim,name in core.items() if name in seen and name in expected}
missing_core={claim:name for claim,name in core.items() if claim not in covered}
required_full=set(base_components)|set(core.values())
missing_full=required_full-(seen&set(expected))
if args.require_core and missing_full:
    sys.exit('FAIL: incomplete 25-theorem audit; missing reports: '+', '.join(sorted(missing_full)))
print(f'PASS actual axiom output: {len(set(expected))} requested declarations use only allowed axioms.')
print(f'Core theorem axiom coverage: {len(covered)}/6. Declaration types and proof scope require separate verification.')
output=resolve(args.output)
output.parent.mkdir(parents=True,exist_ok=True)
output.write_text(json.dumps({
  'audit_source':str(audit_source),'audit_log':str(p),
  'runner_metadata':str(resolve(args.runner_metadata)) if args.runner_metadata else None,
  'axiom_reports_passed':True,'scope':'axiom_dependencies_only',
  'checked_component_theorems':expected,'allowed_axioms':sorted(allowed),
  'actual_axioms':{name:actual[name] for name in expected},
  'core_theorems_with_allowed_axiom_reports':covered,
  'core_theorems_missing_axiom_reports':missing_core,
  'complete_25_theorem_axiom_coverage':not missing_full,
  'mathematical_completion_assessed':False
},indent=2)+'\n',encoding='utf-8')


==> anc/lean/scripts/env.ps1 <==
# Dot-source this file: . .\scripts\env.ps1
# These changes apply only to the current PowerShell session and its children.
$ProjectRoot = Split-Path -Parent $PSScriptRoot
$LeanBin = Join-Path $ProjectRoot '.tools\lean-4.19.0-windows\bin'
$PythonBin = Join-Path $ProjectRoot '.tools\venv\Scripts'
$env:PATH = "$LeanBin;$PythonBin;$env:PATH"
$env:LEAN_NUM_THREADS = '1'
$env:OMP_NUM_THREADS = '1'
$env:MAX_JOBS = '1'
$env:CMAKE_BUILD_PARALLEL_LEVEL = '1'
$env:PYTHONUTF8 = '1'
$env:PYTHONIOENCODING = 'utf-8'
$env:RAYON_NUM_THREADS = '1'
$env:MATHLIB_CACHE_DIR = Join-Path $ProjectRoot '.tools\mathlib-cache'
$env:CURL_HOME = Join-Path $ProjectRoot '.tools\curl-config'
$env:GIT_TERMINAL_PROMPT = '0'
$env:GIT_HTTP_LOW_SPEED_LIMIT = '1024'
$env:GIT_HTTP_LOW_SPEED_TIME = '30'
# Git HTTPS has no supported http.connectTimeout setting. run_logged.py enforces
# a whole-command timeout; SSH has its own supported connection timeout.
if (-not $env:GIT_SSH_COMMAND) {
    $env:GIT_SSH_COMMAND = 'ssh -o ConnectTimeout=20 -o ServerAliveInterval=15 -o ServerAliveCountMax=2 -o BatchMode=yes'
}


==> anc/lean/scripts/generate.py <==
#!/usr/bin/env python3
"""Generate proof candidates from the exact, original certificate.

This program is UNTRUSTED as a Lean proof producer. Each generated identity is
intended to be checked by Lean's kernel via ring/norm_num, never native_decide.
The generator also audits every generated Bernstein identity over Q.
Generation and successful Python tests are NOT a successful Lean compilation.
"""
from __future__ import annotations
import hashlib, json, math, sys
from fractions import Fraction as F
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / 'original'))
import verify as v
DATA = json.loads((ROOT / 'certificate.json').read_text())
a, b, gamma = F(DATA['a']), F(DATA['b']), F(DATA['gamma'])
w, c = 1-2*b, 1-b
P = v.build_profile(a,b,list(map(F,DATA['chebyshev_coefficients'])))
DP, I = v.deriv(P), v.integ(P)
pieces = v.autocorrelation_polynomials(P,a,b)


def rat(r: F | int) -> str:
    r=F(r)
    if r.denominator == 1:
        return f'({r.numerator} : ℝ)'
    return f'(({r.numerator} : ℝ) / {r.denominator})'


def expr(poly: list[F], var: str) -> str:
    terms=[]
    for k,coef in enumerate(poly):
        if coef == 0: continue
        terms.append(rat(coef) if k==0 else f'{rat(coef)} * {var} ^ {k}')
    return '(' + ' + '.join(terms) + ')' if terms else '(0 : ℝ)'


def write(name: str, text: str) -> None:
    p=ROOT/name
    p.parent.mkdir(parents=True,exist_ok=True)
    p.write_text(text.rstrip()+'\n',encoding='utf-8')

MODEL_IMPORTS='''import Mathlib.Analysis.Calculus.Deriv.Add
import Mathlib.Analysis.Calculus.Deriv.Mul
import Mathlib.Analysis.Calculus.Deriv.Pow
'''
BERNSTEIN_IMPORTS='''import Mathlib.Data.Real.Basic
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring
'''
HEADER='''
/-!
PROOF CANDIDATE — NOT COMPILED in the generation environment.
All real coefficients below are exact rational expressions.
See README_zh.md and STATUS.json for the scope and verification boundary.
-/
set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation
'''

# An explicit primitive of P(s) P(s+v), zero at s=0.
product = [[F(0)] for _ in range(2*(len(P)-1)+1)]
for i,pi in enumerate(P):
    for j,pj in enumerate(P):
        for k in range(j+1):
            product[i+k]=v.add(product[i+k],[F(0)]*(j-k)+[pi*pj*math.comb(j,k)])
rr_terms=[]
rr_deriv=[]
rr_proofs=[]
rr_deriv_raw_terms=[]
for k,coef in enumerate(product):
    if all(x==0 for x in coef): continue
    ci=v.scale(coef,F(1,k+1))
    rr_terms.append(f'{expr(ci,"v")} * u ^ {k+1}')
    rr_deriv.append(f'{expr(coef,"v")} * u ^ {k}')
    rr_proofs.append(f'((hasDerivAt_pow {k+1} u).const_mul {expr(ci,"v")})')
    rr_deriv_raw_terms.append(
        f'{expr(ci,"v")} * ((({k+1} : ℕ) : ℝ) * u ^ ({k+1}-1))')
rr_expr='('+' +\n    '.join(rr_terms)+')'
rrd_expr='('+' +\n    '.join(rr_deriv)+')'

model=MODEL_IMPORTS+HEADER+'\n'
for name,r in [('a',a),('b',b),('gamma',gamma),('delta0',F(DATA['rectangle_width']))]:
    model+=f'def {name} : ℝ := {rat(r)}\n'
model+='def w : ℝ := 1 - 2*b\ndef c : ℝ := 1-b\n\n'
model+='''def cheb (z : ℝ) : ℕ → ℝ
  | 0 => 1
  | 1 => z
  | n+2 => 2*z*cheb z (n+1) - cheb z n

'''
qs=' +\n    '.join(f'{rat(F(q))} * cheb (2*x-1) {j}' for j,q in enumerate(DATA['chebyshev_coefficients']))
model+=f'def paperP (x : ℝ) : ℝ := 2*x-x^2+x*(1-x)^2*({qs})\n\n'
for name,p in [('P',P),('DP',DP),('I',I)]:
    model+=f'def {name} (x : ℝ) : ℝ :=\n  {expr(p,"x")}\n\n'
model+='''theorem P_matches_paper (x : ℝ) : P x = paperP x := by
  norm_num [P, paperP, cheb] <;> ring

theorem P_zero : P 0 = 0 := by norm_num [P]
theorem P_one : P 1 = 1 := by norm_num [P]
theorem DP_one : DP 1 = 0 := by norm_num [DP]
theorem I_zero : I 0 = 0 := by norm_num [I]
theorem a_pos : 0 < a := by norm_num [a]
theorem gamma_pos : 0 < gamma := by norm_num [gamma]
theorem w_pos : 0 < w := by norm_num [w, b]
theorem breakpoint_order : 0 < b ∧ b < w ∧ w < c ∧ c < 1 := by
  norm_num [b, w, c]

'''
def sum_proofs(terms: list[str]) -> str:
    if not terms: raise ValueError('empty derivative proof')
    ans=terms[0]
    for t in terms[1:]: ans=f'({ans}.add {t})'
    return ans

def deriv_proof(poly: list[F], base: str='x') -> str:
    ps=[]
    for n,k in enumerate(poly):
        if k==0: continue
        if n==0: ps.append(f'(hasDerivAt_const {base} {rat(k)})')
        else: ps.append(f'((hasDerivAt_pow {n} {base}).const_mul {rat(k)})')
    return sum_proofs(ps)

def deriv_raw_expr(poly: list[F], base: str='x') -> str:
    terms=[]
    for n,k in enumerate(poly):
        if k==0: continue
        terms.append('(0 : ℝ)' if n==0 else
                     f'{rat(k)} * ((({n} : ℕ) : ℝ) * {base} ^ ({n}-1))')
    return '('+' + '.join(terms)+')'

# Normalize derivatives without loading calculus, then reuse the resulting
# equalities through HasDerivAt.congr_deriv in the calculus module.
derivative_algebra = 'import Autocorrelation.PrimitivePolynomials\n'+HEADER+f'''
def P_deriv_raw (x : ℝ) : ℝ :=
  {deriv_raw_expr(P)}

theorem P_deriv_raw_eq (x : ℝ) : P_deriv_raw x = DP x := by
  unfold P_deriv_raw DP
  ring

def I_deriv_raw (x : ℝ) : ℝ :=
  {deriv_raw_expr(I)}

theorem I_deriv_raw_eq (x : ℝ) : I_deriv_raw x = P x := by
  unfold I_deriv_raw P
  ring

def RR_deriv_raw (u v : ℝ) : ℝ :=
  ({' + '.join(rr_deriv_raw_terms)})

theorem RR_deriv_raw_eq (u v : ℝ) : RR_deriv_raw u v = DRR u v := by
  unfold RR_deriv_raw DRR
  ring

end Autocorrelation
'''

model+=f'''theorem hasDerivAt_P (x : ℝ) : HasDerivAt P (DP x) x := by
  have h : HasDerivAt P (P_deriv_raw x) x :=
    {deriv_proof(P)}
  exact h.congr_deriv (P_deriv_raw_eq x)

theorem hasDerivAt_I (x : ℝ) : HasDerivAt I (P x) x := by
  have h : HasDerivAt I (I_deriv_raw x) x :=
    {deriv_proof(I)}
  exact h.congr_deriv (I_deriv_raw_eq x)

/-- Algebraic primitive, not a definition of a Lebesgue integral. -/
def RR (u v : ℝ) : ℝ :=
  {rr_expr}

def DRR (u v : ℝ) : ℝ :=
  {rrd_expr}

theorem RR_zero (v : ℝ) : RR 0 v = 0 := by norm_num [RR]

theorem DRR_identity (u v : ℝ) : DRR u v = P u * P (u+v) := by
  norm_num [DRR, P] <;> ring

theorem hasDerivAt_RR (u v : ℝ) :
    HasDerivAt (fun s => RR s v) (P u * P (u+v)) u := by
  have h : HasDerivAt (fun s => RR s v) (RR_deriv_raw u v) u :=
    {sum_proofs(rr_proofs)}
  exact h.congr_deriv ((RR_deriv_raw_eq u v).trans (DRR_identity u v))

def H (t : ℝ) : ℝ := w * RR (1-t/w) (t/w)
def g0 (t : ℝ) : ℝ := (H t + w*(I 1-I (1-t/w)) + b-t)/a^2
def g1 (t : ℝ) : ℝ := P ((t-b)/w) +
  (H t + w*(I ((c-t)/w)-I (1-t/w)))/a^2
def g2 (t : ℝ) : ℝ := P ((t-b)/w) + w*I ((c-t)/w)/a^2
def g3 (_ : ℝ) : ℝ := 1

'''
for k,(_,_,gp) in enumerate(pieces):
    model+=f'''def G{k} (t : ℝ) : ℝ :=
  {expr(gp,'t')}

theorem g{k}_expansion (t : ℝ) : g{k} t = G{k} t := by
  norm_num [g{k}, H, RR, I, P, a, b, w, c, G{k}] <;> ring

'''
model+='end Autocorrelation\n'
# Preserve every original declaration, but compile algebra independently of the
# calculus imports and release elaborator state between the larger proofs.
body = model.split('namespace Autocorrelation\n', 1)[1].rsplit('end Autocorrelation', 1)[0]
profile, rest = body.split('theorem hasDerivAt_P', 1)
deriv_pi, rest = rest.split('/-- Algebraic primitive', 1)
primitives, rest = rest.split('theorem hasDerivAt_RR', 1)
deriv_rr, correlation = rest.split('def H (t : ℝ)', 1)
write('Autocorrelation/Profile.lean',
      'import Mathlib.Data.Real.Basic\nimport Mathlib.Tactic.NormNum\nimport Mathlib.Tactic.Ring\n'
      + HEADER + profile + 'end Autocorrelation\n')
write('Autocorrelation/PrimitivePolynomials.lean',
      'import Autocorrelation.Profile\n' + HEADER + '/-- Algebraic primitive' + primitives
      + 'end Autocorrelation\n')
write('Autocorrelation/Derivatives.lean',
      'import Autocorrelation.DerivativeAlgebra\n' + MODEL_IMPORTS + HEADER
      + 'theorem hasDerivAt_P' + deriv_pi + 'theorem hasDerivAt_RR' + deriv_rr
      + 'end Autocorrelation\n')
write('Autocorrelation/DerivativeAlgebra.lean', derivative_algebra)
write('Autocorrelation/CorrelationModel.lean',
      'import Autocorrelation.PrimitivePolynomials\n' + HEADER + 'def H (t : ℝ)' + correlation
      + 'end Autocorrelation\n')
write('Autocorrelation/Model.lean',
      'import Autocorrelation.CorrelationModel\nimport Autocorrelation.Derivatives\n'
      '\n/-! Re-exports every declaration of the original model; proofs are split to limit peak memory. -/\n')

write('Autocorrelation/Bernstein.lean',BERNSTEIN_IMPORTS+HEADER+'''
/-- The binomial weights have already been absorbed into these natural
    coefficients. This is a homogeneous polynomial evaluated by Horner's rule. -/
def hom : List ℕ → ℝ → ℝ → ℝ
  | [], _, _ => 0
  | k::ks, x, y => (k : ℝ) * y^ks.length + x * hom ks x y

theorem hom_nonneg (ks : List ℕ) (x y : ℝ) (hx : 0 ≤ x) (hy : 0 ≤ y) :
    0 ≤ hom ks x y := by
  induction ks with
  | nil => simp [hom]
  | cons k ks ih =>
    exact add_nonneg
      (mul_nonneg (Nat.cast_nonneg k) (pow_nonneg hy _))
      (mul_nonneg hx ih)

/-- This lemma carries a whole-interval proof, not a sampled-point test. -/
theorem affine_nonneg (p : ℝ → ℝ) (lo hi : ℝ) (hspan : lo < hi)
    (hcert : ∀ s : ℝ, 0 ≤ s → s ≤ 1 → 0 ≤ p (lo+(hi-lo)*s))
    (t : ℝ) (hlo : lo ≤ t) (hhi : t ≤ hi) : 0 ≤ p t := by
  have hd : 0 < hi-lo := sub_pos.mpr hspan
  have hs0 : 0 ≤ (t-lo)/(hi-lo) := div_nonneg (sub_nonneg.mpr hlo) hd.le
  have hs1 : (t-lo)/(hi-lo) ≤ 1 := (div_le_one hd).2 (by linarith)
  have he : lo+(hi-lo)*((t-lo)/(hi-lo)) = t := by
    field_simp [ne_of_gt hd] <;> ring
  have h := hcert ((t-lo)/(hi-lo)) hs0 hs1
  rw [he] at h
  exact h

end Autocorrelation
''')

# Export leaves and verify the mathematical identities independently of the
# original de Casteljau recurrence by exact coefficient reconstruction.
def accepted_leaves(p: list[F],lo: F,hi: F,depth: int=0):
    beta=v.bernstein(p,lo,hi)
    if min(beta)>=0: return [(lo,hi,beta,depth)]
    if depth>=28: raise ValueError('depth limit')
    mid=(lo+hi)/2
    return accepted_leaves(p,lo,mid,depth+1)+accepted_leaves(p,mid,hi,depth+1)

manifest=[]
all_groups=[('DP',DP,F(0),F(1))]+[(f'G{k}',v.add(gp,[-gamma]),lo,hi) for k,(lo,hi,gp) in enumerate(pieces)]
cert_imports=[]
proof_groups=[]
for group,poly,lo,hi in all_groups:
    leaves=accepted_leaves(poly,lo,hi)
    modules=[]
    for j,(l,r,beta,depth) in enumerate(leaves):
        degree=len(beta)-1
        bern=[be*math.comb(degree,k) for k,be in enumerate(beta)]
        den=math.lcm(*(be.denominator for be in bern))
        nums=[int(be*den) for be in bern]
        assert all(n>=0 for n in nums)
        # Reconstruct through a separate homogeneous Horner recurrence.
        reconstructed=[F(0)]
        for idx,n in reversed(list(enumerate(nums))):
            ypower=[F((-1)**k*math.comb(degree-idx,k)) for k in range(degree-idx+1)]
            reconstructed=v.add(v.scale(ypower,F(n)),v.mul([F(0),F(1)],reconstructed))
        reconstructed=v.scale(reconstructed,F(1,den))
        assert v.trim(reconstructed)==v.trim(v.compose(poly,[l,r-l]))
        name=f'{group}_{j:02d}'
        module=f'Autocorrelation.Leaves.{name}'
        modules.append(name);cert_imports.append(f'import {module}')
        target=(lambda xx:f'DP {xx}') if group=='DP' else (lambda xx,group=group:f'{group} {xx} - gamma')
        coefflist='['+',\n    '.join(map(str,nums))+']'
        identity=f'{name}_identity'
        sarg=f'({rat(l)}+({rat(r)}-{rat(l)})*s)'
        leaf=f'''import Autocorrelation.CorrelationModel
import Autocorrelation.Bernstein

set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

-- Proof candidate. All literals were produced with rational arithmetic.
def {name}_coeffs : List ℕ :=
  {coefflist}

theorem {identity} (s : ℝ) :
    {target(sarg)} = hom {name}_coeffs s (1-s) / {den} := by
  norm_num [{group}, gamma, hom, {name}_coeffs] <;> ring

theorem {name}_unit_nonneg (s : ℝ) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    0 ≤ {target(sarg)} := by
  rw [{identity}]
  exact div_nonneg
    (hom_nonneg {name}_coeffs s (1-s) hs0 (sub_nonneg.mpr hs1))
    (by norm_num)

theorem {name}_nonneg (t : ℝ) (hlo : {rat(l)} ≤ t) (hhi : t ≤ {rat(r)}) :
    0 ≤ {target('t')} := by
  exact affine_nonneg (fun z => {target('z')}) {rat(l)} {rat(r)}
    (by norm_num) {name}_unit_nonneg t hlo hhi

end Autocorrelation
'''
        write(module.replace('.','/')+'.lean',leaf)
        manifest.append(dict(group=group,name=name,lo=str(l),hi=str(r),degree=degree,depth=depth,
                             denominator=str(den),coefficients=list(map(str,nums)),
                             power_coefficients=list(map(str,poly))))
    statement=f'0 ≤ DP t' if group=='DP' else f'gamma ≤ {group} t'
    text=f'''theorem {group}_nonnegative_on_interval (t : ℝ)
    (hlo : {rat(lo)} ≤ t) (hhi : t ≤ {rat(hi)}) : {statement} := by
'''
    if group!='DP': text+='  apply sub_nonneg.mp\n'
    # Serial decisions give the exact leaf cover; no unverified finite cover data.
    for j,(l,r,_,_) in enumerate(leaves):
        lower='hlo' if j==0 else f'(le_of_lt (lt_of_not_ge h{j-1}))'
        if j==len(leaves)-1:
            text+=f'  exact {modules[j]}_nonneg t {lower} hhi\n'
        else:
            text+=f'  by_cases h{j} : t ≤ {rat(r)}\n'
            text+=f'  · exact {modules[j]}_nonneg t {lower} h{j}\n'
    proof_groups.append(text)

finite='\n'.join(cert_imports)+'''

set_option autoImplicit false
set_option maxHeartbeats 0
set_option maxRecDepth 100000
noncomputable section
namespace Autocorrelation

'''+ '\n'.join(proof_groups)+'\n'
for k,(lo,hi,gp) in enumerate(pieces):
    endpoints=[('0','b'),('b','w'),('w','c'),('c','1')][k]
    finite+=f'''theorem g{k}_lower (t : ℝ) (hlo : {endpoints[0]} ≤ t)
    (hhi : t ≤ {endpoints[1]}) : gamma ≤ g{k} t := by
  rw [g{k}_expansion]
  apply G{k}_nonnegative_on_interval t
  · norm_num [b, w, c] at hlo ⊢ <;> exact hlo
  · norm_num [b, w, c] at hhi ⊢ <;> exact hhi

'''
finite+='''/-- The finite part of Lemma 1, with the algebraic definitions tied to the paper.
    This declaration is not Theorem 3: it contains no autocorrelation integral. -/
theorem finite_certificate :
    (∀ x : ℝ, 0 ≤ x → x ≤ 1 → 0 ≤ DP x) ∧
    (∀ t : ℝ, 0 ≤ t → t ≤ b → gamma ≤ g0 t) ∧
    (∀ t : ℝ, b ≤ t → t ≤ w → gamma ≤ g1 t) ∧
    (∀ t : ℝ, w ≤ t → t ≤ c → gamma ≤ g2 t) ∧
    (∀ t : ℝ, c ≤ t → t ≤ 1 → gamma ≤ g3 t) := by
  exact ⟨DP_nonnegative_on_interval, g0_lower, g1_lower, g2_lower, g3_lower⟩

end Autocorrelation
'''
write('Autocorrelation/FiniteCertificate.lean',finite)

N,D=F(DATA['atomic_ratio']).numerator,F(DATA['atomic_ratio']).denominator
NF,DF=F(DATA['function_ratio']).numerator,F(DATA['function_ratio']).denominator
mass=a+(w*v.evalp(I,F(1))+b)/a
ratios='''import Autocorrelation.CorrelationModel

set_option autoImplicit false
set_option maxHeartbeats 0
noncomputable section
namespace Autocorrelation

'''+f'''def mass : ℝ := a + (w*I 1+b)/a
def limitingRatio : ℝ := ({N} : ℝ)/{D}
def explicitRatio : ℝ := ({NF} : ℝ)/{DF}

theorem mass_exact : mass = {rat(mass)} := by
  norm_num [mass, a, b, w, I]

theorem mass_pos : 0 < mass := by rw [mass_exact]; norm_num

theorem limiting_ratio_identity : gamma / mass^2 = limitingRatio := by
  rw [mass_exact]
  norm_num [gamma, limitingRatio]

theorem explicit_ratio_identity :
    gamma / (mass+delta0/a)^2 = explicitRatio := by
  rw [mass_exact]
  norm_num [gamma, delta0, a, explicitRatio]

theorem limiting_ratio_gt : (4103779 : ℝ)/10000000 < limitingRatio := by
  norm_num [limitingRatio]

theorem explicit_ratio_gt : (4103779 : ℝ)/10000000 < explicitRatio := by
  norm_num [explicitRatio]

theorem relaxation_mass_arithmetic : mass^2/gamma < (2436778 : ℝ)/1000000 := by
  rw [mass_exact]
  norm_num [gamma]

end Autocorrelation
'''
write('Autocorrelation/Ratios.lean',ratios)
write('bernstein_leaves.json',json.dumps(manifest,indent=2))
write('logs/generation_audit.json',json.dumps({
    'certificate_sha256':hashlib.sha256((ROOT/'certificate.json').read_bytes()).hexdigest(),
    'exact_polynomial_identity_checks':'PASS (Python Fraction, NOT Lean)',
    'number_of_leaves':len(manifest),
    'coefficient_count':sum(len(x['coefficients']) for x in manifest),
    'groups':{g:{'leaves':sum(x['group']==g for x in manifest),'max_depth':max(x['depth'] for x in manifest if x['group']==g)} for g,*_ in all_groups},
    'lean_compilation':'NOT RUN BY THIS GENERATOR; see separate current-run build logs'
},indent=2))
print(f'Generated {len(manifest)} leaves; every emitted homogeneous identity rechecked over Q.')
print('This generator does not invoke Lean. Consult VERIFICATION_REPORT.md and current-run build logs.')


==> anc/lean/scripts/patches/mathlib-cache-single-worker.patch <==
diff --git a/Cache/IO.lean b/Cache/IO.lean
index 324c79e..bd3b6b2 100644
--- a/Cache/IO.lean
+++ b/Cache/IO.lean
@@ -369,7 +369,7 @@ def unpackCache (hashMap : ModuleHashMap) (force : Bool) : CacheM Unit := do
   if size > 0 then
     let now ← IO.monoMsNow
     IO.println s!"Decompressing {size} file(s)"
-    let args := (if force then #["-f"] else #[]) ++ #["-x", "--delete-corrupted", "-j", "-"]
+    let args := (if force then #["-f"] else #[]) ++ #["--jobs", "1", "-x", "--delete-corrupted", "-j", "-"]
     let child ← IO.Process.spawn { cmd := ← getLeanTar, args, stdin := .piped }
     let (stdin, child) ← child.takeStdin
     /-


==> anc/lean/scripts/prepare_cache.ps1 <==
# Reproduce the bounded, project-local mathlib cache setup using installed tools.
# Run this script directly, not inside run_logged.py (each command takes its lock).
$ErrorActionPreference = 'Stop'
$ProjectRoot = Split-Path -Parent $PSScriptRoot
Set-Location -LiteralPath $ProjectRoot
. (Join-Path $PSScriptRoot 'env.ps1')
$Python = (Get-Command python -ErrorAction Stop).Source

function Invoke-CacheLogged {
    param(
        [Parameter(Mandatory = $true)][string]$Label,
        [Parameter(Mandatory = $true)][string[]]$Command,
        [int]$Timeout = 900,
        [int]$MemoryEstimateMb = 500
    )
    $RunnerArgs = @('scripts/run_logged.py', '--label', $Label,
        '--timeout', "$Timeout", '--memory-estimate-mb', "$MemoryEstimateMb", '--') + $Command
    & $Python @RunnerArgs
    if ($LASTEXITCODE -ne 0) { exit $LASTEXITCODE }
}

# urllib reads the already configured process/system proxy settings on Windows.
# Capture the result privately: never print proxy URLs or credentials, and never
# write them to .curlrc, command arguments, log files, or global configuration.
$ProxyJson = & $Python -c 'import json, urllib.request; print(json.dumps(urllib.request.getproxies()))'
if ($LASTEXITCODE -ne 0) { throw 'Could not read existing proxy settings.' }
$ExistingProxies = $ProxyJson | ConvertFrom-Json
$ProxyNames = @{ http = 'http_proxy'; https = 'https_proxy'; all = 'all_proxy'; no = 'no_proxy' }
foreach ($ProxyKind in $ProxyNames.Keys) {
    $VariableName = $ProxyNames[$ProxyKind]
    $ProxyProperty = $ExistingProxies.PSObject.Properties[$ProxyKind]
    $AlreadySet = [System.Environment]::GetEnvironmentVariable($VariableName, 'Process')
    if (-not $AlreadySet -and $null -ne $ProxyProperty -and $ProxyProperty.Value) {
        [System.Environment]::SetEnvironmentVariable($VariableName, [string]$ProxyProperty.Value, 'Process')
    }
}
$ProxyJson = $null
$ExistingProxies = $null
$ProxyProperty = $null

$env:CURL_HOME = Join-Path $ProjectRoot '.tools/curl-config'
$env:MATHLIB_CACHE_DIR = Join-Path $ProjectRoot '.tools/mathlib-cache'
New-Item -ItemType Directory -Force -Path $env:CURL_HOME, $env:MATHLIB_CACHE_DIR | Out-Null
$CurlConfig = @'
# At most 8 concurrent network transfers; this is network I/O only.
# Cache compilation below is sequential; leantar unpacking uses --jobs 1.
connect-timeout = 15
max-time = 120
parallel-max = 8
'@
[System.IO.File]::WriteAllText((Join-Path $env:CURL_HOME '.curlrc'),
    $CurlConfig + "`n", [System.Text.UTF8Encoding]::new($false))

$MathlibPath = Join-Path $ProjectRoot '.lake/packages/mathlib'
$CacheIO = Join-Path $MathlibPath 'Cache/IO.lean'
$PatchPath = Join-Path $ProjectRoot 'scripts/patches/mathlib-cache-single-worker.patch'
if (-not (Test-Path -LiteralPath $CacheIO)) { throw 'mathlib source is missing; run lake update first.' }
$SingleWorkerPattern = '#\["--jobs",\s*"1",\s*"-x",\s*"--delete-corrupted",\s*"-j",\s*"-"\]'
$IOSource = [System.IO.File]::ReadAllText($CacheIO)
if ($IOSource -notmatch $SingleWorkerPattern) {
    if (-not (Test-Path -LiteralPath $PatchPath)) { throw 'Required single-worker cache patch is missing.' }
    $PatchBytes = [System.IO.File]::ReadAllBytes($PatchPath)
    if ($PatchBytes.Length -ge 3 -and $PatchBytes[0] -eq 239 -and $PatchBytes[1] -eq 187 -and $PatchBytes[2] -eq 191) {
        throw 'Cache patch contains a UTF-8 BOM; provide the original BOM-free patch before git apply.'
    }
    Invoke-CacheLogged -Label 'cache-patch-check' -Command @('git', '-C', $MathlibPath, 'apply', '--check', $PatchPath) -Timeout 30 -MemoryEstimateMb 64
    Invoke-CacheLogged -Label 'cache-patch-apply' -Command @('git', '-C', $MathlibPath, 'apply', $PatchPath) -Timeout 30 -MemoryEstimateMb 64
    if ([System.IO.File]::ReadAllText($CacheIO) -notmatch $SingleWorkerPattern) {
        throw 'Applied patch did not establish single-worker cache unpacking.'
    }
} else {
    Write-Output 'Single-worker cache unpacking patch already present.'
}

# Cache's five modules form this import chain in pinned mathlib v4.19.0.
# Build one module's native object at a time so rebuilding after the IO patch
# cannot fan out into concurrent compiler processes. :o is the default native
# object facet used by this Windows cache executable (supportInterpreter=false).
foreach ($Module in @('Cache.Lean', 'Cache.IO', 'Cache.Hashing', 'Cache.Requests', 'Cache.Main')) {
    Invoke-CacheLogged -Label "cache-compile-$Module" -Command @('lake', 'build', "+${Module}:o")
}

$CacheRoots = @(
    'Mathlib.Analysis.Calculus.Deriv.MeanValue',
    'Mathlib.Analysis.Calculus.Deriv.Pow',
    'Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus',
    'Mathlib.Tactic.Convert',
    'Mathlib.Tactic.NormNum',
    'Mathlib.Tactic.Ring',
    'Mathlib.Tactic.Linarith',
    'Mathlib.Tactic.FieldSimp'
)
Invoke-CacheLogged -Label 'cache-prepare-targeted' -Command (@('lake', 'exe', 'cache', 'get') + $CacheRoots)
Write-Output 'Requested mathlib cache command completed. Project proofs still require check.ps1 and the separate mathematical verification report.'


==> anc/lean/scripts/run_logged.py <==
"""Run one bounded Windows command, preserving actual output and exit status.

Example (from the project directory):
  python scripts/run_logged.py --label build --timeout 600 \
      --memory-estimate-mb 2048 -- lake build

The JSON distinguishes the child's real exit code from the runner's status.
Only this runner's process tree is terminated on timeout or resource pressure.
Python 3.9+, standard library only. Logs from earlier invocations are retained.
"""

import argparse
import ctypes
from ctypes import wintypes
from collections import deque
from datetime import datetime, timezone
import json
import os
from pathlib import Path
import re
import shutil
import subprocess
import sys
import threading
import time


ROOT = Path(__file__).resolve().parent.parent
MIB = 1024 * 1024
WORKER_NAMES = {
    "lean.exe", "lake.exe", "leanc.exe", "clang.exe", "clang++.exe",
    "gcc.exe", "g++.exe", "cc1.exe", "cc1plus.exe", "cl.exe", "link.exe",
    "ninja.exe", "make.exe", "cmake.exe", "cargo.exe", "rustc.exe",
    "pytest.exe", "elan-init.exe",
}


class MemoryStatus(ctypes.Structure):
    _fields_ = [("length", wintypes.DWORD), ("load", wintypes.DWORD)] + [
        (name, ctypes.c_ulonglong) for name in (
            "total", "available", "total_page", "available_page",
            "total_virtual", "available_virtual", "extended_virtual")
    ]


class ProcessEntry(ctypes.Structure):
    _fields_ = [
        ("size", wintypes.DWORD), ("usage", wintypes.DWORD),
        ("pid", wintypes.DWORD), ("heap", ctypes.c_size_t),
        ("module", wintypes.DWORD), ("threads", wintypes.DWORD),
        ("parent", wintypes.DWORD), ("priority", wintypes.LONG),
        ("flags", wintypes.DWORD), ("name", wintypes.WCHAR * 260),
    ]


class BasicLimits(ctypes.Structure):
    _fields_ = [
        ("process_time", ctypes.c_longlong), ("job_time", ctypes.c_longlong),
        ("flags", wintypes.DWORD), ("min_working_set", ctypes.c_size_t),
        ("max_working_set", ctypes.c_size_t), ("active_limit", wintypes.DWORD),
        ("affinity", ctypes.c_size_t), ("priority", wintypes.DWORD),
        ("scheduling", wintypes.DWORD),
    ]


class ExtendedLimits(ctypes.Structure):
    _fields_ = [
        ("basic", BasicLimits), ("io", ctypes.c_ulonglong * 6),
        ("process_memory_limit", ctypes.c_size_t),
        ("job_memory_limit", ctypes.c_size_t),
        ("peak_process_memory", ctypes.c_size_t),
        ("peak_job_memory", ctypes.c_size_t),
    ]


def utc_now():
    return datetime.now(timezone.utc).isoformat()


def win_api():
    k = ctypes.WinDLL("kernel32", use_last_error=True)
    signatures = {
        "GlobalMemoryStatusEx": ([ctypes.POINTER(MemoryStatus)], wintypes.BOOL),
        "GetSystemTimes": ([ctypes.POINTER(wintypes.FILETIME)] * 3, wintypes.BOOL),
        "CreateToolhelp32Snapshot": ([wintypes.DWORD, wintypes.DWORD], wintypes.HANDLE),
        "Process32FirstW": ([wintypes.HANDLE, ctypes.POINTER(ProcessEntry)], wintypes.BOOL),
        "Process32NextW": ([wintypes.HANDLE, ctypes.POINTER(ProcessEntry)], wintypes.BOOL),
        "CloseHandle": ([wintypes.HANDLE], wintypes.BOOL),
        "GetCurrentProcess": ([], wintypes.HANDLE),
        "GetProcessAffinityMask": ([wintypes.HANDLE, ctypes.POINTER(ctypes.c_size_t),
                                    ctypes.POINTER(ctypes.c_size_t)], wintypes.BOOL),
        "CreateJobObjectW": ([ctypes.c_void_p, wintypes.LPCWSTR], wintypes.HANDLE),
        "SetInformationJobObject": ([wintypes.HANDLE, ctypes.c_int,
                                     ctypes.c_void_p, wintypes.DWORD], wintypes.BOOL),
        "QueryInformationJobObject": ([wintypes.HANDLE, ctypes.c_int,
                                       ctypes.c_void_p, wintypes.DWORD,
                                       ctypes.c_void_p], wintypes.BOOL),
        "AssignProcessToJobObject": ([wintypes.HANDLE, wintypes.HANDLE], wintypes.BOOL),
    }
    for name, (args, result) in signatures.items():
        getattr(k, name).argtypes = args
        getattr(k, name).restype = result
    return k


def checked(ok):
    if not ok:
        raise ctypes.WinError(ctypes.get_last_error())


def memory_snapshot(k):
    status = MemoryStatus()
    status.length = ctypes.sizeof(status)
    checked(k.GlobalMemoryStatusEx(ctypes.byref(status)))
    return {
        "used_percent": 100.0 * (1 - status.available / status.total),
        "total_bytes": status.total,
        "available_bytes": status.available,
    }


def cpu_snapshot(k):
    def sample():
        values = [wintypes.FILETIME() for _ in range(3)]
        checked(k.GetSystemTimes(*(ctypes.byref(x) for x in values)))
        return [x.dwLowDateTime + (x.dwHighDateTime << 32) for x in values]
    a = sample()
    time.sleep(0.2)
    b = sample()
    idle, kernel, user = [y - x for x, y in zip(a, b)]
    return 100 * (1 - idle / (kernel + user)) if kernel + user else 0.0


def workers(k):
    handle = k.CreateToolhelp32Snapshot(2, 0)
    if handle == ctypes.c_void_p(-1).value:
        raise ctypes.WinError(ctypes.get_last_error())
    result = []
    try:
        entry = ProcessEntry()
        entry.size = ctypes.sizeof(entry)
        more = k.Process32FirstW(handle, ctypes.byref(entry))
        while more:
            if entry.name.lower() in WORKER_NAMES:
                result.append({"pid": entry.pid, "parent_pid": entry.parent,
                               "name": entry.name, "threads": entry.threads})
            more = k.Process32NextW(handle, ctypes.byref(entry))
    finally:
        k.CloseHandle(handle)
    return result


def make_job(k):
    allowed, system = ctypes.c_size_t(), ctypes.c_size_t()
    checked(k.GetProcessAffinityMask(k.GetCurrentProcess(), ctypes.byref(allowed),
                                    ctypes.byref(system)))
    bits = [1 << i for i in range(ctypes.sizeof(allowed) * 8) if allowed.value & (1 << i)]
    affinity = sum(bits[:2])
    if not affinity:
        raise RuntimeError("No usable CPU affinity mask")
    handle = k.CreateJobObjectW(None, None)
    checked(handle)
    limits = ExtendedLimits()
    # AFFINITY | PRIORITY_CLASS | KILL_ON_JOB_CLOSE. No breakaway is permitted.
    limits.basic.flags = 0x10 | 0x20 | 0x2000
    limits.basic.affinity = affinity
    limits.basic.priority = 0x4000  # BELOW_NORMAL_PRIORITY_CLASS
    try:
        checked(k.SetInformationJobObject(handle, 9, ctypes.byref(limits),
                                         ctypes.sizeof(limits)))
    except BaseException:
        k.CloseHandle(handle)
        raise
    return handle, affinity


def child_environment():
    env = os.environ.copy()
    directories = [ROOT / ".tools/lean-4.19.0-windows/bin", ROOT / ".tools/venv/Scripts"]
    env["PATH"] = os.pathsep.join(str(p) for p in directories) + os.pathsep + env.get("PATH", "")
    overrides = {
        "LEAN_NUM_THREADS": "1", "OMP_NUM_THREADS": "1", "MAX_JOBS": "1",
        "CMAKE_BUILD_PARALLEL_LEVEL": "1", "GIT_TERMINAL_PROMPT": "0",
        "PYTHONUTF8": "1", "PYTHONIOENCODING": "utf-8",
        "RAYON_NUM_THREADS": "1",
        "GIT_HTTP_LOW_SPEED_LIMIT": "1024", "GIT_HTTP_LOW_SPEED_TIME": "30",
    }
    if not env.get("GIT_SSH_COMMAND"):
        overrides["GIT_SSH_COMMAND"] = (
            "ssh -o ConnectTimeout=20 -o ServerAliveInterval=15 "
            "-o ServerAliveCountMax=2 -o BatchMode=yes")
    env.update(overrides)
    return env, overrides, directories


def stop_owned_tree(proc, log):
    # The PID is obtained directly from Popen; no unrelated process is selected.
    taskkill = Path(os.environ.get("SystemRoot", r"C:\Windows")) / "System32/taskkill.exe"
    try:
        result = subprocess.run([str(taskkill), "/PID", str(proc.pid), "/T", "/F"],
                                stdout=subprocess.PIPE, stderr=subprocess.STDOUT,
                                timeout=15, creationflags=subprocess.CREATE_NO_WINDOW)
        log.write(b"\n[runner taskkill]\n" + result.stdout)
        log.flush()
        return {"exit_code": result.returncode,
                "output": result.stdout.decode("utf-8", errors="replace")}
    except Exception as exc:
        return {"error": str(exc)}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--timeout", type=float, default=600)
    parser.add_argument("--label", required=True)
    parser.add_argument("--memory-estimate-mb", type=float, default=1024)
    parser.add_argument("--tail-lines", type=int, default=12)
    parser.add_argument("--cwd", type=Path, default=ROOT)
    parser.add_argument("command", nargs=argparse.REMAINDER)
    args = parser.parse_args()
    argv = args.command[1:] if args.command[:1] == ["--"] else args.command
    if not argv or args.timeout <= 0 or args.memory_estimate_mb < 0 or args.tail_lines < 0:
        parser.error("a command, positive timeout and nonnegative memory/tail values are required")
    if sys.platform != "win32":
        parser.error("this guarded runner is Windows-specific")

    import msvcrt
    log_dir = ROOT / "logs/current-run"
    log_dir.mkdir(parents=True, exist_ok=True)
    name = datetime.now(timezone.utc).strftime("%Y%m%dT%H%M%S.%fZ") + "_" + re.sub(r"[^A-Za-z0-9_.-]", "_", args.label)
    log_path = log_dir / (name + ".log")
    meta_path = log_dir / (name + ".json")
    meta = {"label": args.label, "argv": argv, "cwd": str(args.cwd.resolve()),
            "started_utc": utc_now(), "timeout_seconds": args.timeout,
            "memory_estimate_mb": args.memory_estimate_mb, "log": str(log_path),
            "child_exit_code": None, "runner_exit_code": 125, "status": "preflight"}
    started = time.monotonic()
    proc = None
    job = None
    lock = None
    locked = False
    reader = None
    tail = deque(maxlen=args.tail_lines)
    k = win_api()
    print("[runner] log: " + str(log_path), flush=True)
    print("[runner] command: " + subprocess.list2cmdline(argv), flush=True)

    def save_metadata():
        meta_path.write_text(json.dumps(meta, ensure_ascii=False, indent=2) + "\n", encoding="utf-8")

    with log_path.open("wb", buffering=0) as log:
        try:
            lock = (log_dir / "runner.lock").open("a+b")
            lock.seek(0, 2)
            if lock.tell() == 0:
                lock.write(b"0")
                lock.flush()
            lock.seek(0)
            try:
                msvcrt.locking(lock.fileno(), msvcrt.LK_NBLCK, 1)
                locked = True
            except OSError:
                raise RuntimeError("Another logged command is already running")
            pre = memory_snapshot(k)
            meta["preflight"] = dict(pre, cpu_used_percent=cpu_snapshot(k),
                                     existing_workers=workers(k))
            projected = pre["used_percent"] + 100 * args.memory_estimate_mb * MIB / pre["total_bytes"]
            meta["projected_memory_used_percent"] = projected
            if pre["used_percent"] >= 90 or projected >= 90:
                raise RuntimeError("Memory safety preflight refused command: current %.2f%%, projected %.2f%%" %
                                   (pre["used_percent"], projected))
            if meta["preflight"]["existing_workers"]:
                raise RuntimeError("Existing build/compiler processes found; wait for them before running another command")
            if meta["preflight"]["cpu_used_percent"] >= 95:
                raise RuntimeError("CPU preflight refused command: existing system load is at least 95%")
            job, affinity = make_job(k)
            meta["cpu_affinity_mask"] = affinity
            env, overrides, directories = child_environment()
            meta["environment_overrides"] = overrides
            meta["path_prefix"] = [str(p) for p in directories]
            # Popen on Windows does not reliably use env['PATH'] for executable lookup.
            executable = shutil.which(argv[0], path=env["PATH"])
            if executable is None:
                raise FileNotFoundError("Executable not found on project PATH: " + argv[0])
            meta["resolved_executable"] = executable
            save_metadata()
            proc = subprocess.Popen([executable] + argv[1:], cwd=str(args.cwd), env=env,
                                    stdin=subprocess.DEVNULL, stdout=subprocess.PIPE,
                                    stderr=subprocess.STDOUT,
                                    creationflags=subprocess.BELOW_NORMAL_PRIORITY_CLASS |
                                    subprocess.CREATE_NEW_PROCESS_GROUP)
            meta["pid"] = proc.pid
            checked(k.AssignProcessToJobObject(job, int(proc._handle)))
            meta["status"] = "running"
            save_metadata()

            def read_output():
                try:
                    for line in iter(proc.stdout.readline, b""):
                        log.write(line)
                        tail.extend(line.decode("utf-8", errors="replace").splitlines())
                except (OSError, ValueError) as exc:
                    meta["output_reader_error"] = str(exc)

            reader = threading.Thread(target=read_output, name="command-output", daemon=True)
            reader.start()
            command_started = time.monotonic()
            last_progress = command_started
            peak_percent = pre["used_percent"]
            minimum_available = pre["available_bytes"]
            peak_job = 0
            reason = None
            while True:
                snapshot = memory_snapshot(k)
                peak_percent = max(peak_percent, snapshot["used_percent"])
                minimum_available = min(minimum_available, snapshot["available_bytes"])
                limits = ExtendedLimits()
                checked(k.QueryInformationJobObject(job, 9, ctypes.byref(limits),
                                                   ctypes.sizeof(limits), None))
                peak_job = max(peak_job, limits.peak_job_memory)
                now = time.monotonic()
                if proc.poll() is not None:
                    break
                if snapshot["used_percent"] >= 90:
                    reason = "memory_limit"
                elif now - command_started >= args.timeout:
                    reason = "timeout"
                if reason:
                    meta["termination"] = stop_owned_tree(proc, log)
                    break
                if now - last_progress >= 30:
                    print("[runner] running %.0fs; system memory %.1f%%; job peak %.0f MiB" %
                          (now - command_started, snapshot["used_percent"], peak_job / MIB), flush=True)
                    last_progress = now
                time.sleep(0.25)
            meta["peak_system_memory_used_percent"] = peak_percent
            meta["minimum_system_available_bytes"] = minimum_available
            meta["peak_job_committed_bytes"] = peak_job
            meta["command_elapsed_seconds"] = time.monotonic() - command_started
            # Closing the job also stops any descendants left after their parent exits.
            k.CloseHandle(job)
            job = None
            meta["child_exit_code"] = proc.wait(timeout=15)
            reader.join(timeout=10)
            if reader.is_alive():
                raise RuntimeError("Output reader did not finish after process tree exit")
            meta["status"] = reason or ("passed" if proc.returncode == 0 else "failed")
            meta["runner_exit_code"] = 124 if reason == "timeout" else 125 if reason else proc.returncode
        except BaseException as exc:
            meta["status"] = "interrupted" if isinstance(exc, KeyboardInterrupt) else "runner_error"
            meta["error"] = str(exc)
            log.write(("\n[runner error] " + str(exc) + "\n").encode("utf-8"))
            if proc is not None and proc.poll() is None:
                meta["termination"] = stop_owned_tree(proc, log)
        finally:
            if job is not None:
                k.CloseHandle(job)
            if proc is not None:
                try:
                    meta["child_exit_code"] = proc.wait(timeout=15)
                except subprocess.TimeoutExpired:
                    meta["cleanup_error"] = "Owned child did not exit within cleanup timeout"
                if reader is not None:
                    reader.join(timeout=5)
            meta["finished_utc"] = utc_now()
            meta["elapsed_seconds"] = time.monotonic() - started
            save_metadata()
            if locked:
                lock.seek(0)
                msvcrt.locking(lock.fileno(), msvcrt.LK_UNLCK, 1)
            if lock is not None:
                lock.close()
    for line in tail:
        print(line.encode(sys.stdout.encoding or "utf-8", errors="replace").decode(sys.stdout.encoding or "utf-8"))
    print("[runner] status=%s child_exit_code=%s elapsed=%.2fs" %
          (meta["status"], meta["child_exit_code"], meta["elapsed_seconds"]), flush=True)
    print("[runner] metadata: " + str(meta_path), flush=True)
    if meta.get("error"):
        print("[runner] " + meta["error"], file=sys.stderr)
    return meta["runner_exit_code"]


if __name__ == "__main__":
    sys.exit(main())


==> anc/lean/scripts/static_check.py <==
#!/usr/bin/env python3
"""Conservative lexical screen. NOT a Lean parser or proof checker."""
import re,sys
from pathlib import Path
root=Path(__file__).resolve().parents[1]

def strip_comments(text):
    out=[];i=0;depth=0
    while i<len(text):
        if text.startswith('/-',i): depth+=1;i+=2
        elif depth and text.startswith('-/',i): depth-=1;i+=2
        elif depth: i+=1
        elif text.startswith('--',i):
            end=text.find('\n',i);i=len(text) if end<0 else end
        else: out.append(text[i]);i+=1
    if depth: raise ValueError('Unclosed block comment')
    return ''.join(out)

bad=[]
# The toolchain and dependencies are not project-owned proof sources.  Restrict
# traversal itself so a local .tools installation cannot enlarge this scan.
paths=sorted(root.glob('*.lean'))+sorted((root/'Autocorrelation').rglob('*.lean'))
for path in paths:
    text=strip_comments(path.read_text(encoding='utf-8-sig'))
    for match in re.finditer(r'\b(?:sorry|admit|axiom|native_decide|unsafe|implemented_by|extern)\b',text):
        bad.append(f'{path.relative_to(root)}: {match.group(0)}')
if bad:
    print('\n'.join(bad));sys.exit(1)
print(f'PASS lexical screen: {len(paths)} Lean source files; no placeholder/custom-axiom/unsafe bypass tokens.')
print('This is NOT a Lean compilation and NOT a proof of the main theorem.')


==> anc/lean/scripts/verify_dependencies.py <==
"""Check installed git revisions against the locked Lake manifest."""
import json
from pathlib import Path
import subprocess

ROOT = Path(__file__).resolve().parents[1]
manifest = json.loads((ROOT / 'lake-manifest.json').read_text(encoding='utf-8'))
results = {}

def git(path, *args):
    return subprocess.check_output(['git', '-C', str(path), *args],
                                   timeout=20, text=True, encoding='utf-8').strip()

for package in manifest['packages']:
    path = ROOT / '.lake/packages' / package['name']
    revision = git(path, 'rev-parse', 'HEAD')
    if revision != package['rev']:
        raise SystemExit('FAIL locked revision: ' + package['name'])
    changed = git(path, 'diff', 'HEAD', '--name-only').splitlines()
    allowed = ['Cache/IO.lean'] if package['name'] == 'mathlib' else []
    if changed != allowed:
        raise SystemExit('FAIL unexpected tracked modifications: ' + package['name'] + ': ' + repr(changed))
    results[package['name']] = {'revision': revision, 'tracked_changes': changed}

mathlib = ROOT / '.lake/packages/mathlib'
if git(mathlib, 'rev-parse', 'v4.19.0^{commit}') != results['mathlib']['revision']:
    raise SystemExit('FAIL: mathlib official tag does not match the lock')
patch = (ROOT / 'scripts/patches/mathlib-cache-single-worker.patch').read_text(encoding='utf-8')
actual = git(mathlib, 'diff', '--', 'Cache/IO.lean')
if actual.strip() != patch.strip():
    raise SystemExit('FAIL: cache tooling modification differs from recorded patch')
(ROOT / 'logs/current-run/dependency-final-check.json').write_text(
    json.dumps({'passed': True, 'packages': results,
                'cache_patch_matches_record': True}, indent=2) + '\n', encoding='utf-8')
print('PASS: all %d dependency revisions match; the only tracked change is the recorded cache worker patch.' % len(results))


==> anc/lean/scripts/verify_regeneration.py <==
"""Regenerate exact certificate artifacts and reject source drift.

Run before the clean Lean rebuild, never concurrently with a Lean build.
This is a reproducibility check, not a replacement for Lean verification.
"""
import hashlib
import json
from pathlib import Path
import subprocess
import sys

ROOT = Path(__file__).resolve().parents[1]
paths = sorted((ROOT / 'Autocorrelation').rglob('*.lean')) + [ROOT / 'bernstein_leaves.json']
before = {str(p.relative_to(ROOT)): hashlib.sha256(p.read_bytes()).hexdigest() for p in paths}
result = subprocess.run([sys.executable, str(ROOT / 'scripts/generate.py')], cwd=ROOT)
if result.returncode:
    sys.exit(result.returncode)
after = {str(p.relative_to(ROOT)): hashlib.sha256(p.read_bytes()).hexdigest() for p in paths}
changed = [name for name in before if before[name] != after[name]]
report = {'scope': 'exact_generator_reproducibility_not_Lean_proof',
          'changed_artifacts': changed, 'source_sha256': after, 'passed': not changed}
(ROOT / 'logs/current-run/regeneration-check.json').write_text(
    json.dumps(report, indent=2) + '\n', encoding='utf-8')
if changed:
    sys.exit('FAIL: regeneration changed artifacts: ' + ', '.join(changed))
print('PASS: regeneration preserves every existing project Lean source and certificate leaf artifact.')


==> anc/reconstructed_certificate.json <==
{
  "artifact_kind": "RECONSTRUCTED_NUMERICAL_INPUT_NOT_ORIGINAL_ARCHIVE",
  "provenance": {
    "source_pdf": "autocorrelation_arxiv_draft.pdf",
    "source_pdf_sha256": "be7051fd6d52f7da14395e807a7728c3fe363f9f7b712c67e458ef8e319c1f79",
    "source_pdf_pages": [2, 3, 4, 5, 6, 7],
    "source_evidence": "source_evidence.md",
    "source_evidence_sha256": "a5bba89d722c1380c56382a6bba51ba21e52719e50d32035be0714798ae69128",
    "source_evidence_sections": ["Autocorrelation/Profile.lean lines 15-44", "original/research_note.tex lines 110-247"],
    "notice": "New data transcription from supplied PDF and excerpts. This is not the lost certificate.json and does not have its original byte hash. No original Lean proof files are recreated."
  },
  "parameters": {
    "a": "0.626600210121",
    "b": "0.160189995012",
    "gamma": "0.99999999",
    "delta": "0.0000000001",
    "q": ["-0.423577846263", "0.290387575223", "0.011765259840", "-0.005796017613", "0.000203543244", "0.000666727048", "0.000240602158", "0.000112563884"]
  },
  "profile_definition": "P(s)=2s-s^2+s(1-s)^2*sum(q_j*T_j(2s-1),j=0..7); T_0=1, T_1=z, T_(j+1)=2z*T_j-T_(j-1)",
  "expected_profile_power_coefficients": ["0", "1303260710437/1000000000000", "398167103833/500000000000", "-1338637880051/1000000000000", "195266960359/250000000000", "-4297368247/1250000000", "262085157587/31250000000", "-11256207949/976562500", "4732570027/488281250", "-223580329/48828125", "225127768/244140625"],
  "expected_exact_ratios": {
    "N": "4713977940944586245580976375978623597750000000000000000",
    "D": "11486917427785951575611071745219515905862879073559791929",
    "D_F": "11486917430134691792906455293684961315501879073559791929"
  },
  "reported_bernstein_table": {
    "P_prime": {"degree": 9, "accepted_leaves": 1, "maximum_depth": 0},
    "g0_minus_gamma": {"degree": 21, "accepted_leaves": 1, "maximum_depth": 0},
    "g1_minus_gamma": {"degree": 21, "accepted_leaves": 13, "maximum_depth": 6},
    "g2_minus_gamma": {"degree": 11, "accepted_leaves": 4, "maximum_depth": 3},
    "g3_minus_gamma": {"degree": 0, "accepted_leaves": 1, "maximum_depth": 0}
  },
  "reported_total_leaves": 20,
  "reported_total_bernstein_coefficients": 367
}


==> anc/reconstructed_verify.py <==
"""Independently rebuilt exact numerical verifier, not the lost original program.

All polynomial construction, integration, interval certification and rational
identities use Python Fraction. Optional SymPy performs a separate Sturm audit.
This program does not execute Lean or re-establish historical Lean build claims.
"""

from __future__ import annotations

import argparse
from datetime import datetime, timezone
from decimal import Decimal, localcontext
from fractions import Fraction as F
import hashlib
import json
from math import comb
from pathlib import Path
import sys


def trim(p):
    p = [F(x) for x in p]
    while len(p) > 1 and p[-1] == 0:
        p.pop()
    return p or [F(0)]


def add(p, q):
    return trim([(p[i] if i < len(p) else 0) +
                 (q[i] if i < len(q) else 0)
                 for i in range(max(len(p), len(q)))])


def scale(p, factor):
    return trim([x * factor for x in p])


def sub(p, q):
    return add(p, scale(q, -1))


def mul(p, q):
    r = [F(0)] * (len(p) + len(q) - 1)
    for i, a in enumerate(p):
        for j, b in enumerate(q):
            r[i + j] += a * b
    return trim(r)


def power(p, n):
    r = [F(1)]
    for _ in range(n):
        r = mul(r, p)
    return r


def compose(p, q):
    r = [F(0)]
    for a in reversed(p):
        r = add(mul(r, q), [a])
    return r


def value(p, x):
    r = F(0)
    for a in reversed(p):
        r = r * x + a
    return r


def derivative(p):
    return trim([i * p[i] for i in range(1, len(p))])


def primitive(p):
    return [F(0)] + [p[i] / (i + 1) for i in range(len(p))]


def monomial(n):
    return [F(0)] * n + [F(1)]


def rational_decimal(x, digits=50):
    with localcontext() as context:
        context.prec = digits
        return str(Decimal(x.numerator) / Decimal(x.denominator))


def bernstein(p, left, right):
    n = len(p) - 1
    affine = compose(p, [left, right - left])
    affine += [F(0)] * (n + 1 - len(affine))
    return [sum((affine[j] * F(comb(k, j), comb(n, j))
                 for j in range(k + 1)), F(0))
            for k in range(n + 1)]


def split_bernstein(coefficients):
    row = list(coefficients)
    left = [row[0]]
    right = [row[-1]]
    while len(row) > 1:
        row = [(row[i] + row[i + 1]) / 2 for i in range(len(row) - 1)]
        left.append(row[0])
        right.append(row[-1])
    return left, list(reversed(right))


def certify(p, left, right, max_depth=24):
    leaves = []

    def recurse(coefficients, l, r, depth):
        if all(x >= 0 for x in coefficients):
            # An independent affine conversion also checks each subdivision.
            if coefficients != bernstein(p, l, r):
                raise AssertionError("Bernstein identity mismatch")
            leaves.append({"interval": [str(l), str(r)], "depth": depth,
                           "coefficients": [str(x) for x in coefficients]})
            return
        if depth >= max_depth:
            raise AssertionError(f"Uncertified interval {l}, {r}")
        ll, rr = split_bernstein(coefficients)
        mid = (l + r) / 2
        recurse(ll, l, mid, depth + 1)
        recurse(rr, mid, r, depth + 1)

    recurse(bernstein(p, left, right), left, right, 0)
    boundaries = [(F(x["interval"][0]), F(x["interval"][1])) for x in leaves]
    if (boundaries[0][0] != left or boundaries[-1][1] != right or
            any(boundaries[i][1] != boundaries[i + 1][0]
                for i in range(len(boundaries) - 1))):
        raise AssertionError("Certificate intervals do not exactly cover domain")
    return {"degree": len(p) - 1, "accepted_leaves": len(leaves),
            "maximum_depth": max(x["depth"] for x in leaves),
            "all_coefficients_nonnegative": True,
            "subdivision_identities_checked": True,
            "exact_interval_coverage_checked": True,
            "leaves": leaves}


def reconstruct(data, report, skip_sturm=False):
    params = data["parameters"]
    a, b, gamma, delta = (F(params[k]) for k in ("a", "b", "gamma", "delta"))
    q = [F(x) for x in params["q"]]
    c = 1 - b
    w = 1 - 2 * b
    if not (a > 0 and gamma > 0 and delta > 0 and 0 < b < w < c < 1):
        raise AssertionError("Parameter positivity/order fails")
    z = [F(-1), F(2)]
    cheb = [[F(1)], z]
    for _ in range(2, len(q)):
        cheb.append(sub(scale(mul(z, cheb[-1]), 2), cheb[-2]))
    combination = [F(0)]
    for qi, ti in zip(q, cheb):
        combination = add(combination, scale(ti, qi))
    p = add([F(0), F(2), F(-1)], mul([F(0), F(1), F(-2), F(1)], combination))
    expected = [F(x) for x in data["expected_profile_power_coefficients"]]
    if p != expected:
        raise AssertionError("Reconstructed Chebyshev profile differs from evidence")
    dp = derivative(p)
    if value(p, F(0)) != 0 or value(p, F(1)) != 1 or value(dp, F(1)) != 0:
        raise AssertionError("Endpoint constraints fail")
    ip = primitive(p)
    u = [F(1), -1 / w]
    v = [c / w, -1 / w]
    h = [F(0)]
    # Integrate P(s) P(s+t/w) over 0 <= s <= 1-t/w.
    for i, pi in enumerate(p):
        for j, pj in enumerate(p):
            for k in range(j + 1):
                factor = w * pi * pj * comb(j, k) / ((i + k + 1) * w ** (j - k))
                term = mul(monomial(j - k), power(u, i + k + 1))
                h = add(h, scale(term, factor))
    iu = compose(ip, u)
    iv = compose(ip, v)
    bpieces = [add(add(h, scale(sub([value(ip, F(1))], iu), w)), [b, F(-1)]),
               add(h, scale(sub(iv, iu), w)), scale(iv, w), [F(0)]]
    phi_ramp = compose(p, [-b / w, 1 / w])
    gp = [scale(bpieces[0], 1 / a ** 2),
          add(phi_ramp, scale(bpieces[1], 1 / a ** 2)),
          add(phi_ramp, scale(bpieces[2], 1 / a ** 2)), [F(1)]]
    intervals = [(F(0), b), (b, w), (w, c), (c, F(1))]
    for i, boundary in enumerate((b, w, c)):
        if value(gp[i], boundary) != value(gp[i + 1], boundary):
            raise AssertionError("Piecewise g breakpoint mismatch")

    # Separate derivation: expand the physical ramp R(x)=P((x-b)/w),
    # integrate R(x)R(x+t) directly in x from b to c-t, and split overlaps.
    ramp = compose(p, [-b / w, 1 / w])
    ramp_primitive = primitive(ramp)
    direct_rr = [F(0)]
    upper = [c, F(-1)]
    for i, ri in enumerate(ramp):
        for j, rj in enumerate(ramp):
            for k in range(j + 1):
                n = i + k + 1
                xint = sub(power(upper, n), [b ** n])
                term = mul(monomial(j - k), xint)
                direct_rr = add(direct_rr, scale(term, ri * rj * F(comb(j, k), n)))
    j_c = value(ramp_primitive, c)
    j_b = value(ramp_primitive, b)
    j_c_minus_t = compose(ramp_primitive, [c, F(-1)])
    j_1_minus_t = compose(ramp_primitive, [F(1), F(-1)])
    direct = [add(add(direct_rr, sub([j_c], j_c_minus_t)), [b, F(-1)]),
              add(direct_rr, sub(j_1_minus_t, j_c_minus_t)),
              sub(j_1_minus_t, [j_b]), [F(0)]]
    overlap_matches = [direct[i] == bpieces[i] for i in range(4)]
    if not all(overlap_matches):
        raise AssertionError("Independent physical-coordinate overlap identities fail")

    polys = {"P_prime": (dp, (F(0), F(1)))}
    for i in range(4):
        polys[f"g{i}_minus_gamma"] = (sub(gp[i], [gamma]), intervals[i])
    certificates = {name: certify(poly, *bounds) for name, (poly, bounds) in polys.items()}
    for name, expected_table in data["reported_bernstein_table"].items():
        for key, expected_number in expected_table.items():
            if certificates[name][key] != expected_number:
                raise AssertionError(f"Reported certificate table mismatch: {name}.{key}")
    total_leaves = sum(item["accepted_leaves"] for item in certificates.values())
    total_coefficients = sum(sum(len(leaf["coefficients"]) for leaf in item["leaves"])
                             for item in certificates.values())
    if total_leaves != data["reported_total_leaves"]:
        raise AssertionError("Total leaf count mismatch")
    if total_coefficients != data["reported_total_bernstein_coefficients"]:
        raise AssertionError("Total coefficient count mismatch")
    mass = a + (w * value(ip, F(1)) + b) / a
    explicit_mass = mass + delta / a
    limiting = gamma / mass ** 2
    explicit = gamma / explicit_mass ** 2
    square_mass = mass ** 2 / gamma
    ratios = data["expected_exact_ratios"]
    numerator, denominator, df = (int(ratios[k]) for k in ("N", "D", "D_F"))
    if limiting != F(numerator, denominator) or explicit != F(numerator, df):
        raise AssertionError("Exact manuscript ratios do not match reconstructed mass")
    comparisons = {
        "limiting_ratio_gt_0.4103779": limiting > F("0.4103779"),
        "explicit_ratio_gt_0.4103779": explicit > F("0.4103779"),
        "relaxation_squared_mass_lt_2.436778": square_mass < F("2.436778"),
        "large_multiplicity_coefficient_lt_1.5610183": square_mass < F("1.5610183") ** 2,
        "limiting_ratio_gt_Russell_2378625_over_5958277": limiting > F(2378625, 5958277)
    }
    if not all(comparisons.values()):
        raise AssertionError("A stated numerical comparison fails")
    with localcontext() as context:
        context.prec = 50
        tau_bound = (Decimal(square_mass.numerator) / Decimal(square_mass.denominator)).sqrt()
    report.update({
        "parameters_exact": {"a": str(a), "b": str(b), "c0": str(c), "w": str(w),
                             "gamma": str(gamma), "delta": str(delta), "q": list(map(str, q))},
        "profile_power_coefficients": list(map(str, p)),
        "profile_matches_excerpt": True,
        "endpoint_constraints_checked": True,
        "breakpoint_continuity_checked": True,
        "independent_overlap_identity_checks": overlap_matches,
        "bernstein_certificates": certificates,
        "total_accepted_leaves": total_leaves,
        "total_nonnegative_bernstein_coefficients": total_coefficients,
        "all_reported_bernstein_counts_match": True,
        "exact_quantities": {"I_1": str(value(ip, F(1))), "mass": str(mass),
                             "explicit_mass": str(explicit_mass),
                             "limiting_ratio": str(limiting), "explicit_ratio": str(explicit),
                             "relaxation_squared_mass": str(square_mass)},
        "decimal_display_only": {"mass": rational_decimal(mass),
                                 "limiting_ratio": rational_decimal(limiting),
                                 "explicit_ratio": rational_decimal(explicit),
                                 "relaxation_squared_mass": rational_decimal(square_mass),
                                 "large_multiplicity_coefficient": str(tau_bound)},
        "exact_comparisons": comparisons,
        "original_ratio_identities_match": True,
        "sturm_audit": {"status": "NOT_RUN"}
    })
    if not skip_sturm:
        import sympy as sp
        x = sp.Symbol("x")

        def to_sympy(poly):
            return sp.Poly(sum(sp.Rational(v.numerator, v.denominator) * x ** i
                               for i, v in enumerate(poly)), x, domain=sp.QQ)

        audit = {}
        for name, (poly, bounds) in polys.items():
            if name == "P_prime":
                quotient, remainder = sp.div(to_sympy(poly), sp.Poly(1 - x, x), domain=sp.QQ)
                if not remainder.is_zero:
                    raise AssertionError("P_prime does not factor as (1-x)Q")
                target = quotient
                audit_name = "Q_after_factoring_P_prime_equals_(1-x)Q"
            else:
                target = to_sympy(poly)
                audit_name = name
            left, right = (sp.Rational(v.numerator, v.denominator) for v in bounds)
            roots = int(target.count_roots(left, right))
            endpoint_positive = target.eval(left) > 0 and target.eval(right) > 0
            if roots != 0 or not endpoint_positive:
                raise AssertionError(f"Sturm check fails for {audit_name}")
            audit[audit_name] = {"root_count_closed_interval": roots,
                                "left_endpoint_positive": bool(target.eval(left) > 0),
                                "right_endpoint_positive": bool(target.eval(right) > 0)}
        report["sturm_audit"] = {"status": "PASS", "sympy_version": sp.__version__,
                                 "exact_rational_domain": "QQ", "checks": audit}


def main():
    here = Path(__file__).resolve().parent
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("certificate", nargs="?", type=Path,
                        default=here / "reconstructed_certificate.json")
    parser.add_argument("--output", type=Path, default=here / "reconstruction_checks.json")
    parser.add_argument("--skip-sturm", action="store_true")
    args = parser.parse_args()
    raw = args.certificate.read_bytes()
    data = json.loads(raw)
    report = {"artifact_kind": "NEW_EXACT_NUMERICAL_VERIFICATION_OF_RECONSTRUCTED_INPUT",
              "checked_at_utc": datetime.now(timezone.utc).isoformat(),
              "arithmetic": "Python fractions.Fraction; no floating-point acceptance test",
              "python_version": sys.version,
              "input_sha256": hashlib.sha256(raw).hexdigest(),
              "verifier_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
              "input_provenance": data["provenance"],
              "lean_executed_this_run": False,
              "scope": "Numerical construction, rational overlap polynomials, positivity and ratios. Not an independent formal proof of the measure-theoretic arguments or applications.",
              "status": "FAIL"}
    try:
        reconstruct(data, report, args.skip_sturm)
        report["status"] = "PASS"
    except Exception as error:
        report["error"] = f"{type(error).__name__}: {error}"
        args.output.write_text(json.dumps(report, indent=2) + "\n", encoding="utf-8")
        print(report["error"], file=sys.stderr)
        return 1
    args.output.write_text(json.dumps(report, indent=2) + "\n", encoding="utf-8")
    print("PASS: exact numerical reconstruction, overlap identities, Bernstein coverage and ratios")
    for name, result in report["bernstein_certificates"].items():
        print(f"{name}: degree={result['degree']} leaves={result['accepted_leaves']} depth={result['maximum_depth']}")
    print(f"Total: {report['total_accepted_leaves']} leaves, {report['total_nonnegative_bernstein_coefficients']} coefficients")
    print("Sturm:", report["sturm_audit"]["status"])
    print("Report:", args.output)
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/reconstructed_verify_applications.py <==
"""New rational numerical audit for Appendix A; no Lean execution.

The exponential is enclosed by a positive-term Taylor sum and geometric tail
with J=30. Square roots are enclosed by integer-square-root arithmetic. Decimal
calculations only format displays and play no role in acceptance.
"""

from datetime import datetime, timezone
from decimal import Decimal, localcontext
from fractions import Fraction as F
from math import isqrt
from pathlib import Path
import argparse
import hashlib
import json
import sys

from reconstructed_verify import add, mul, scale, sub, primitive, value


def exp_minus_interval(x, j=30):
    if not (x >= 0 and x / (j + 2) < 1):
        raise AssertionError("Exponential-tail assumptions fail")
    term = F(1)
    partial = term
    for k in range(1, j + 1):
        term *= x / k
        partial += term
    first_tail = term * x / (j + 1)
    geometric_tail = first_tail / (1 - x / (j + 2))
    exp_upper = partial + geometric_tail
    return F(1) / exp_upper, F(1) / partial, {
        "x": str(x), "J": j, "x_over_J_plus_2": str(x / (j + 2)),
        "partial_sum_exp_x": str(partial),
        "geometric_tail_upper_bound": str(geometric_tail),
        "lower_bound_exp_minus_x": str(F(1) / exp_upper),
        "upper_bound_exp_minus_x": str(F(1) / partial)
    }


def rational_display_interval(left, right, places=16):
    unit = 10 ** places
    lo = (left.numerator * unit) // left.denominator
    hi = -((-right.numerator * unit) // right.denominator)
    return F(lo, unit), F(hi, unit)


def rational_sqrt_interval(left, right, places=16):
    if not (0 <= left <= right):
        raise AssertionError("Invalid square-root interval")
    unit = 10 ** places
    lo = isqrt((left.numerator * unit ** 2) // left.denominator)
    hi = isqrt((right.numerator * unit ** 2) // right.denominator) + 1
    lower, upper = F(lo, unit), F(hi, unit)
    if not (lower ** 2 <= left and upper ** 2 > right):
        raise AssertionError("Integer-square-root enclosure failed")
    return lower, upper


def decimal_string(x, places=16):
    with localcontext() as context:
        context.prec = 70
        dec = Decimal(x.numerator) / Decimal(x.denominator)
        return format(dec, f".{places}f")


def verify(data, report):
    params = data["parameters"]
    a, b, gamma = (F(params[k]) for k in ("a", "b", "gamma"))
    w = 1 - 2 * b
    q = [F(x) for x in params["q"]]
    z = [F(-1), F(2)]
    cheb = [[F(1)], z]
    for _ in range(2, len(q)):
        cheb.append(sub(scale(mul(z, cheb[-1]), 2), cheb[-2]))
    combination = [F(0)]
    for qi, ti in zip(q, cheb):
        combination = add(combination, scale(ti, qi))
    profile = add([F(0), F(2), F(-1)],
                  mul([F(0), F(1), F(-2), F(1)], combination))
    if profile != [F(x) for x in data["expected_profile_power_coefficients"]]:
        raise AssertionError("Profile differs from supplied evidence")
    mass = a + (w * value(primitive(profile), F(1)) + b) / a
    squared_mass = mass ** 2 / gamma
    x = (mass ** 2 - a ** 2) / (2 * gamma)
    beta_lower, beta_upper, beta_record = exp_minus_interval(x)
    r0_squared_lower = squared_mass + 2 * beta_lower
    r0_squared_upper = squared_mass + 2 * beta_upper
    r0_threshold = F("1.7766")
    coarse_lower, coarse_upper, coarse_record = exp_minus_interval(F(40, 33))
    coarse_expression_lower = F(80, 33) + 2 * coarse_lower
    claims = {
        "R0_squared_lower_bound_gt_1.7766_squared": r0_squared_lower > r0_threshold ** 2,
        "1.7766_squared_gt_3": r0_threshold ** 2 > 3,
        "80_over_33_plus_2_exp_minus_40_over_33_gt_3": coarse_expression_lower > 3,
        "pi_bound_substitution_identity": F(2) + F(4) / (3 * F(22, 7)) == F(80, 33)
    }
    # Classical integral certificate: x^4(1-x)^4/(1+x^2) > 0 on (0,1).
    # Division gives its integral as 22/7 - 4*atan(1) = 22/7 - pi.
    numerator = [F(0), F(0), F(0), F(0), F(1), F(-4), F(6), F(-4), F(1)]
    quotient = [F(4), F(0), F(-4), F(0), F(5), F(-4), F(1)]
    divisor = [F(1), F(0), F(1)]
    pi_division_identity = add(mul(quotient, divisor), [F(-4)]) == numerator
    quotient_integral = value(primitive(quotient), F(1))
    claims["pi_integral_polynomial_division_identity"] = pi_division_identity
    claims["pi_integral_polynomial_part_equals_22_over_7"] = quotient_integral == F(22, 7)
    if not all(claims.values()):
        raise AssertionError("An Appendix A exact comparison or identity fails")
    beta_interval = rational_display_interval(beta_lower, beta_upper)
    r0_interval = rational_sqrt_interval(r0_squared_lower, r0_squared_upper)
    requested_beta_interval = (F("0.3598474622246835"), F("0.3598474622246836"))
    requested_r0_display = F("1.7766465203957698")
    half_decimal_unit = F(5, 10 ** 17)
    requested_r0_rounding_interval = (requested_r0_display - half_decimal_unit,
                                      requested_r0_display + half_decimal_unit)
    digit_checks = {
        "reported_beta0_prefix_certified": requested_beta_interval[0] < beta_lower and
                                          beta_upper < requested_beta_interval[1],
        "reported_R0_rounded_display_certified":
            requested_r0_rounding_interval[0] ** 2 < r0_squared_lower and
            r0_squared_upper < requested_r0_rounding_interval[1] ** 2
    }
    if not all(digit_checks.values()):
        raise AssertionError("A printed decimal prefix is not enclosed as expected")
    with localcontext() as context:
        context.prec = 60
        beta_mid = (Decimal(beta_lower.numerator) / Decimal(beta_lower.denominator) +
                    Decimal(beta_upper.numerator) / Decimal(beta_upper.denominator)) / 2
        r0_mid_squared = Decimal(squared_mass.numerator) / Decimal(squared_mass.denominator) + 2 * beta_mid
        midpoint_displays = {"beta0": str(beta_mid), "R0": str(r0_mid_squared.sqrt())}
    report.update({
        "J": 30,
        "mass": str(mass), "a": str(a), "gamma": str(gamma),
        "normalized_mass_squared": str(squared_mass),
        "beta0_exponential_certificate": beta_record,
        "coarse_exponential_certificate": coarse_record,
        "R0_squared_exact_enclosure": [str(r0_squared_lower), str(r0_squared_upper)],
        "R0_threshold_squared": str(r0_threshold ** 2),
        "R0_threshold_squared_minus_3": str(r0_threshold ** 2 - 3),
        "R0_squared_lower_bound_minus_threshold_squared": str(r0_squared_lower - r0_threshold ** 2),
        "coarse_expression_lower_bound": str(coarse_expression_lower),
        "coarse_expression_lower_bound_minus_3": str(coarse_expression_lower - 3),
        "exact_comparisons_and_identities": claims,
        "reported_digit_checks": digit_checks,
        "certified_decimal_intervals": {
            "beta0": [decimal_string(v) for v in beta_interval],
            "R0": [decimal_string(v) for v in r0_interval]
        },
        "approximate_midpoint_display_only": midpoint_displays,
        "R0_display_note": "The manuscript's 1.7766465203957698 is rounded to 16 decimal places, not a lower truncation prefix. The actual value is below that rounded display.",
        "pi_bound_argument": {
            "positive_integrand": "x^4*(1-x)^4/(1+x^2) on 0<x<1",
            "division_quotient_coefficients_ascending": list(map(str, quotient)),
            "division_remainder": "-4",
            "quotient_integral_0_to_1": str(quotient_integral),
            "integral_identity": "integral_0^1 x^4(1-x)^4/(1+x^2) dx = 22/7 - pi > 0",
            "strict_conclusion": "2 + 4/(3*pi) > 2 + 4/(3*(22/7)) = 80/33",
            "analytic_facts": ["positive integral of continuous strictly positive interior integrand",
                               "integral_0^1 1/(1+x^2) dx = atan(1) = pi/4"]
        }
    })


def main():
    here = Path(__file__).resolve().parent
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("certificate", nargs="?", type=Path,
                        default=here / "reconstructed_certificate.json")
    parser.add_argument("--output", type=Path, default=here / "applications_checks.json")
    args = parser.parse_args()
    raw = args.certificate.read_bytes()
    data = json.loads(raw)
    report = {"artifact_kind": "NEW_EXACT_APPENDIX_A_NUMERICAL_VERIFICATION",
              "checked_at_utc": datetime.now(timezone.utc).isoformat(),
              "input_sha256": hashlib.sha256(raw).hexdigest(),
              "verifier_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
              "polynomial_helper_sha256": hashlib.sha256((here / "reconstructed_verify.py").read_bytes()).hexdigest(),
              "input_provenance": data["provenance"],
              "arithmetic": "Fraction; rational geometric tail; integer square-root enclosure",
              "lean_executed_this_run": False,
              "scope": "Numerical inequalities and polynomial identities in Appendix A, not a formal proof of its probabilistic theorems.",
              "status": "FAIL"}
    try:
        verify(data, report)
        report["status"] = "PASS"
    except Exception as error:
        report["error"] = f"{type(error).__name__}: {error}"
        args.output.write_text(json.dumps(report, indent=2) + "\n", encoding="utf-8")
        print(report["error"], file=sys.stderr)
        return 1
    args.output.write_text(json.dumps(report, indent=2) + "\n", encoding="utf-8")
    print("PASS: Appendix A rational exponential bounds (J=30), squared thresholds and decimal enclosures")
    for name, interval in report["certified_decimal_intervals"].items():
        print(name + ": " + interval[0] + " < value < " + interval[1])
    print("PASS: R0^2 > 1.7766^2 > 3; 80/33 + 2 exp(-40/33) > 3")
    print("PASS: pi integral identities support pi < 22/7 and 2+4/(3*pi) > 80/33")
    print("Report:", args.output)
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/reconstruction_checks.json <==
{
  "artifact_kind": "NEW_EXACT_NUMERICAL_VERIFICATION_OF_RECONSTRUCTED_INPUT",
  "checked_at_utc": "2026-10-08T08:02:13.576536+00:00",
  "arithmetic": "Python fractions.Fraction; no floating-point acceptance test",
  "python_version": "3.13.5 (tags/v3.13.5:6cb20a2, Jun 11 2025, 16:15:46) [MSC v.1943 64 bit (AMD64)]",
  "input_sha256": "ea520142f76105079676603f2a887fe57a9408082a325721bfb9e06d4cfce9af",
  "verifier_sha256": "c6458776b90a09541d10cb682c48e21d72b92bbe5c19d2c99680d8db47e471ef",
  "input_provenance": {
    "source_pdf": "autocorrelation_arxiv_draft.pdf",
    "source_pdf_sha256": "be7051fd6d52f7da14395e807a7728c3fe363f9f7b712c67e458ef8e319c1f79",
    "source_pdf_pages": [
      2,
      3,
      4,
      5,
      6,
      7
    ],
    "source_evidence": "source_evidence.md",
    "source_evidence_sha256": "a5bba89d722c1380c56382a6bba51ba21e52719e50d32035be0714798ae69128",
    "source_evidence_sections": [
      "Autocorrelation/Profile.lean lines 15-44",
      "original/research_note.tex lines 110-247"
    ],
    "notice": "New data transcription from supplied PDF and excerpts. This is not the lost certificate.json and does not have its original byte hash. No original Lean proof files are recreated."
  },
  "lean_executed_this_run": false,
  "scope": "Numerical construction, rational overlap polynomials, positivity and ratios. Not an independent formal proof of the measure-theoretic arguments or applications.",
  "status": "PASS",
  "parameters_exact": {
    "a": "626600210121/1000000000000",
    "b": "40047498753/250000000000",
    "c0": "209952501247/250000000000",
    "w": "84952501247/125000000000",
    "gamma": "99999999/100000000",
    "delta": "1/10000000000",
    "q": [
      "-423577846263/1000000000000",
      "290387575223/1000000000000",
      "36766437/3125000000",
      "-5796017613/1000000000000",
      "50885811/250000000000",
      "83340881/125000000000",
      "120301079/500000000000",
      "28140971/250000000000"
    ]
  },
  "profile_power_coefficients": [
    "0",
    "1303260710437/1000000000000",
    "398167103833/500000000000",
    "-1338637880051/1000000000000",
    "195266960359/250000000000",
    "-4297368247/1250000000",
    "262085157587/31250000000",
    "-11256207949/976562500",
    "4732570027/488281250",
    "-223580329/48828125",
    "225127768/244140625"
  ],
  "profile_matches_excerpt": true,
  "endpoint_constraints_checked": true,
  "breakpoint_continuity_checked": true,
  "independent_overlap_identity_checks": [
    true,
    true,
    true,
    true
  ],
  "bernstein_certificates": {
    "P_prime": {
      "degree": 9,
      "accepted_leaves": 1,
      "maximum_depth": 0,
      "all_coefficients_nonnegative": true,
      "subdivision_identities_checked": true,
      "exact_interval_coverage_checked": true,
      "leaves": [
        {
          "interval": [
            "0",
            "1"
          ],
          "depth": 0,
          "coefficients": [
            "1303260710437/1000000000000",
            "2664402961853/1800000000000",
            "11128563851647/7200000000000",
            "129081491190677/84000000000000",
            "34124449907381/25200000000000",
            "146377716985811/126000000000000",
            "9899136201887/12000000000000",
            "19554288495271/36000000000000",
            "1125997592479/4500000000000",
            "0"
          ]
        }
      ]
    },
    "g0_minus_gamma": {
      "degree": 21,
      "accepted_leaves": 1,
      "maximum_depth": 0,
      "all_coefficients_nonnegative": true,
      "subdivision_identities_checked": true,
      "exact_interval_coverage_checked": true,
      "leaves": [
        {
          "interval": [
            "0",
            "40047498753/250000000000"
          ],
          "depth": 0,
          "coefficients": [
            "1921288533469521150890680786962420521581/7438219085184528831791521408769531250000",
            "1849032520973336893078180786962420521581/7438219085184528831791521408769531250000",
            "1350858116347554614907216050786247541250760137886009409/5661782032341997047878575014473786370251025000000000000",
            "878554949705167363875948863252065787963382268655345701341213670717/3847860361302205588322999700973339037340494440124225400000000000000",
            "523448655740022967501833378589279294537583509069298469375650225587986986459/2403568839277996255778382358350869203554574510943013420061831425000000000000",
            "1149475459510917726742911912862287416184542830827925678222408627065779723312920825002317/5553945826995589490363942544493704459095305752877588745813740755424123005720000000000000",
            "7109383756029385084284985042084898543082155630582495982815835064652766474257826984426589765661347/36293968445662558649510994114995213926534109420244587059007305965761733204408437548680000000000000",
            "48304735541147168545085979367252546675743664048809358080052225400462501321162470435743507881596195043372837899/261762770255042959349415926370131771052460206105127937823863751146450901757264053928295648663846400000000000000",
            "3364782117480359182649135433400675573379415168378303731043352625045690925191003352335866325712240463994625081994214760787/19457726808195997573148598444470244530902388641368288382191783312423596922263467903570334923987574532339403200000000000000",
            "3727242780128054080038530889840550922891231973903876178033813908170896063565737353824996523043376162710716967116986057972146539614707/23141755853118781391146413962982249922722321415275654164041643182185471713831376667968446947351669059394960290453301065600000000000000",
            "29280986593394785613784628739186260371194759281737571574097797436010401974497767682436036901080340574230155440109572373108827994062207603548287/196595004296984282497048612694982779839893366366593981521948843499454033395454325353331619425154600911578168114024954097065042880320000000000000",
            "829410631523108907920331083096687873943351379198909492916968329962822575865772568074187732142028103682251446058104351136874641013478110913497039936775953/6073177217343100951698153652287325321815297333310946572504019667366391496671459352258344769025445693494047877616247473134558477938361189730560000000000000",
            "940976780280672457023531109032935868268283788288541530717643565517336323702101159891996839486271534671638233087638225914087988012915011607036302188648947/7591471521678876189622692065359156652269121666638683215630024584207989370839324190322930961281807116867559847020309341418198097422951487163200000000000000",
            "133900751200611189345120191129560194614787572305654176513660936503836132621723348574943025754170684636485910846207846709171522484952914614579110057136887355151032382505575441823/1205316185661866967577965221082289606281107072300198143447489623461092542152525419564423863533397482202284916313906707019165282258151175922574325593399669511530313600000000000000",
            "8436665252718351048299801188417151877851696095532057697524613093802688895758975068259239489118502263591328912736231460598767523293216126181067264056599521741669969525271874113/86094013261561926255568944363020686162936219450014153103392115961506610153751815683173133109528391585877494022421907644226091589867941137326737542385690679395022400000000000000",
            "84165104846889903232715132861042441578161344580560036368746401336065661560105872345864437431960667990224211612653543207568169735033529866444626266064627675231550443985366472827986935603017510930203/994134798637097766328824478554988335713072399632207387988437034402747599117170779056374312371659683471706310527114825539784961368017498989320879288883824599686692392617655876413419522560000000000000",
            "4417708050474025629774075614131659046078830843464922479418346734817496860522271594783707290525746603295791874864053033443696008540186031885863878226224683351396503080824991968232946671122245403427/62133424914818610395551529909686770982067024977012961749277314650171724944823173691023394523228730216981644407944676596236560085501093686832554955555239037480418274538603492275838720160000000000000",
            "23364017376362399428348315738533477658920565127615723357818746936129483127030275860483070291817819073878993943746012821538048905817527684606895020666485792742183394803961144755960867516240961570699249359930180750302617/407647655414746792742094185814761731400425093651880441976396812758409261717465040048849636458515648643340661343463585530259837573320446490683357446877737486569242742785177852863651036085173940085761815710400000000000000",
            "19419848082268768457941135353922740927395303039051100504488369527501881913956776760838846726687798861840792282323946082110855445777730006023777949040839559979866943511395660335200286489935529284440882573109202948014749/448412420956221472016303604396237904540467603017068486174036494034250187889211544053734600104367213507674727477809944083285821330652491139751693191565511235226167017063695638150016139693691334094337997281440000000000000",
            "4137500590021512098225617144676337643995663334325667897062814408780133290221297538340247300639857084083244779947454890506040609900084892131201227394602087807927122636945685045801320493839637356104009843449909965259921823856924589631437943/142248787597618991989104153921279618738523556223992732413505429479824591475454016766354068039416613274708985166137692452659140912178099119592229158724705086643689075554720102979438394276113357841543425982107989881140862638010240000000000000",
            "9484627902194408007785287789042546303261789307764333259464284079794014251062150496575881959905361983480638604175767770839118315459711408868329575353683007354144825218439134169726829540095063229133163793826437413708664706340220889309349457/647231983569166413550423900341822265260282180819166932481449704133201891213315776286911009579345590399925882505926500659599091150410350994144642672197408144228785293773976468556444693956315778179022588218591353959190925002946592000000000000",
            "8902319290581880740251426025055592686205655249982979477836065753037568039950114801584590962761223020890391200730500790605606652780382456037653990752128185974355901609201659045138577312267093527133794696464093749913817589477334093293054958154121423605348171/549532503584365189810557626752628003845891159509399511867607874916525101214750369359706011823855531118156478578708683497421788906724520151370803715594029759473387683851781944617488839590537744822408362438215829564503284837299557475240384466552597568000000000000"
          ]
        }
      ]
    },
    "g1_minus_gamma": {
      "degree": 21,
      "accepted_leaves": 13,
      "maximum_depth": 6,
      "all_coefficients_nonnegative": true,
      "subdivision_identities_checked": true,
      "exact_interval_coverage_checked": true,
      "leaves": [
        {
          "interval": [
            "40047498753/250000000000",
            "770617483789/4000000000000"
          ],
          "depth": 4,
          "coefficients": [
            "8902319290581880740251426025055592686205655249982979477836065753037568039950114801584590962761223020890391200730500790605606652780382456037653990752128185974355901609201659045138577312267093527133794696464093749913817589477334093293054958154121423605348171/549532503584365189810557626752628003845891159509399511867607874916525101214750369359706011823855531118156478578708683497421788906724520151370803715594029759473387683851781944617488839590537744822408362438215829564503284837299557475240384466552597568000000000000",
            "162810694570943043396767478615168556059105808348514707626289888048738962184364624557674944352430358822791681451541178303369839103184788277741818726932967158357743897668627812967804527512632640361356997340776096705173303016433971462074108897697300500631438809/11497910844226717817574744190516524388160184260504359017537641690561140579262469266603079632006823420318350936416058608561440506356082267782527585433967391890520111539052668379688997259125097430130390352553438895503453344288113817943491121146331272192000000000000",
            "884219053503271345503234075093444251316883538112974886868038604571319257196638406147084485398884408566948335754790348149190720649316693931462561682635462166119039172152224237592667518065712754078783260624357873725489066919243307728292199602088933525922285720257/71746963667974719181666403748823112182119549785547200269434884149101517214597808223603216903722578142786509843236205717423388759661953350962972133107956525396845496003688650689259342896940607964013635799933458707941548868357830223967384595953107138478080000000000000",
            "1361760043865557752361074373297628274718215987901460456585061310652262216644424904782424316380625001962766048807353156162257144791508497885829644374538664512200818084037528225880092393326746403247049009181785678837383664281303778021123573523690302391266401894603/127550157631955056322962495553463310545990310729861689367884238487291586159284992397516830051062361142731573054642143497641580017176805957267506014414144934038836437339890934558683276261227747491579796977659482147451642432636142620386461503916634912849920000000000000",
            "422518186326652598166197805078597821413335833657828978948879471775434475793277272334327818373578119621026242362910837657649900328716355488555121661584401086576253526933545778196819409963701307326196319896570622199402311421613123654172233768117264051904581355680891/45918056747503820276266498399246791796556511862750208172438325855424971017342597263106058818382450011383366299671171659150968806183650144616302165189092176253981117442360736441125979454041989096968726911957413573082591275749011343339126141409988568625971200000000000000",
            "3476294788617312661627509707346993870211686903321556259287387198847946224009955779871212949426230601509633208408016186076581620515161584814425685962702768593896813285396309086771926152051359002292361800976430279401859134615190767307816292694067400828744178755588731/440813344776036674652158384632769201246942513882401998455407928212079721766488933725818164656471520109280316476843247927849300539363041388316500785815284892038218727446663069834809402758803095330899778354791170301592876247190508896055610957535890258809323520000000000000",
            "378989108574220965173679652918385843281687770298039552577834856830561767394541726503987606725426242641825304998246418241206640614395032302570435423137158171076812203716864211437234362954841968951988388465006136948734878780770468742906457577282400336824370951731314023/56424108131332694355476273232994457759608641776947455802292214811146204386110583516904725076028354573987880509035935734764710469038469297704512100584356466180891997113172872938855603553126796202355171629413269798603888159640385138695118202564593953127593410560000000000000",
            "949842756891540202924055188491092265650002319299801155093023779977278395374576818025719546152396434283558764244658991615924470628391467618433287129576709250667336489701781338976294281387319774290684156587136927566238851469768094808215557669724934883478235146714188011/167182542611356131423633402171835430398840420079844313488273229070062827810698025235273259484528457997001127434180550325228771760113983104309665483212908047943383695150141845744757343861116433192163471494557836440307816769304844855392942822413611712970647142400000000000000",
            "16144245209234755457969271401912608631234866342863745690132332944347998501255707403349183380084662067743016478448455589662678361383026155468764158653804197770671833690241465671914048630328159374950969594709677280364034011336976894275423591836222541305762269212414309999/3385446487879961661328576393979667465576518506616847348137532888668772263166635011014283504561701274439272830542156144085882628142308157862270726035061387970853519826790372376331336213187607772141310297764796187916233289578423108321707092153875637187655604633600000000000000",
            "23881051959370378488494506208950562782074845622799071874753673627673465398807999473330953374323821183647760741598304323628608041782587681419567196892814751987111692721754822583381416727319769906832109550681367491592695171672742911977054476947250918908731454144886260081/6018571534008820731250802478186075494358255122874395285577836246522261801185128908469837341443024487892040587630499811708235783364103391755147957395664689725961813025405106446811264379000191594917884973804082111851081403694974414794145941606890021666943297126400000000000000",
            "94440448627728475536424324551944722373740770316777165003981220951153025325427575571655093968058872167012159796782179336111701634648528550334650831601266233441607624536700277436839758838237771522479112807540687744466714564885304594994710024432911575283044632024401542933/28889143363242339510003851895293162372919624589797097370773613983306856645688618760655219238926517541881794820626399096199531760147696280424710195499190510684616702521944510944694069019200919655605847874259594136885190737735877191011900519713072104001327826206720000000000000",
            "47342262371779450186463179145803129931609971096775737877523868709795307416485210589244823888302084944459470612708815543720545268916604366705052173152937267895825509151569354829396738809112162997003972524572967550280600957550661979131221064091384592672757535503171094311/17777934377379901236925447320180407614104384362952059920476070143573450243500688468095519531647087718081104505000860982276634929321659249492129351076424929652071816936581237504427119396431335172680521768775134853467809684760539809853477242900352064000817123819520000000000000",
            "52780821036124154342478218789060857133189984049816857967460679879584770794771732258923810064113560657939274660369777235898745932313424789878079822448339295924034619782728701787290372133536844335231492195136654006366608933541040642857922143159735410192419384728489125053639/24652069003300129715203286950650165224891412983293523089726817265755184337654288009092453750550628302405798246934527228756933768659367492629086033492642569117539586152059316006138938896384784772783656852701520330142029429534615202996821776821821528747799745029734400000000000000",
            "133729775999949782602401165097091270064831268601549652677164068137068278695826979800524658734536263758441292178487821568704921309351277661749394751041419726363906480887743663550459730352865914437633076942140644086755242408933602366989946732003053002235755949714888600941607/78886620810560415088650518242080528719652521546539273887125815250416589880493721629095852001762010567698554390190487132022188059709975976413075307176456221176126675686589811219644604468431311272907701928644865056454494174510768649589829685829828891992959184095150080000000000000",
            "374930540629968715643022007598553651113349134176249422767748239317886386017520780330723704393596745829562900484006112028837559446899049173520530035685288732131333882627715578557619492447643660634457487681226718746565749120413637724044221182157794962336137117170734449331/284446950038078419790807157122886521825670149807232958727617122297175203896011015489528312506353403489297672080013775716426158869146547991874069617222798874433149070985299800070833910342901362762888348300402157655484954956168636957655635886405633024013073981112320000000000000",
            "632864369943939056183513116369201300173859773932179892922521376725059668044516074926897210790639072916497517449235267191085112790402385237879728145491860204336430880451499964555261644929136350496337304350486044737435442951260889410456142320041919865658904627193965867792301/631092966484483320709204145936644229757220172372314191097006522003332719043949773032766816014096084541588435121523897056177504477679807811304602457411649769409013405492718489757156835747450490183261615429158920451635953396086149196718637486638631135943673472761200640000000000000",
            "5626412221357779358633946976901690921403322734598251656699392875497017773829059236641804140778879727483022675603746183135306527314917883221099827143640386438920679256887286339914750589607834287131094171816088666809832748622815701739216081311669567378673233020351736356886649/7573115597813799848510449751239730757086642068467770293164078264039992628527397276393201792169153014499061221458286764674130053732157693735655229488939797232908160865912621877085882028969405882199139385149907045419631440753033790360623649839663573631324081673134407680000000000000",
            "3796326714782074104333011110320483696358713329559991974616138630760839713634261469095211109757618926508097509364338730955636098185924957351932673191707471169890755451312732202112612005228344701310836354133443849717541227640105911677440087592388206836561218532797685224525657/7127638209707105739774540942343276006669780770322607334742661895567051885672844495428895804394496954822645855490152249105063579983207241162969627754296279748619445520858938237257300733147676124422719421317559572159653120708737685045292846907918657535363841574714736640000000000000",
            "7892424444477098584894757981509581703331144035771774075718746499783720754421321932134536037818398800426828359143976055441536487582948486603452120043561184671886960773839096672558931073664829930942546979774106552866474776151936971584467224876672504709761260013809007671764427/21541306589337030680207501514637456375713115216974991056111155951047090143366818919518440653281146352352885252148015686184192152838137439959197097212984312129160990907484791117044286660179643398255329806648624484749173875919740559247996159543931942773544054536915648512000000000000",
            "412248565506377645953753364671452358713293842900393577458589139807537940144361064266558289493842186115646626459087067292031330300924307365056553235432634318033506713283255659157149120699294866239205151821455767314158266828816989757965278592090965970525859693262026323925498409/1723304527146962454416600121170996510057049217357999284488892476083767211469345513561475252262491708188230820171841254894735372227050995196735767777038744970332879272598783289363542932814371471860426384531889958779933910073579244739839692763514555421883524362953251880960000000000000",
            "8415618189366939627394109847824136464713539620374488317589531863225796816168446090372419884441720850909035113021248589184881637884959668216430240539893844363707313870613767822820376067239233316371134321310465320076832568676167059458752850486397191741250807865307024722148243/57443484238232081813886670705699883668568307245266642816296415869458907048978183785382508408749723606274360672394708496491179074235033173224525592567958165677762642419959442978784764427145715728680879484396331959331130335785974824661323092117151847396117478765108396032000000000000",
            "1715424373082792411849390326201979090454022795997623860649228308580464163294664195666875211748315576577397157717379995314981788896858994766250534413700604908983834296223799576070479908899990762745893096445994655808203096762082501105328221286632658117027472750048787664745229/20424349951371406867159705139804403082157620353872584112460947864696500284081132012580447434222123948897550461295896354307974781950234017146497988468607347796537828415985579725790138462985143370197646038896473585539957452723902159879581543863876212407508436894260763033600000000000"
          ]
        },
        {
          "interval": [
            "770617483789/4000000000000",
            "3212327438897/16000000000000"
          ],
          "depth": 6,
          "coefficients": [
            "1715424373082792411849390326201979090454022795997623860649228308580464163294664195666875211748315576577397157717379995314981788896858994766250534413700604908983834296223799576070479908899990762745893096445994655808203096762082501105328221286632658117027472750048787664745229/20424349951371406867159705139804403082157620353872584112460947864696500284081132012580447434222123948897550461295896354307974781950234017146497988468607347796537828415985579725790138462985143370197646038896473585539957452723902159879581543863876212407508436894260763033600000000000",
            "251320592913757258627807065830259111916738495173473555564643859618991687682604306579088204492303471115369798678070521518912796295633919130943486394444334594702045694720534619450731962426670188555887797559381352435616375672649889797358804181709993008471168442916064829013304637/3676382991246853236088746925164792554788371663697065140242970615645370051134603762264480538159982310801559083033261343775435460751042123086369637924349322603376809114877404350642224923337325806635576287001365245397192341490302388778324677895497718233351518640966937346048000000000000",
            "12048291165342488011842625037252088505805490336764279305909564354013723917948076199117177791543432801487065776902487345232852399117986791881497616818913555910472704165569620344677638866907543091959864845952689187092295227667877181515129121781300573310043541326432643100823943447/220582979474811194165324815509887553287302299821823908414578236938722203068076225735868832289598938648093544981995680626526127645062527385182178275460959356202608546892644261038533495400239548398134577220081914723831540489418143326699480673729863094001091118458016240762880000000000000",
            "1507059211462226835072643606594627205907111568428480696489510560618211704857957742324397189854817542358387126930390635957395809612041340315488861714477452024911700790862757025944006067996016548196228015222467488251943928634020122785851670777373063629221377139697816327013635947/35293276715969791066451970481582008525968367971491825346332517910195552490892196117739013166335830183694967197119308900244180423210004381629148524073753496992417367502823081766165359264038327743701532355213106355813046478306902932271916907796778095040174578953282598522060800000000000",
            "1033547938948475806483904535538312619243033205593353316229925176288199128932214771471393754385303884348012811372997387187448387879652489622838372757509578169680049756421218991139395245139491617519241050407583615727366304077550886138815273205972460551263458329167932683656102383231/31763949044372811959806773433423807673371531174342642811699266119175997241802976505965111849702247165325470477407378010219762380889003943466233671666378147293175630752540773589548823337634494969331379119691795720231741830476212639044725217017100285536157121057954338669854720000000000000",
            "1019364916160731225192082392058869163506778343701504130076987298719317290567712322044370197988036616535114296618745615418105831872019495763872901249044213973728390545120644047850094718177620323006741243820144824055605935326270016671617529838337102891870297642583514771864494515353/42351932059163749279742364577898410231162041565790190415599021492234662989070635341286815799602996220433960636543170680293016507852005257954978228888504196390900841003387698119398431116845993292441838826255727626975655773968283518726300289356133714048209494743939118226472960000000000000",
            "108110911330782277383236689005393051069914345106338847034149705486069560923669317727058982642990227357681669389909700786669563420246977915742668776217118863801126135435722737598079225092477336004012721222927530761625067604214768098700644276868805329851928434111162697243084464863/6274360305061296189591461418947912626838820972709657839348003184034764887269723754264713451793036477101327501710099360043409853015111890067404182057556177243096420889390770091762730535829036043324716863148996685477874929476782743515007450274982772451586591813916906403921920000000000000",
            "24319148953057126317174056149649692630264663686766029214104678377394658469337717759033102026628077474007398395243331676116320873187105441129688787963794095468100085074624777937397822231414589888971589136327838529589046586365287434160033033917604982710281203855042502330670335498859/2032892738839859965427633499739123691095777995157929139948753031627263823475390496381767158380943818580830110554072192654064792376896252381838954986648201426763240368162609509731124693608607678037208263660274926094831477150477608898862413889094418274314055747709077674870702080000000000000",
            "66731101841316637298530346584039532210434112635050494161621686444525218625505403410286429131112936792228038869133382895466622642009645069360061952757375624113967845451935479150062654763298943874293626229816250464044709217577399031482609281025558431758852848466646766591264725859583/8131570955359439861710533998956494764383111980631716559795012126509055293901561985527068633523775274323320442216288770616259169507585009527355819946592805707052961472650438038924498774434430712148833054641099704379325908601910435595449655556377673097256222990836310699482808320000000000000",
            "320031541561803389316589910666199211526390277973422158702016326487228853655948881079439710467617368887445536942365291063065957148704240637454679643053889221295135575442398597256605059926804091173681821185365764833559815482820321439667692269650847887484697442502749065909031087413213/54210473035729599078070226659709965095887413204211443731966747510060368626010413236847124223491835162155469614775258470775061130050566730182372132977285371380353076484336253592829991829562871414325553697607331362528839390679402903969664370375851153981708153272242071329885388800000000000000",
            "50015720737455262188985002597017280449114896918472086112664925696660788360544605484968795863317235825552962147614144696689799276390407813240588882375814743106984835023568701107436367909244975605109715662359326930455418565706725198371519448309692358744082892881032245622231603603787/10008087329673156752874503383331070479240753206931343458209245694164991130955768597571776779721569568397932851958509256143088208624720011725976393780421914716372875658646692970983998491611607030337025298019815020774554964433120536117476499146310982273546120604106228553209610240000000000000",
            "1271972062261748178854608757854232846874724717734365259672387547653134263946197027711977265719807871223026421471864202427878112658628685629207306981153504236926558213488839917234118829705664390313721383600616900623329897095470867294285135729993649673282705922128782448575345925669/234107305957266824628643353996048432262941595483774115981502823255321429963877628013374895432083498675975037472713666810364636459057778052069623246325658823774804108974191648444070140154657474393848544982919649608761519635862468681110561383539438181837336154482017042180341760000000000000",
            "24830406065688853446852963492901297423305127880636135687283850999656441844635011652859922348971961822881033550517272732533364761825616177171156754642305708354775561426507383613127093803606449458869895252951348142871695601889924662008969395765419961333163357167747305016564644608350633/3469470274286694340996494506221437766136794445069532398845871840643863592064666447158215950303477450377950055345616542129603912323236270731671816510546263768342596894997520229941119477092023770516835436646869207201845721003481785854058519704054473854829321809423492565112664883200000000000000",
            "1263433378247921195264228373709883153423704740358648429638993336938597493528467934271526774969742068839720719276826054053832734029118168961402040473753957328449483960267177106724702861283622887857293665555256798662650118286637318757309843345223225766674095826391889477745162820300070693/124900929874320996275873802223971759580924600022503166358451386263179089314327992097695774210925188213606201992442195516665740843636505746340185394379665495660333488219910728277880301175312855738606075719287291459266445956125344290746106709345961058773855585139245732344055935795200000000000000",
            "7123260421098338105574415386873613611652332093397358264873678413479814966042622442078793851984040260270312203873617113675893634986968179856784243522589597825357763893502701505350982409527212999799690643934348900514154173632591400060984398548493431708512234145124443519186614690478231137/499603719497283985103495208895887038323698400090012665433805545052716357257311968390783096843700752854424807969768782066662963374546022985360741577518661982641333952879642913111521204701251422954424302877149165837065783824501377162984426837383844235095422340556982929376223743180800000000000000",
            "51027844935459371540209736270001626901046134516739348132082980057926599134379926473288562871648447864112801337632745517115539320670734754888215385395583305999126645306150144777941820242496121466414870971967906462465840494535564026206002951745912354165287273357857112440306969545822889/2612307030051158092044419392919670788620645229228824394425127032955379645789866501389715539052030080284574159319052455250525298690436721492082308902058363307928543544468721114308607606281053191918558446416466226599036778167327462290114650130111603843636195244742394401967182970880000000000000",
            "41397424289340915212527862992830569668319549549913561929654207047354118253534302764407622302620819330112338397151517304793473037575251839215066993523009017839872828722370071081399734161223904813113407358130085585606239978016892752837849562065538883446184100187780776209359326491229056893/1598731902391308752331184668466838522635834880288040529388177744168692343223398298850505909899842409134159385503260102613321482798547273553154373048059718344452268649214857321956867855044004553454157769206877330678610508238404406921550165879628301552305351489782345374003915978178560000000000000",
            "1064462524465518319219170130305883460744032460565404640800291553637231717602091704690589469156567498037371857456620763289536272925973695192114828134622266977799412568804169099207811724060144990923177737483727800391173101974789697617075073191034408227530343513474252073072321489700411908101/31974638047826175046623693369336770452716697605760810587763554883373846864467965977010118197996848182683187710065202052266429655970945471063087460961194366889045372984297146439137357100880091069083155384137546613572210164768088138431003317592566031046107029795646907480078319563571200000000000000",
            "118456084530448043906181562051240658381323402252892910516796895912515761142643286157677295658274464357838657333932945873617975602363792534621883025498036747060881164838139909190954659119893819276878343228290541146557115911896603367840816886774579409753765136554076208386985464240210995013/2842190048695660004144328299496601818019262009400960941134538211855453054619374753512010506488608727349616685339129071312571524975195152983385552085439499279026255376381968572367765075633785872807391589701115254539752014646052278971644739341561424981876180426279725109340295072317440000000000000",
            "193303500982598149214556483089248954112392682815266577385665640869259722740642866960746510489560223190505429177328591550325548414977336642620510809445733850536878183990466833583005419358789083425151522508265144292399895580579335628858100028675765563635864228499718093833911985541508407283/3789586731594213338859104399328802424025682679201281254846050949140604072825833004682680675318144969799488913785505428416762033300260203977847402780585999038701673835175958096490353434178381163743188786268153672719669352861403038628859652455415233309168240568372966812453726763089920000000000000",
            "1670950356078915385779604575585263499720082033334042000989703926374953941354340384176529805992186968733286110928099780222652736096693568465641520129000109157605376664791681928097512849255031260805502110515700976404675111358521109962326479412946748543658288016274251986927368897605552234163/27285024467478336039785551675167377452984915290249225034891566833812349324345997633715300862290643782556320179255639084600686639761873468640501300020219193078652051613266898294730544726084344378950959261130706443581619340602101878127789497678989679826011332092285361049666832694247424000000000000",
            "2631323421866281100164918166736841919334579577125379131304903305226421271085814056543491169903213184164965448372177268863571045473900219501719445491232760572976688931453671676512504566156591455226647974978509282937757872810097035672598309400735866272529785657034137968426097145988080749829/36380032623304448053047402233556503270646553720332300046522089111749799099127996844953734483054191710075093572340852112800915519682497958187335066693625590771536068817689197726307392968112459171934612348174275258108825787469469170837052663571986239768015109456380481399555776925663232000000000000"
          ]
        },
        {
          "interval": [
            "3212327438897/16000000000000",
            "1671092471319/8000000000000"
          ],
          "depth": 6,
          "coefficients": [
            "2631323421866281100164918166736841919334579577125379131304903305226421271085814056543491169903213184164965448372177268863571045473900219501719445491232760572976688931453671676512504566156591455226647974978509282937757872810097035672598309400735866272529785657034137968426097145988080749829/36380032623304448053047402233556503270646553720332300046522089111749799099127996844953734483054191710075093572340852112800915519682497958187335066693625590771536068817689197726307392968112459171934612348174275258108825787469469170837052663571986239768015109456380481399555776925663232000000000000",
            "4552069553441012528935545349039998758563574664708053391935302062929355930548761401277413897725265615028324123260332246145407664228313521573875296215698063403719313464777651173342487999959711844068939703904125896003923395713248887093141969376314101730272780938553909931423553642753137781161/54570048934956672079571103350334754905969830580498450069783133667624698648691995267430601724581287565112640358511278169201373279523746937281002600040438386157304103226533796589461089452168688757901918522261412887163238681204203756255578995357979359652022664184570722099333665388494848000000000000",
            "13009770241789442158605714380560321143663189571549443735663434122190590257863546375208645806328626422666954957404492724312230703113816042347299668928535644061870415299628242594725506604164653615595132224661164910499262105881889418481336653784430583505672136756016881165864910717204469226363/136425122337391680198927758375836887264924576451246125174457834169061746621729988168576504311453218912781600896278195423003433198809367343202506500101095965393260258066334491473652723630421721894754796305653532217908096703010509390638947488394948399130056660461426805248334163471237120000000000000",
            "2458390907672200663503125972634611680467626915612929148377065166375790871407663362277613801952168553487452324292254270914103804522839191709545351102224835931670243314303225837047952162189901117168646834206757515995977564070957334435891818812342770938927039255985411683781744519457496109599/22737520389565280033154626395972814544154096075207687529076305694843624436954998028096084051908869818796933482713032570500572199801561223867084416683515994232210043011055748578942120605070286982459132717608922036318016117168418231773157914732491399855009443410237800874722360578539520000000000000",
            "62235538123785129407112120104905530645182297299129497787954699011546934297613956377180449377675759627693433019867144138389315937549696903810743874168266665973136050565124747518093655007006171336251490538524335880782638966701740798621400914408157392899492762984934767853223427767776825521541/511594208765218800745979093909388327243467161692172969404216878133981549831487455632161891167949570922931003361043232836262874495535127537009399375379109870224725967748754343026197713614081457105330486146200745817155362636289410214896053081481056496737712476730350519681253113017139200000000000000",
            "216102053943065578879774318383450348450452760602642083473066576329926782608300692731766831216944473521893198421546280332202819453247509589821228592369353097530790141558888739496953302929720015071835096985685145277015424877588896939291433369189887235099525271040812126574113207396898921/1590036390878690911409414433284812205884901823441097030005336062576477233353496365601124758874746141174610733056855424510529524461647638032663245921924195400853849161612290110415532909445474614157981308923700841700560567634155121103018035995279118870979681357359286774456109131366400000000000",
            "257264008409409355840606496414800445561534015321633034399632896273176769897409315762950097151633066977383110164113204785446516802692567717580111415307675650567776749952677659134418862631913052789554853258224280561569632564075733408456595757240614034786826637351650012414416315793367264479/1705314029217396002486596979697961090811557205640576564680722927113271832771624852107206303893165236409770011203477442787542914985117091790031331251263699567415753225829181143420659045380271523684434953820669152723851208787631367382986843604936854989125708255767835065604177043390464000000000000",
            "208727173861854579001831931333975688909646053601521506758242791925822065074760689249423196842560278218749340121616221269272655865742735412538137427052106182181934611005251535032559605147333312993795045894200120789260034304016842788799207263572053941370793443518157425192517590580379775969/1253907374424555884181321308601441978537909710029835709324060975818582229979135920667063458744974438536595596473145178520252143371409626316199508272988014387805700901344986134868131651014905532120908054279903788767537653520317181899255032062453569844945373717476349312944247826022400000000000000",
            "29953802337956234159989169549047678145145316426142138037381008220304155841338224188293665703872075377947201524000954918831947222670346662695120712011999291715989002658595198349377612661482750141821645763740486310557087840687967805580035056179441535531560978284894846769823757838885770103/163972502809365000239095863432496258731880500542363131219300281453199214689579312702615990758958195808631731846488215652648357210107412672118397235698432650713053194791267417636601831286564569585041822482756649300370308537272246863748734962013159133569779639977676448615786254172160000000000000",
            "354325770109748286868913050040088779033011699134760154944100096745094447404411767040370539362876852100955277586546571154681210015488833897958597253735916760643325736875699901984353650926471439838742503716417157992974055764385592481164345557080243093339273764003307436794351950049295671787/1776368780434787502590205187185376136262038755875600588209086382409658159137109220945006566555380454593510428336955669570357203109496970614615970053399687049391409610238730357729853172271116170504619743563197034087345009153782674357277962088475890613672612766424828193337684420198400000000000000",
            "115533499314090999688919709591303559611095212981460782744542199246969735863167285144075515117513043915631345136276499314666718427974256328573170145422974166742909562879483406544341792720540108155819333586955331582468747006863198825397009613543776726377810916811490691034684685211826457403/532910634130436250777061556155612840878611626762680176462725914722897447741132766283501969966614136378053128501086700871107160932849091184384791016019906114817422883071619107318955951681334851151385923068959110226203502746134802307183388626542767184101783829927448458001305326059520000000000000",
            "62519255433864732340411276029790649877215760018278324905539240774766946439000576781098081699297585929873242790988198684549986695352849578204552176574265590446839880027923579445392958924038737049702674458436896911442790502611662822427419694221481713813237514005081668445117360400955164573/266455317065218125388530778077806420439305813381340088231362957361448723870566383141750984983307068189026564250543350435553580466424545592192395508009953057408711441535809553659477975840667425575692961534479555113101751373067401153591694313271383592050891914963724229000652663029760000000000000",
            "11232885252088953315679920549580517603598267849226243476174408072226605484850689558927489210654114017695255774529522225564752591585387978080838730477319889121535529499106256372904012402401167577920483968516157887909739136056509824361804705843611692315235686715298721117162871440476987641/44409219510869687564755129679634403406550968896890014705227159560241453978427730523625164163884511364837760708423891739258930077737424265365399251334992176234785240255968258943246329306777904262615493589079925852183625228844566858931949052211897265341815319160620704833442110504960000000000000",
            "24679123763716864080174998313041784105752996391394946415364590762021025265929844160050348958204327803547622720399671438937956334823843051663131245638019518784704190717539102678566389964444557203501115176165248712935018323947174862967996697699938567919702014457793598630280627347092469961/90837039908597088200635492526524916058854254561820484624328280918675701319511266980142381244309227791713601449048869466665993340826549633701953014094302178662060718705389620565731128127500258718986236886754393788557415240818432211451713970433426224562804061919451441704767953305600000000000000",
            "4403126916870220203784240426842872489297965557013730908061827262525360195852001461183104799605693112398999452903536958841560442850556503971975658677472676392926451537531496008364408369865738891690256396417915063604759105456897101655352808869364612038048506706996391064922739603292276469/15139506651432848033439248754420819343142375760303414104054713486445950219918544496690396874051537965285600241508144911110998890137758272283658835682383696443676786450898270094288521354583376453164372814459065631426235873469738701908618995072237704093800676986575240284127992217600000000000000",
            "5168611753008487445365910359779568548568805219278585143647657175465139340886646458341677520313931178419140738795365781200907654969017659020417103402149568422650675250994523052171968790900436498648144820282144656422077562496780367552208407753199435759272748239749956110921278150293991229/16653457316576132836783173629862901277456613336333755514460184835090545241910398946359436561456691761814160265658959402222098779151534099512024719250622066088044465095988097103717373490041714098480810095904972194568859460816712572099480894579461474503180744685232764312540791439360000000000000",
            "549951625160290375417832440481380662266718966251122876632779545419100393612425305773536802625225013525512208031895451423954014515294434159877912037645160308663138534841750160391111059537565697712649765743903698129616054667088609900790350574428711511904087255830286705972764926205861007/1665345731657613283678317362986290127745661333633375551446018483509054524191039894635943656145669176181416026565895940222209877915153409951202471925062206608804446509598809710371737349004171409848081009590497219456885946081671257209948089457946147450318074468523276431254079143936000000000000",
            "270169508878408017756230127883816096432296850373306591638159068959127086568694786879994326529167634821305195769820612189976494182610651548558937177733665911171287865551888955414700551150711980171212043723682870164912071513652500154289608668952920389014922509304457068747103191797694483/770993394285932075776998779160319503585954321126562755299082631254191909347703654924047988956328322306211123410137009362134202738496949051482625891232503059631688198888337828875804328242671949003741208143748712711521271334107063523124115489789883078850960402094109458913925529600000000000000",
            "2999499651661996051169049274099807483597040762999591329978699924012131241121704118743733261388184541327285908955424991524080405915458312581497757922123834284506435667723675559815643510636764416822444430355653867917418941615158206009745194649266621975261810640382133248277470336270113/8087343296705581214444043138045309478174346025803105824815552076092922126024863513189314569471975408806410385421017580721687441312905059980586984873068213912220505582744802400795150296251803660878404281228133350120852496511612554438364847794998773554380703518469679638957260800000000000000",
            "679351832107914220789752318154709309825172375467528517910402014872105380925090869060927506267780364700474431855670030748539320073226416347572418143866228688852599571210031991337662933631783193190134179627460118455310329262525719809279192611103725058792993503753436981485286675238988827/1734735137143347170498247253110718883068397222534766199422935920321931796032333223579107975151738725188975027672808271064801956161618135365835908255273131884171298447498760114970559738546011885258417718323434603600922860501740892927029259852027236927414660904711746282556332441600000000000000",
            "2650785209669892922003374787124845763631447167502815131818661973881732679854354782986390412559856968193726862764063357821186914661015469969932564990765750528498316453157136215589083094392078582734125620743053822135286568063530867942845039117074538248121053536280827135224230218714683/6424944952382767298141656493002662529882952676054689627492355260451599244564197124367066574636069352551759361751141744684451689487474575429021882426937525496930734990736148573965036068688932908364510067864572605929343927784225529359367629081582358990424670017450912157616046080000000000000",
            "964650947505760520062425173611195448018446075751411694104344908770378140219255624922659637154905449175246417934264934512840089156960882373365398135242534312807455154707999643960027665276253365422464306423185910981301806296152757947081851980897760885246856500970911015363507704705561/2224019406594034833972111862962460106497945157095854101824276820925553584656837466127061506604793237421762855990779834698464046361048891494661420840093758825860639035254820660218666331469246006741561177337736671283234436540693452470550333143624662727454693467579161900713246720000000000000"
          ]
        },
        {
          "interval": [
            "1671092471319/8000000000000",
            "90047498753/400000000000"
          ],
          "depth": 5,
          "coefficients": [
            "964650947505760520062425173611195448018446075751411694104344908770378140219255624922659637154905449175246417934264934512840089156960882373365398135242534312807455154707999643960027665276253365422464306423185910981301806296152757947081851980897760885246856500970911015363507704705561/2224019406594034833972111862962460106497945157095854101824276820925553584656837466127061506604793237421762855990779834698464046361048891494661420840093758825860639035254820660218666331469246006741561177337736671283234436540693452470550333143624662727454693467579161900713246720000000000000",
            "104275152012845636245486429444795534848760397324088786997738588462948131438346790341713728303049998515841428292119410800076373069487387748726192745133083965477317446630286061925297962850342227324764980028914894917069631310440755670080203600010165380996499406904076404410293397841551/219032214285776157891192834988727131700555204865500782755421202060849974246506720148877269589866000655173614605152559477879034868891178707807564173645597460122638692866005065021535320523486349148790115949928611565773088447189506682705714627781216783764477386958553823555092480000000000000",
            "14073639071744416667285932516952015784754564545873486518150695682494721645491069786326183456322205235382071030713354436463267229266889639823957139293538654984127940041580689491272136233376512343244830287392362268619554948800862935793960072046807464463948331160619739619788513739897197/27105236517864799539035113329854982547943706602105721865983373755030184313005206618423562111745917581077734807387629235387530565025283365091186066488642685690176538242168126796414995914781435707162776848803665681264419695339701451984832185187925576990854076636121035664942694400000000000000",
            "115604302925805453874344774998317994007535300740697630025146267199275291699746418484704509050374363123296499719719174396259541663496112067260344193615395725461658691863961991716568709868950917981896610669606153595953933223249462521329464059227350306900134520324445671331957490980483/205342700892915148022993282801931685969270504561406983833207376932046850856100050139572440240499375614225263692330524510511595189585480038569591412792747618864973774561879748457689362990768452326990733703058073342912270419240162515036607463544890734779197550273644209582899200000000000000",
            "114285445244588985508347174110859175606454055983900265467373901798542956712359838380699740162886875834625753039804773160742098273235476763055652155415377720152403254969207770006500017585309551471563513648256446722776727624079723836367968175818677201465837015451201611499270618459359/188230809151838885687743842568437378805164629181289735180440095521042946618091712627941403553791094313039825051302980801302295590453356702022125461726685317292892626681723102752881916074871081299741505894469900564336247884303482305450223508249483173547597754417507192117657600000000000000",
            "33113720653386884237745787648105670514481368912469173143549780521525735154887187064919214399062174588541716067802706581126750782637722279522044990550681011883818857561729197202160677030167235884962469994135484034464735903244142578795155957072246346695379923610413694617404826331119/50822318470996499135690837493478092277394449878948228498718825790681595586884762409544178959523595464520752763851804816351619809422406309545973874666205035669081009204065237743278117340215191950930206591506873152370786928761940222471560347227360456857851393692726941871767552000000000000",
            "8843313438197273653266391538727903842556618753555702812534281005438252737651625300444652464161882467504689448052068397418570180701027006624000595052329447207896116665786695847308242547977540894631699894492730597866281679838211360279730718012228721930907615883433224262592934032851/12705579617749124783922709373369523069348612469737057124679706447670398896721190602386044739880898866130188190962951204087904952355601577386493468666551258917270252301016309435819529335053797987732551647876718288092696732190485055617890086806840114214462848423181735467941888000000000000",
            "58792951264786556544894806808453822991121475440030236468654208865380383337492344004800339644570531659657617261046044284454301628448458907477797046104141079014228200346412785151000901044924450416212439144609796774296977075160042558359716140779499189559802936477645441684611333276621/79409872610932029899516933583559519183428827935856607029248165297939993104507441264912779624255617913313676193518445025549405952222509858665584179165945368232939076881351933973872058344086237423328447799229489300579354576190531597611813042542750713840392802644885846674636800000000000000",
            "718788527453432624262272158595048856838088419240022432886207828545836533106399056935815973230933980734561027853867358042688022476478476324267285235038995480371332388341939998335852313099497829548524312209068144869571587016668554043445077620772740335936624678830017048478736795419/916267760895369575763656925964148298270332630029114696491324984206999920436624322287455149510641745153619340694443596448646991756413575292295202067299369633456989348630983853544677596277918124115328243837263338083607937417583056895520919721647123621235301568979452077015040000000000000",
            "105393910346710598788043412730289079251942024450878822154539213388562317247404652683576403170862181311524451068769089243228930845489243738397270344066837854867587930816822212187417173982349903639732083182303838838992234592286430321265728802368348475745183182698218698825481697597/127259411235467996633841239717242819204212865281821485623795136695416655616197822539924326320922464604669352874228277284534304410612996568374333620458245782424581853976525535214538555038599739460462256088508796956056657974664313457711238850228767169616014106802701677363200000000000000",
            "1729876626063799350974876826232897290711675560980695888620684354457409815193476412435850390805125930993372161300235925788598565346592302977303699223269345621536670309779078617276770230120698391847252919407504342107835392040905016240182111820235753777532525792342632132801022911/1985246815273300747487923339588987979585720698396415175731204132448499827612686031622819490606390447832841904837961125638735148805562746466639604479148634205823476922033798349346801458602155935583211194980737232514483864404763289940295326063568767846009820066122146166865920000000000",
            "56697891482079768755245377343562331613405227403557180261758098638573082700017242920416418940127553802681175610239787421970859933719894586976121845178976618925523104420083316180114348814983645603680166561243857417115430667244620703419893030298724426505468095090352654858678281373/62038962977290648358997604362155874362053771824887974241600129139015619612896438488213109081449701494776309526186285176210473400173835827082487639973394818931983653813556198417087545581317372986975349843148038516077620762648852810634228939486523995187806877066317067714560000000000000",
            "24704344386384282650753357930939053251083248926218079665690730278329435332789446639872562153886068265917448093633969623132868229348464029931370058164941966292887814102325710016402219813833658212053687240327782830253782666671995675535242905709087459351319175649080856559296315087/25849567907204436816249001817564947650855738260369989267333387141256508172040182703422128783937375622823462302577618823421030583405764927951036516655581174554993189088981749340453143992215572077906395767978349381699008651103688671097595391452718331328252865444298778214400000000000000",
            "135117910093444500695829730930661047499656089721706523678706332689785165968925132821471887522624960499021580471916749943773483242349823887928317691842314355861866858207104264133162982713091207516726030145918996696410819094103389347061261084108102519623080950445279594204823601/135574656855967325959347911630585389777215410456485957695804478013583084818392566626339836279391830189633543544987511311648761801079186685057883828613187978435278963753400783254124881078053699709299278503382951302617178240054311212050325479647124115357969574008560025600000000000000",
            "295545553750403769287366378927600031790203748644438693643956031624998246554603053056302439400099848807293701174701795448744501098069922484159664235214476911810343411078062512085017566625475649113673611930458142377825043449275242225022967584891285646646937958880344006581957171/285105528388284229590981637693731040266791230812904293389706475822682075426913779817155832175779878192905834219606089964202543199328289646518785110171851189944777820834357529490292029325907044976908776852702382886386124828349507401811713876316746301414553662988589465600000000000000",
            "260654043810591009381531700160587728717755428398742000723780504758531288259251024522212611033362459866387595485943591924377288662354236315327788083985754805452869042638957747867270327666448627445658454916581676700983980326451423916666133261728679024798975029875475488907854257/242339699130041595152334392039671384226772546190968649381250504449279764112876712844582457349412896463969959086665176469572161719429046199540967343646073511453061147709203900066748224927020988230372460324797025453428206104097081291539956794869234356202370613540301045760000000000000",
            "2498384843088599314741442085361549307042178550449064832063462297211588809546772101014212401859450657362759976727122920897816521730578350715075383872355562599286885465326091783989474572532463361390498612642895853687307363840761088882085884344719834164517231260928171062698183/2243886103055940695854948074441401705803449501768228235011578744900738556600710304116504234716786078370092213765418300644186682587305983329083030959685865846787603219529665741358779860435379520651596854859231717161372278741639641588332933285826244038910839014262046720000000000000",
            "261291943436602910769575218854409110451771545871469804593393137135386957317155845798642273145981049011179748484320378936562677235254452723383245104957972824229684458499025997484845938221577523341420341474019037016201235903696453724688784567834947061103121484595747277518789817/227193467934413995455313492537191922712599262054033108794922347921199778855821918291796053765074590434971836643748602940223901611964730812069656884668193916987244825977378656312576460869082176465974181554497211362588943222591013710818709495189907208939722450194032230400000000000000",
            "7481677547317069627058112598820542941305597234012162165978664225984290028678350682512560051113951137969454467173034112432115115565049309098546868391224667457259242859773457433718893253009307340559891306564089085872607223326873860666245335154063555653822373889680934199708317/6310929664844833207092041459366442297572201723723141910970065220033327190439497730327668160140960845415884351215238970561775044776798078113046024574116497694090134054927184897571568357474504901832616154291589204516359533960861491967186374866386311359436734727612006400000000000000",
            "5772794496249159290793687222744070736549535030052620304314885688610509943147904961325976305504456767814505637246453702564906206830094219396334821362849186470694533355308663059387319971536497619091370262606940714235469189949235638346877080137716053841346957521814261481320953/4733197248633624905319031094524831723179151292792356433227548915024995392829623297745751120105720634061913263411429227921331283582598558584784518430587373270567600541195388673178676268105878676374462115718691903387269650470646118975389781149789733519577551045709004800000000000000",
            "296397878417908657513719531800713300806067164404233542765898937949621469403583091803896410309403709173082018984683365747375631297245256691907736477476690781643969640265031110730996120393955653022844088372242795564459039842478626478707949629190065109452369141167954401482897/236659862431681245265951554726241586158957564639617821661377445751249769641481164887287556005286031703095663170571461396066564179129927929239225921529368663528380027059769433658933813405293933818723105785934595169363482523532305948769489057489486675978877552285450240000000000000",
            "1947609864382564392655199115091272414334372391306835692042354604880373332915616404866751464959027291866767195708705059308250848008778326872934091459739779275538567891206623013597392213216164753820386404548970527657158293736882757521242236072095700599384263748957429895437/1517050400203084905550971504655394783070240798971909113213957985584934420778725415944151000033884818609587584426740137154272847302114922623328371291854927330310128378588265600377780855162140601402071190935478174162586426432899397107496724727496709461403061232599040000000000000"
          ]
        },
        {
          "interval": [
            "90047498753/400000000000",
            "290047498753/1000000000000"
          ],
          "depth": 3,
          "coefficients": [
            "1947609864382564392655199115091272414334372391306835692042354604880373332915616404866751464959027291866767195708705059308250848008778326872934091459739779275538567891206623013597392213216164753820386404548970527657158293736882757521242236072095700599384263748957429895437/1517050400203084905550971504655394783070240798971909113213957985584934420778725415944151000033884818609587584426740137154272847302114922623328371291854927330310128378588265600377780855162140601402071190935478174162586426432899397107496724727496709461403061232599040000000000000",
            "41693022568345699527022147821042409994567725950299708591180105001025665257481053572560062678803306370468792089257060408866642032233258524157205678586283088543025549260130188460247680591598236986065630257403228664343413718106755618967143202434298253713781144939372214063659/29582482803960155658243944340780198269869695579952227707672180718906221205185145610910944500660753962886957896321432674508320522391240991154903240191171082941047503382471179207366726675661741727340388223241824396170435315441538243596186132186185834497359694035681280000000000000",
            "4387241806065959110802022733121163883590609975115364360062916567855455597376277890750678252054209382459752618551201758076936529515938512808840130933785013301436958938131320726713735208505079831603427119323845670011410586202036836544465681663522929320850845486117766151289/2900243412152956437082739641252960614693107409799238010556096148912374627959328001069700441241250388518329205521709085736109855136396175603421886293252066955004657194359919530133992811339386443856900806200178862369650521121719435646684914920214297499741146474086400000000000000",
            "39222569949620082004718712481809126787614511272446626925632034504652335388167734543156460131241450221326202776760572212500036625272151809312417962205155951117020749923695251830500821952515687958022124225162644240442470680412106522434882492884035560340853508418797730489987/24652069003300129715203286950650165224891412983293523089726817265755184337654288009092453750550628302405798246934527228756933768659367492629086033492642569117539586152059316006138938896384784772783656852701520330142029429534615202996821776821821528747799745029734400000000000000",
            "45571148819132295872965289107497903423624369149061900552375128755303309125281720101679014924747640121159209373389033039116596279941449612624438022245079032018041776980945156369211402306842846125145026156334543946836672217914240289183770219069796336822748241328096330098351/27733577628712645929603697819481435878002839606205213475942669423974582379861074010229010469369456840206523027801343132351550489741788429207721787679222890257232034421066730506906306258432882869381613959289210371409783108226442103371424498924549219841274713158451200000000000000",
            "578647039077318645255075722906384076560592357108128102097584959830589173520244224155322326833761084536581959508980170411667824080443238636020294605925327279294545165845465881890946864783176811451912931303142039273296165087396221014727112136717198269086555880503992684301/346669720358908074120046222743517948475035495077565168449283367799682279748263425127862630867118210502581537847516789154394381121772355365096522345990286128215400430263334131336328828230411035867270174491115129642622288852830526292142806236556865248015933914480640000000000000",
            "1029240497973038784994440496338622407402323181130168617953649621503481961753351841061156091157232980057285882417300259495573779172062561765575733575718673363261286236802067026698636598909540544965691256965306868371328872822914887037872131470355223207329868952777695145687/616301725082503242880082173766254130622285324582338077243170431643879608441357200227311343763765707560144956173363180718923344216484187315727150837316064227938489653801482900153473472409619619319591421317538008253550735738365380074920544420545538218694993625743360000000000000",
            "2076928191963898019475324355792453480728434852169112582676974674031670945254564634597894364307180527236705029100533775688915727743306738890181963655576036516978963394512596831379325319653859319950907695053366751550253066146187948350773876524716002828782006268055545386251/1260617164941483905891077173612792539909219982100236976179212246544299199084594273192227748607702583645751046718242869652343204079172201327623717621782858648056001564593942295768468466292403766790073361785873198700444686737565550153246568132934055447330668779929600000000000000",
            "26606159503448054513073519858978340782705291169310540877417688917454228849519363148486854832136848758596740406215767184120611455232405455732946001503160510153201486717739701376507588673259306584894301349072025743687262198058462928500624464363078757705033123107458457591/16587067959756367182777331231747270261963420817108381265515950612424989461639398331476680902732928732180934825240037758583463211568055280626627863444511298000736862692025556523269321924900049563027281076129910509216377457073230923069033791222816519043824589209600000000000000",
            "22846707225263541353509485142858733644190739024010480266770551461707883978116174675032196878369416764814033437925354394982960312192312222757897913636841520364491171458427798065262416902942473048728984053083638270880593022840325068411266866076345572781618820625145194543/14814945314483251030771206100150339678420320302460049933730058452977875202917240390079599609705906431734253754167384151897195774434716041243441125897020774710059847447151031253689266163692779310567101473979279044556508070633783174877897702416960053334014269849600000000000000",
            "5129165683940562010615921019310822734804257619456838392491926954205956903763808931056270008325266782973475900004963126130383398014146208869140992731045815179673104430456561953674299438287856186203574867830165626599780475915411919035474663498383163467109811411946053003/3501714347059677516364103260035534833081166616945102711608922907067497775234984092200632635021396065682641796439563526812064455775478337021176993393841274022377782123872061932690190184145566018861314893849647774167901907604348750425684911480372376242585191055360000000000000",
            "15887473157182082479696537012969524219779322571779000570096285539867912554175566221671841414268670415250140674614062294100381283082182541374749199265527851480445945302805619335864221565241148615848393620145594488673726257810798350284344908181496079383499495860707789477/11555657345296935804001540758117264949167849835918838948309445593322742658275447504262087695570607016752717928250559638479812704059078512169884078199676204273846681008777804377877627607680367862242339149703837654754076295094350876404760207885228841600531130482688000000000000",
            "1919068636224484135851670262194623817061198036752862053458732015275267267623823070240680531669294267854149776856880599209580447909378686985881029788636823208180971840395204695188168969511225136985442697157424580267543200357465960055376801637537915383017419175903194851/1504642883502205182812700619546518873589563780718598821394459061630565450296282227117459335360756121973010146907624952927058945841025847938786989348916172431490453256351276611702816094750047898729471243451020527962770350923743603698536485401722505416735824281600000000000000",
            "3821410728233729562810964900696191652771333197809515923368330348080748560944401089565651027502809699012210537831129366972569744133084500029296996901637018901245891263197026763813004145489753471537043359286579401178492798952255685896580217806670717129199912031698829/3268002642900717139140707227974339634945658890248540426558101129333354824172920674282264619788067595235497151654570033506734362007657950274288483653754582656630848701577433364784396947873407200860390031024840965710994427345687465046595081415505894117797265408000000000000",
            "38253962777256448326537911937076467377825567663342729464352962375926762659720144525570958468937068013853293961133088278103200116843761873660881757542844561430561521981351645421210048907477907584208500620447772513629158763532234381953094155203572928932084314141679555413/36111429204052924387504814869116452966149530737246371713467017479133570807110773450819024048658146927352243525782998870249414700184620350530887744373988138355770878152430638680867586274001149569507309842824492671106488422169846488764875649641340130001659782758400000000000000",
            "76069800375232328943242609641707651712048982473698961875911493570404962254242038281631195692861547559762264888757398451692960790754247346090610232544748128123476610801070167463167014627213419825351736185645922068639145196501390188773610414543651149326867141986312327/80247620453450943083344033042481006591443401638325270474371149953630157349135052112931164552573659838560541168406664156109810444854711890068639431942195863012824173672068085957483525053335887932238466317387761491347752049266325530588612554758533622225910628352000000000000",
            "1866799704713632683015191729666007780557988751921349101294392564479391634999599566503825552377207301502586217912930352324496943367017066595183055329908082797445670790326944910338167521293347758628671924270963902935046483242711230148129402449042211623197773484663099/2229100568151415085648445362291139071984538934397924179843643054267504370809307003136976793127046106626681699122407337669716956801519774724128873109505440639245115935335224609930097918148219109228846286594104485870770890257397931405239237632181489506275295232000000000000",
            "1647509120423287613116309007129650488667915499152904804710792317257643753037989962934373382741528273252283953622144999358190099721286310195653279264439984909861049535807881522222671917839013483177663754900200314242374186017533995148604947766056713941374266546771163131/2256964325253307774219050929319778310384345671077898232091688592445848175444423340676189003041134182959515220361437429390588418761538771908180484023374258647235679884526914917554224142125071848094206865176530791944155526385615405547804728102583758125103736422400000000000000",
            "157288505446824412426785096337873808199602732084057146544069448238403814795966369184304660586277054359408132203872477951474451848286074516867878485782586827727616126217517721558529455142199190332595771667450543890699832262178710243925287269848921441559278723270030139/250773813917034197135450103257753145598260630119766470232409843605094241716047037852909889226792686995501691151270825487843157640170974656464498224819362071915075542725212768617136015791674649788245207241836754660461725153957267283089414233620417569455970713600000000000000",
            "3914321598592475333242394763966061136162888043248870847985264616422900517811886880698628346262267475972897535374615265522921252634890798348246371943732513474357257689936041194660069060504013140815689097537914494263529323804457174836085373260326284969108431598020057/7375700409324535209866179507580974870537077356463719712717936576620418874001383466262055565493902558691226210331494867289504636475616901660720536024098884468090457138976846135798118111519842640830741389465786901778286033939919625973218065694718163807528550400000000000000",
            "153831779004137841817811430235316912739598689689116942408612885740363445546950605588705288515383446501693690773716196733931304439792340801260682892596471522286888681207121541067760692627557535176306056037427420002317228547021934489571108992862431613628121629204671/348296963773658607132569587857990479997584208499675653100569227229297557938954219240152623926100954160419015487876146510893274500237464800645136423360225099882049364896128845301577799710659235817007232280328825917307951602718426782068630880028357735355514880000000000000",
            "3493208316015678878371584380597766665643574388464458985719245119981192986270342687017734857832990110699127532999245864359950768241868172865448855480820877386513120755309375656521437646115329115188467678523796890127848109591203651828349131646200092948312664946889/9674915660379405753682488551610846666599561347213212586126922978591598831637617201115350664613915393344972652441004069747035402784374022240142678426672919441168037913781356813932716658629423217139089785564689608814109766742178521724128635556343270426542080000000000000"
          ]
        },
        {
          "interval": [
            "290047498753/1000000000000",
            "1290047498753/4000000000000"
          ],
          "depth": 4,
          "coefficients": [
            "3493208316015678878371584380597766665643574388464458985719245119981192986270342687017734857832990110699127532999245864359950768241868172865448855480820877386513120755309375656521437646115329115188467678523796890127848109591203651828349131646200092948312664946889/9674915660379405753682488551610846666599561347213212586126922978591598831637617201115350664613915393344972652441004069747035402784374022240142678426672919441168037913781356813932716658629423217139089785564689608814109766742178521724128635556343270426542080000000000000",
            "11759722059239761949806299098381151955258281277107612002582399327242389314223494979432109270030499234411162252115913506154914659491022203589883868385904380813501492650857422622976556481731474171792023854902244427973177225727792626731084064469851496041560325529439/36662838291964063908691535563998997894482548263123752957954655497820795572521496762121328834326416227412527946092225948515081526340785768488961728774760536829689406831171457400166084180069393243895498134771455359716626484496676503375645355792458708984791040000000000000",
            "10901126346707932823993047987081693205992495667479438839033724313431585872304733839540142500836174550755932421474885552887900100967168548017159059870617029175944941093908903706116812691995071954509884895408999112460537565063568263384499895081190261579176142883798813/38580586756466799559300015885808176245886250787656380035755360554629883340930313515832290650275797999307952484810896228898947329257073024071461265356824934140780852726955810556482463967949946121268493421821039178532573100608810351244525266710833472223995494400000000000000",
            "494691027762446100846703110578721139092441581616630949081743530361976461733187869747536367536762392367050577673909154504582838794816426699343562916621838732345931193632181585110146734949662274903112582949656262095966438884186742474206334417841924239004352310416100823/2006190511336273577083600826062025164786085040958131761859278748840753933728376302823279113814341495964013529210166603902745261121367797251715985798554896575320604341801702148937088126333397198305961657934694037283693801231658138264715313868963340555647765708800000000000000",
            "7689514921823629328212077895303892834053611169307582262091588101472314866628117996721367916913037550602342141799707000094250511953557624576273766775279466423089904910511436399021827690728450703594161749027373483686638589339568032394603832675630762922587903960325916867/36111429204052924387504814869116452966149530737246371713467017479133570807110773450819024048658146927352243525782998870249414700184620350530887744373988138355770878152430638680867586274001149569507309842824492671106488422169846488764875649641340130001659782758400000000000000",
            "349962183705690032285954719536299412600119784076011954936273103260028870107394328870614231419888887080907904210616604792840918981590369733290339392471605833658230701048575413068121766320517867093299881458328078265904083462822439439767092411385913506557991253178528057/1925942890882822634000256793019544158194641639319806491384907598887123776379241250710347949261767836125452988041759939746635450676513085361647346366612700712307780168129634062979604601280061310373723191617306275792346049182391812734126701314204806933421855080448000000000000",
            "3928025619894695342669653170295811846782789261881363035658728292505059571470872888062848445044287204868970245115122932624427231969834678099648092436795167544261943550326640363449228445685022351193438926689808596677713701023644738057270554015766969050335137235136460291/25679238545104301786670090573593922109261888524264086551798767985161650351723216676137972656823571148339373173890132529955139342353507804821964618221502676164103735575061787506394728017067484138316309221564083677231280655765224169788356017522730759112291401072640000000000000",
            "585913032435525880101813317874236007096380918254998342242969271418825120219997973413146180942064522679580386429757369035002739613475608189465932569064206365219394310759905944525884380706427244623839889741859423793073128015219864732116707249330134252896868942629240753113/4622262938118774321600616303246905979667139934367535579323778237329097063310179001704835078228242806701087171300223855391925081623631404867953631279870481709538672403511121751151051043072147144896935659881535061901630518037740350561904083154091536640212452193075200000000000000",
            "476692141511520804040508468354597199813932599773321616030081037570918521451228025210780909618048628945034807856602685802240686556641845012847004087468602135055001899627684234671430283728568603390660761791073621803126616176417369659455119991610337472613656893270149103017/4622262938118774321600616303246905979667139934367535579323778237329097063310179001704835078228242806701087171300223855391925081623631404867953631279870481709538672403511121751151051043072147144896935659881535061901630518037740350561904083154091536640212452193075200000000000000",
            "4599886109668496401971188926128644170423103615277076419913310259225049391138156728762611822014027160215957650526511165123307462604608762394743165875072611495589639317707385512996246869552515223052975006579969696918137724316119018268948875399605327925447863321649666517/56027429552954840261825652160568557329298665871121643385742766513079964403759745475210122160342337050922268743033016428993031292407653392338831894301460384358044513981952990923043042946329056301781038301594364386686430521669580006810958583685958019881363056885760000000000000",
            "3767689811616399692447803770189315242021526414276654042218000779744050819960381591330958688042745272945351907617147262758432293859603024100593682817988358821719498762282775131580228545143221455683389703016212044745911432395351002489275996935497213738492102243089056651753/59164965607920311316487888681560396539739391159904455415344361437812442410370291221821889001321507925773915792642865349016641044782481982309806480382342165882095006764942358414733453351323483454680776446483648792340870630883076487192372264372371668994719388071362560000000000000",
            "3776026123472129814300282212340010332924036874221832726265683830490914007513160159625324790793504812993812769956294399144410866513205880823882143546317478945954678107114168559210152880886185480061433009567319664939520568504694995831550310452717564038181235584577578557677/78886620810560415088650518242080528719652521546539273887125815250416589880493721629095852001762010567698554390190487132022188059709975976413075307176456221176126675686589811219644604468431311272907701928644865056454494174510768649589829685829828891992959184095150080000000000000",
            "27325681429497555022467649092545175289871576917874477887900002759918554947044681598002842847384777280236842207966522379977046955505876115982587968491994744419581744832594034592123519970726314230043984945958547922751390691597313505181525330748488349578364643492421940160459/788866208105604150886505182420805287196525215465392738871258152504165898804937216290958520017620105676985543901904871320221880597099759764130753071764562211761266756865898112196446044684313112729077019286448650564544941745107686495898296858298288919929591840951500800000000000000",
            "136140927998719609476484987713846247442492602379892563294875724042749632386127559467546157041603029405339865314861744440464984477743912622540710193702360387896366008955926532885304042721543423086521112657426529866971135851661475271375084657564313694732646412610876733019891/5679836698360349886382837313429798067814981551350827719873058698029994471395547957294901344126864760874295916093715073505597540299118270301741422116704847924681120649434466407814411521727054411649354538862430284064723580564775342770467737379747680223493061254850805760000000000000",
            "3593017670146689678792331522085928239360798984237177353947901763959335826200397130094599327308117410460991016441861024168214662796790576739811319907475283098422290287025147177693851903256656911010218133875756858806426279727930445626001352931292188649327446745380204244293689/227193467934413995455313492537191922712599262054033108794922347921199778855821918291796053765074590434971836643748602940223901611964730812069656884668193916987244825977378656312576460869082176465974181554497211362588943222591013710818709495189907208939722450194032230400000000000000",
            "1048433854074268146605164964760221652674545269169995840422867971967625231051232466936081788153203265334594278001838950465795334182101557302435779924646547112662747207632011074798147202824961643735553796538780133396075023366889109309518115119754160837138639003943884595713/103563973987197262885612988051141617190928438543148995462072865149264856458494321728454041602313203617081179096865460029731693042491045384419216813523963039082504763978292264985789839712402131722381393301195310022832566711152598842538443074730442032565115646812094464000000000000",
            "1634053084390261761491024981880287581211256352543341725926376320024346356182509397828417634183506427752701819144682840390680505087396020247460528609109246449214960023320725996078875625197959749867491071121229709769373885045562767602915171519636285011389080926167058004657/239151018878330521531908939512833602855367644267403272415707734653894504058759913991364267121131147826286143835524845200235685907331295591652270404913888333670784027344609111907975221967454922595762296373154959329040992865885277590335483679147270746252339421256876032000000000000",
            "21339160176776423328996833498711238152412003436444586710525615389082858727268250047922001843602073729721290438028039669150864036097622428971802469198520202139793328302810898998907051744922751608772546686194189097599211718563269447566028907327090231717024666811572782465828217/3635095486950623927285015880595070763401588192864529740718757566739196461693150692668736860241193446959549386299977647043582425791435692993114510154691102671795917215638058501001223373905314823455586904871955381801423091561456219373099351923038515343035559203104515686400000000000000",
            "9248579497327973497569290720796912987640469571328097098450900236381862489192957491984293226526042852399401007629304998274641360269869246247022433062586962649723589467794498157570903201548242852923016730774857438056570914873030208578093302590123654680039952014081916274963351/1292478395360221840812450090878247382542786913018499463366669357062825408602009135171106439196868781141173115128880941171051529170288246397551825832779058727749659454449087467022657199610778603895319788398917469084950432555184433554879769572635916566412643272214938910720000000000000",
            "54803342387323827097891426549894142262678383096986667155079881188556642916356727083477017720512653781462167716325100207365336773407322322474446273826645320807927269506049963319677457079007412577067930987885086344468470934356696475810173872391391415395673053011833434899303257/5169913581440887363249800363512989530171147652073997853466677428251301634408036540684425756787475124564692460515523764684206116681152985590207303331116234910998637817796349868090628798443114415581279153595669876339801730220737734219519078290543666265650573088859755642880000000000000",
            "5259958657055174069017921216723851623432814911754180508424848927257236426514034602548890789347554213311375581735463470917418571546157047598983655665170069519166131078265062661864485266814149412501653690327373352523101856770147020722216407281280916753764858556133415345305773/326520857775213938731566338748188812431861956973094601271579627047450629541560202569542679376051060498822681716769921980055123158809662247802566526175762204905177125334506307458355503059565120984080788648147571137250635592888699003338047049929073658883194089822721409024000000000000",
            "195050577366457501311473305009863161686273701432315044911320070860340833706013947398821633753653416878664724901383342208097910054396766733348325008382195235467701692881423389688858788125239698644286731666066787679350008616325530526944542248390563868973299481383345891168599301/8271861730305419781199680581620783248273836243318396565546683885202082615052858465095081210859960199303507936824838023494729786689844776944331685329785975857597820508474159788945006077508983064930046645753071802143682768353180374751230525264869866025040916942175609028608000000000000"
          ]
        },
        {
          "interval": [
            "1290047498753/4000000000000",
            "709952501247/2000000000000"
          ],
          "depth": 4,
          "coefficients": [
            "195050577366457501311473305009863161686273701432315044911320070860340833706013947398821633753653416878664724901383342208097910054396766733348325008382195235467701692881423389688858788125239698644286731666066787679350008616325530526944542248390563868973299481383345891168599301/8271861730305419781199680581620783248273836243318396565546683885202082615052858465095081210859960199303507936824838023494729786689844776944331685329785975857597820508474159788945006077508983064930046645753071802143682768353180374751230525264869866025040916942175609028608000000000000",
            "385273303131275889311738908794083123368374137650286275413815953345247516910508527299607051265753190530161902598202414729431824444436332391283596109870123064674792097670197787915725924236781418257797354765760175642172155291711004793389403268483016770276833819016967890384178529/12407792595458129671799520872431174872410754364977594848320025827803123922579287697642621816289940298955261905237257035242094680034767165416497527994678963786396730762711239683417509116263474597395069968629607703215524152529770562126845787897304799037561375413263413542912000000000000",
            "1255794425139839336032638072092248661965706153600057083398837757678702521013016424514608112675806574810421158759224615417041614268855756847457763615928174039579959200516926813742442162963263178376080158593910459298282249278367268884586942193320058160542884287490491145708615317/31019481488645324179498802181077937181026885912443987120800064569507809806448219244106554540724850747388154763093142588105236700086917913541243819986697409465991826906778099208543772790658686493487674921574019258038810381324426405317114469743261997593903438533158533857280000000000000",
            "267686478326435502041032890287961201604642094224888542492554744308641655033771695042743852209203535143337666244612032817273476877578451572793318376238187042945612818701876829977822869599361608896834976172344089731945232241947776718050263882497299035305052791266053484530865773/5169913581440887363249800363512989530171147652073997853466677428251301634408036540684425756787475124564692460515523764684206116681152985590207303331116234910998637817796349868090628798443114415581279153595669876339801730220737734219519078290543666265650573088859755642880000000000000",
            "7540531993759524669416571446495121963899865719256024436599045536920489983479430928059915100983249313562964606366320210995825774013854286940401967378733642058692114228243438621877897459884424881438494736391234330825808792331627301412634601142203639885052468285553294743005679529/116323055582419965673120508179042264428850822171664951703000242135654286774180822165399579527718190302705580361599284705394637625325942175779664324950115285497469350900417872032039147964970074350578780955902572217645538929966599019939179261537232490977137894499344501964800000000000000",
            "3806088902039765824114035366728495941388487978241836780487238778269984372626510032992930957552909926366616939678385354950114001831872354083558267574216096210424237693198463646160612025956077116997111895223192153184616312736842816945730368788816785818791033070174580777420913/47869570198526734844905558921416569723806922704388869013580346557882422540815153154485423673958103005228633893662257080409315895195860977687104660473298471398135535349966202482320637022621429773900732903663609966109275279821645687217769243430959872830097898970923663360000000000000",
            "14274357716155850958443727264902065807927606394206880628143417580325450346033381739006866888046217303623356070403426400378446205487217745455738843712626111752979274586244334011385918238823677356257467013248843710498768072593171343153092429451710053662818047851543943436285733/149132122541564058555282702793643928754936951502134553465384925814941393300231823288973819907331013208596897899486262442813637981187105353563672211474506776278806860128740861579537369185859069680229206353721246432878896064059742333255358027611836526893766531409416028160000000000000",
            "549247638716219296072041253424840938457140512636906630417202489637256343473111669973956013707231097508770843540796472434753669076478247829006507979873183508027081602419273826047715315391170514907953379356955127707855933818803543234871408613771345025259297525776397670513588383/4846793982600831903046687840793427684535450923819372987625010088985595282257534256891649146988257929279399181733303529391443234388580923990819346872921470229061222954184078001334964498540419764607449206495940509068564122081941625830799135897384687124047412270806020915200000000000000",
            "18845661051630540940624509682380498964893065023751952171655550487080101480470356230771350834530075330872862194363452383495452993693787434422101011740063917464929823377129742747386536744054375995080227833041660498875530073158299292210405502419595244729275258954309564147616127/142552764194142114795490818846865520133395615406452146694853237911341037713456889908577916087889939096452917109803044982101271599664144823259392555085925594972388910417178764745146014662953522488454388426351191443193062414174753700905856938158373150707276831494294732800000000000000",
            "61484343090395874086578671651242191505100967920382106393202414195289194768696038149323666163763561409568110031709250074267070315562736831522594127179407431762514863913095690056837349992185555040997690222776424711465604593773483801773912807865454180546111289769440864147911419/403899498550069325253890653399452307044620910318281082302084174082132940188127854740970762249021494106616598477775294115953602865715076999234945572743455852421768579515339833444580374878368313717287433874661709089047010173495135485899927991448723927003951022567168409600000000000000",
            "1614998149664834644458823830487471074232302992534507588974999469576418195913687563127124344219527163074604424336542651590893864490910121492518356938586413819601709832860061550695376781122887713288811293460448577853485483966519509336051615814503894757653166142042076520996289/9320757658847753659705168924602745547183559468883409591586557863433837081264488955560863744208188325537306118717891402675852373824194084597729513217156673517425428758046303848721085574116191855014325397107577902054931004003733895828459876725739782930860408213088501760000000000000",
            "11826006937917735543515444170972749692575450675951578718233637833042439833415457812694307610817163782868732177151770404411636620751167371079432057518484003490442408960596244128804798180605520491692942701023487083642557105770364175956406485617893353936892291918703803931922367/60584924782510398788083598009917846056693136547742162345312626112319941028219178211145614337353224115992489771666294117393040429857261549885241835911518377863265286927300975016687056231755247057593115081199256363357051526024270322884989198717308589050592653385075261440000000000000",
            "11000229794750356637245742752897496429466331433635564239609709996014702701349560228357635939900384128131420689582001249609039410294515488949832390359211120237357727690222276546838773279131243629528388451728863142720581448251611018173022363503128068201802826801126272468967177/50487437318758665656736331674931538380577613789785135287760521760266617523515981842621345281127686763327074809721911764494200358214384624904368196592931981552721072439417479180572546859796039214660929234332713636130876271686891935737490998931090490875493877820896051200000000000000",
            "115360867904738405478185014530312395662907029127658761289093719995887207658847161237833854851418764967929762895063789816692186214699600083411835112508363047532115436478087604612008306844079971373127683156296210584820673640916189731563904697074030098826757654861676093285397/478302037756661043063817879025667205710735288534806544831415469307789008117519827982728534242262295652572287671049690400471371814662591183304540809827776667341568054689218223815950443934909845191524592746309918658081985731770555180670967358294541492504678842513752064000000000000",
            "2006805455201206700807354386111370690697238284938389700433093643357167495372241292937576774053077627314729779550106951684240175652883442522442982687069183950526914783169380437130572159919166970710030559136063906693541390160910096462546488400652775464375759054076241081221209/7573115597813799848510449751239730757086642068467770293164078264039992628527397276393201792169153014499061221458286764674130053732157693735655229488939797232908160865912621877085882028969405882199139385149907045419631440753033790360623649839663573631324081673134407680000000000000",
            "1094918653405045196624811996701861386873468413315133678878004944641520023974809160274242288658323701628828982063722829253178953601193133328134771757265776173964934778937434733048068886451991284509509242306767865267450079791384665148613163726744421846185302138678399552182411/3786557798906899924255224875619865378543321034233885146582039132019996314263698638196600896084576507249530610729143382337065026866078846867827614744469898616454080432956310938542941014484702941099569692574953522709815720376516895180311824919831786815662040836567203840000000000000",
            "593671363816288500281979465959812164265236879228840366013890285777800711769680288081801013577800222951153743299152438703765330349054556628614162833291905045402116338640962208009996591255472432797373862640558203821961339742475642226646071944095498158760845862783821250629371/1893278899453449962127612437809932689271660517116942573291019566009998157131849319098300448042288253624765305364571691168532513433039423433913807372234949308227040216478155469271470507242351470549784846287476761354907860188258447590155912459915893407831020418283601920000000000000",
            "35561275226336084984110419901092066164635515380217333360082997868343410227120237608910963350379887153791337067679534650284147203799351654195516412795000280440824572368554761774034153450309673152642476279371658930954989416122816252717704348411929454922429833085413101088557/105182161080747220118200690989440704959536695395385698516167753667222119840658295505461136002349347423598072520253982842696250746279967968550767076235274961568168900915453081626192805957908415030543602571526486741939325566014358199453106247773105189323945578793533440000000000000",
            "762805864996128324817460325282857058819722996925182165433429166727923418917668056786074643015423946887294627946255373031500466975619483452813355597513082684196918891167542898880060730110409770265620398150764559491964015897104665353905709252743156183319265015824479104293/2103643221614944402364013819788814099190733907907713970323355073344442396813165910109222720046986948471961450405079656853925014925599359371015341524705499231363378018309061632523856119158168300610872051430529734838786511320287163989062124955462103786478911575870668800000000000",
            "213495363380157036310741095375700626978303567499267512717992640602773216606249929902470844458390593765836867139483788881343668700940480288197392897900272574695922345812544337283453516711394034709713642364664881057525251872334784154837483049905262577260347182084136583539/551654690982939965654898728965598102934633017807966950259621085667248880283172878525145818194139934039850030700632777147008308109859971863028498651583609938294592137668460218319193038240778400509844069431082972422758700521054326220907899900907894349601113175490560000000000000",
            "360398380722246332744829522238999694838070576980060928926564578421574436515666814332707066348383301214734175052861337753098467787136588673016929646588907892854503958201699013742621897320271040427071136054898635751515374166567265800637540753931766343365627549594145726993/876518009006226834318339091578672541329472461628214154301397947226850998672152462545509466686244561863317271002116523689135422885666399737923058968627291346401407507628775680218273382982570125254530021429387389516161046383452984995442552064775876577699546489946112000000000000",
            "114382188625281506925693386448094207543911839257775442878417128267027500864162746733796363954441239885746077063928984104616188997296397871119590986824432636964664665473139744745253468548557000848769878342275695799758812060918549943070068255199282025066140703620787205137/262955402701868050295501727473601762398841738488464246290419384168055299601645738763652840005873368558995181300634957106740626865699919921376917690588187403920422252288632704065482014894771037576359006428816216854848313915035895498632765619432762973309863946983833600000000000"
          ]
        },
        {
          "interval": [
            "709952501247/2000000000000",
            "209952501247/500000000000"
          ],
          "depth": 3,
          "coefficients": [
            "114382188625281506925693386448094207543911839257775442878417128267027500864162746733796363954441239885746077063928984104616188997296397871119590986824432636964664665473139744745253468548557000848769878342275695799758812060918549943070068255199282025066140703620787205137/262955402701868050295501727473601762398841738488464246290419384168055299601645738763652840005873368558995181300634957106740626865699919921376917690588187403920422252288632704065482014894771037576359006428816216854848313915035895498632765619432762973309863946983833600000000000",
            "52878140601040300470909352500367835720372154827204071366380265728390766951286729834068688355955724553499052566695895692495619299836350170645256321883313822992204842290999927495911361355628490954194563914119960811819671534506370978678200130516160945491268992127447574673/109564751125778354289792386447334067666184057703526769287674743403356374834019057818188683335780570232914658875264565461141927860708299967240382371078411418300175938453596960027284172872821265656816252678673423689520130797931623124430319008096984572212443311243264000000000000",
            "5215125745210481763087520743329431071879422933388613725716036506307517599386777075767484256367100251707523377412842443655742947441339151251690047963612938530974737965552217112036015941766070810549756002180270501577079066945366789770960072417195501379577591795821774312721/9860827601320051886081314780260066089956565193317409235890726906302073735061715203636981500220251320962319298773810891502773507463746997051634413397057027647015834460823726402455575558553913909113462741080608132056811771813846081198728710728728611499119898011893760000000000000",
            "42795424940220600796119331020146093021830265410567688043818420112472053927321735784935340857006431639464902567333904374090571792019648951706989460220161372553434774966751992725957537181750009474801140903116672407417093857548685578315108681908281124071285603146420008707/74703239403939787015767536214091409772398221161495524514323688684106619205012993966946829547123116067896358324044021905324041723210204523118442525735280512477392685309270654564057390595105408402374717735459152515581907362226106675747944778247944026508484075847680000000000000",
            "15762251031944497971192122435545417967262261074507142320028798669081039808033058824221537519580680631380809256464925676722168951946230151958378021803993694836728743891158582514515963219936830635402482480321050790986215780868141010866191947086769915239852615282089642593/25679238545104301786670090573593922109261888524264086551798767985161650351723216676137972656823571148339373173890132529955139342353507804821964618221502676164103735575061787506394728017067484138316309221564083677231280655765224169788356017522730759112291401072640000000000000",
            "75223951151410271935993138104311390527227046562027023462889695366168766727965085617036675562011506010587125287977081234333278716771047766556894893670109707760381583016053680223996752710627971509877543326381549170997657742049975812456065480066503446471944981471501607887/115556573452969358040015407581172649491678498359188389483094455933227426582754475042620876955706070167527179282505596384798127040590785121698840781996762042738466810087778043778776276076803678622423391497038376547540762950943508764047602078852288416005311304826880000000000000",
            "7182501924504670218947081921986671517006289151697512792389199414567167471459774634087842354338311302839293793443344236115281156039469045249700571542734048581186508403864653979594085539157696417110792302479336987335384282844363892178134645821816530729038736342537942359/10505143041179032549092309780106604499243499850835308134826768721202493325704952276601897905064188197047925389318690580436193367326435011063530980181523822067133346371616185798070570552436698056583944681548943322503705722813046251277054734441117128727755573166080000000000000",
            "109918739167449090353840000001557801561819426978087420212508678201980452229873233025633252643173147346178320760491451375530875548727725377802056565077041321486323588206558232742187070393277677004640668414109185319726544712012355834040188522584888904726359878152589391/154487397664397537486651614413332419106522056629931001982746598841213137142719886420616145662708649956587138078216037947591078931271103103875455590904762089222549211347296849971626037535833794949763892375719754742701554747250680165839040212369369540114052546560000000000000",
            "4892860864436917255187906788874658080443589482042195354223931868797334170839166466134544728719968395924947547925868159212593424075873345976198520155263836173328328580945877608573351771235659969607827172723442045791977158953688059149919926082119714344760998192196939017/6666725391517462963847042745067652855289144136107022470178526303840043841312758175535819824367657894280414189375322868353738098495622218559548506653659348619526931351217964064160169773661750689755195663290675570050428631785202428695053966087632024000306421432320000000000000",
            "63186032080850155950408545259384597984921540477855458523403012170226174541871496599363679127458692852868775894935019432458128776847621390707639543971003008113250392046259606353967754974000664824113839247753630572831025222262520451285927991444478616667668343759801703/84175825650473017220290943750854202718297274445795738259829877573737927289302502216361361418783559271217350875951046317597703263833613870701370033505799856307158224131539950305052648657345336991858531102154994571343795855873768039078964218278182121215990169600000000000000",
            "21151859963214343343878654388817655879594215387703357742204502610333044581429628431835379172551964710024356606984798702694211335174025804913052795153221176461634801197312119473145879409057524282550725750362679974407983494031969421440779190702938130861468616835383867/27778022464656095682696011437781886897038100567112593625743859599333516005469825731399249268198574559501725789063845284807242077065092577331452111056913952581362213963408183600667374056923961207313315263711148208543452632438343452896058192031800100001276755968000000000000",
            "345891046324828411445081579229307943730254918197181930487371937141800327087332582143571394447682019397471531267802887792465342330900359278156405774166855954927749543884166026638778821774005693045128336514992165968568062807264571998334970700233361857623581397135749139/451392865050661554843810185863955662076869134215579646418337718489169635088884668135237800608226836591903044072287485878117683752307754381636096804674851729447135976905382983510844828425014369618841373035306158388831105277123081109560945620516751625020747284480000000000000",
            "143899770904042341350372661376895192705393711292627448003966138708147229369758468099098989955392538323700069422295744528712270607240921748420989822862939326704416188197651458421097778156444396595060221489074519900165639597849410874141648476022228887420986539878515463/188080360437775647851587577443314859198695472589824852674307382703820681287035278389682416920094515246626268363453119115882368230128230992348373668614521553936306657043909576462852011843755987341183905431377565995346293865467950462317060675215313177091978035200000000000000",
            "106929425492554681172855431701370286545863323263957080187124975396436070419499784165732961241836354424960354938923397847621567037200525929627295633263138186358609041808557146647749373652037262370610492072233409217252893350806520005239783329351716978144658243554739837/141060270328331735888690683082486144399021604442368639505730537027865510965276458792261812690070886434969701272589839336911776172596173244261280251460891165452229992782932182347139008882816990505887929073533174496509720399100962846737795506411484882818983526400000000000000",
            "6570911951375525173356344447506685957022460368788081423388354885915297202856898724604354589681790159162525338951349189062790066717809472500898753926484866538045433164560900746522728161778162167582216417543409318807662070896042667845270024468152027202387482765581171/8816266895520733493043167692655384024938850277648039969108158564241594435329778674516363293129430402185606329536864958556986010787260827766330015716305697840764374548933261396696188055176061906617995567095823406031857524943810177921112219150717805176186470400000000000000",
            "641143852673606791969906383059796363603741493983070036353968735805810025548592387048682534294298399433041629339948205458925240347993508541015211021483842756078230038469906874860408505613248770010887675831428591121745607496496936345315323158279510791052920251787207/881626689552073349304316769265538402493885027764803996910815856424159443532977867451636329312943040218560632953686495855698601078726082776633001571630569784076437454893326139669618805517606190661799556709582340603185752494381017792111221915071780517618647040000000000000",
            "51733890117662035874847160914684094314440562677782725182171035718718480929398854272106768084901061125503111582229521148093514568067569332726764927207192927749661155134182060123400187876772250143260177635628981274739835670822179618605687430738140787248137311912979/73468890796006112442026397438794866874490418980400333075901321368679953627748155620969694109411920018213386079473874654641550089893840231386083464302547482006369787907777178305801567126467182555149963059131861716932146041198418149342601826255981709801553920000000000000",
            "111840800358130402919609933976726059610595115494557447032407620973838816419856836270423696009674083679239309008299867361136517988384611625225197616350311840475199314747879833234669830490553307590913103699407341738216152052983521098671717816845382813154277682009371/165305004291013752994559394237288450467603442705900749420777973079529895662433350147181811746176820040980118678816217972943487702261140520618687794680731834514332022792498651188053526034551160749087416883046688863097328592696440836020854109075958847053496320000000000000",
            "14808257088328104717674621158707520236142018632716349189025513571066460040106866262102421213022853247389832367962415766078578713909561803163489013736754460817877086270035298290535107948352619898123465207455831330266511815679165810474425959619729213188685534067503/22959028373751910138133249199623395898278255931375104086219162927712485508671298631553029409191225005691683149835585829575484403091825072308151082594546088126990558721180368220562989727020994548484363455978706786541295637874505671669563070704994284312985600000000000000",
            "10503358511267667323470361172421385004419057812369853821386218566075685386933155703758411263457264603743422784639211374790094910786628167031499389590766983675421070642929816973772864083470723888120348241799395049953978652399310073649072924047209779780973692696477/17219271280313932603599936899717546923708691948531328064664372195784364131503473973664772056893418754268762362376689372181613302318868804231113311945909566095242919040885276165422242295265745911363272591984030089905971728405879253752172303028745713234739200000000000000",
            "19704388643689267172657829604623503452761976227517908361870847326381278729580513429709915174536120461849271299336490727695699349341716514456589785513782053548179716629706599100159921128558263248190501994327729743656267632604462745007793174793757879149123906427/34438542560627865207199873799435093847417383897062656129328744391568728263006947947329544113786837508537524724753378744363226604637737608462226623891819132190485838081770552330844484590531491822726545183968060179811943456811758507504344606057491426469478400000000000",
            "23497005572041121154923157130339837956649579474018053767370803426381283600333904702219794443205106347819494301591256441066938351632218403242983443004907932531580440927288594863700953426856408883999303104279505432085729159492637617599895910511290545040584993/44151977641830596419487017691583453650535107560336738627344544091754779824367881983755825786906201934022467595837665056875931544407355908284905928066434784859597228309962246578005749475040374131700698953805205358733260842066357060903005905201912085217280000000000"
          ]
        },
        {
          "interval": [
            "209952501247/500000000000",
            "969667508729/2000000000000"
          ],
          "depth": 3,
          "coefficients": [
            "23497005572041121154923157130339837956649579474018053767370803426381283600333904702219794443205106347819494301591256441066938351632218403242983443004907932531580440927288594863700953426856408883999303104279505432085729159492637617599895910511290545040584993/44151977641830596419487017691583453650535107560336738627344544091754779824367881983755825786906201934022467595837665056875931544407355908284905928066434784859597228309962246578005749475040374131700698953805205358733260842066357060903005905201912085217280000000000",
            "16950940048694881829022295518706643759611367751950255515227606018773523686940377905752964156863845440749139811145869320368724479204544194602464385573874321201085771216863608887213566217337734610848410848348298730397469856204051938448044445603855371114188682653/34438542560627865207199873799435093847417383897062656129328744391568728263006947947329544113786837508537524724753378744363226604637737608462226623891819132190485838081770552330844484590531491822726545183968060179811943456811758507504344606057491426469478400000000000",
            "287033700602714147401289892092760196713646271733414850916406565128441864603445191844498527621666280838640418386984813609745186690720586932495332950031824123271375008521734324475055895268525750028824336882220890247969662074033306188493488698418787842445869219351/637750788159775281614812477767316552729951553649308446839421192436457930796424961987584150255311805713657865273210717488207900085884029786337530072070724670194182186699454672793416381306138737457898984888297410737258212163180713101932307519583174564249600000000000000",
            "9331045031990160493305965045889258076776884658014318159359998600234932996103315491519892382079542294692475809078976205515049320439759974926598941779541979531428380093270999331364401946669726178752405686120233717591809646168985307871379022134854659234946326968313/22959028373751910138133249199623395898278255931375104086219162927712485508671298631553029409191225005691683149835585829575484403091825072308151082594546088126990558721180368220562989727020994548484363455978706786541295637874505671669563070704994284312985600000000000000",
            "59829519183382006453397146826767521637862622484936822689141256026028631189935778197593784757122089051800489258976670058262706469721736054401178901675049301553884080710238847387693526232954268146962889490552281402322564184866097595598317218173251967828101110474299/165305004291013752994559394237288450467603442705900749420777973079529895662433350147181811746176820040980118678816217972943487702261140520618687794680731834514332022792498651188053526034551160749087416883046688863097328592696440836020854109075958847053496320000000000000",
            "209808201720251372964267022869636877332275475418322727408860692910941044604777340591603914079832214624503439970214633970064775476017596508513332116201576330930460948944320576885482095844785907090803391056939800020869442471743694388493843491207123442558627284475917/661220017164055011978237576949153801870413770823602997683111892318119582649733400588727246984707280163920474715264871891773950809044562082474751178722927338057328091169994604752214104138204642996349667532186755452389314370785763344083416436303835388213985280000000000000",
            "1235342715081190260546739486662630187282744513418213682894055717774433344959746277579425682654473060924623816660675635566759501414206172057227491416100978693915112314207146743634329918016859437151826866328659560979251774652498526721529206125401398850988042190941/4521162510523453073355470611618145653814795014178482035440081314995689454015271115136596560579195078043900681813776901824095390147313245008374367034002921969622756178940134049587788746244134311086151572869653028734285910227594963036467804692675797526249472000000000000",
            "358497551815364045232000352658585463608098871078807270003968669413302636730257971785515951241410002876980817709374158201338906670787966328298954935100587460249845694359927928464702571129789178465754838878218182033259951514063442643281195060384330490540624171794323/1555811805091894145831147239880361886753914754879065876901439746630869606234666824914652345846370070973930528741799698568879884256575440194058238067583358442487830802752928481769915539148716807050234511840439424593857210284201796103725685732479612678150553600000000000000",
            "16043097840446993337624886978887955209154640971884503981857508423962485341062300849050440918969790924267440586088075910911663521333441805832444498247994108567142973585780870414232134857816488889488667075617378499653868231333924697308990234967519038557578538741459787/84636162196999041533214409849491686639412962665421183703438322216719306579165875275357087614042531860981820763553903602147065703557703946556768150876534699271337995669759309408283405329690194303532757444119904697905832239460577708042677303846890929691390115840000000000000",
            "28452215711290834425964110391336220397486930914877867852416723677907238253021839537073906542948353353320293558802350905888737789002509727501560617826148536967090998838997480800142672348515099277953908911082617780209223350099346778852621094121990965280195673241568433/188080360437775647851587577443314859198695472589824852674307382703820681287035278389682416920094515246626268363453119115882368230128230992348373668614521553936306657043909576462852011843755987341183905431377565995346293865467950462317060675215313177091978035200000000000000",
            "5828530514004808087110014708904862918597371189297511373988992898207263707454470968889471704472172538625981881277570722767045039192681284542278140469594922098676892747745753612549904695114451900290411917120592970447958765699356919422234465288322151638677083769135787/50154762783406839427090020651550629119652126023953294046481968721018848343209407570581977845358537399100338230254165097568631528034194931292899644963872414383015108545042553723427203158334929957649041448367350932092345030791453456617882846724083513891194142720000000000000",
            "153336983368590535382399716592995582674573614064288274686778840129469254423166112337130645885545349752079859244522560962819733273901343096037199372344302408275566401049825641995763831478422469458793077579570806150799942629568405154413191868900212462711274250197726669/1805571460202646219375240743455822648307476536862318585673350873956678540355538672540951202432907346367612176289149943512470735009231017526544387218699406917788543907621531934043379313700057478475365492141224633555324421108492324438243782482067006500082989137920000000000000",
            "697298070091965829677745604756495625811284423355410159567506395667116145017581289124686684514991823399802667601316558992445608595769948317735925400506888761678024595433480433111524882170519295652228283263412204574478736214718908656431325566432411374213409397696655913/12037143068017641462501604956372150988716510245748790571155672493044523602370257816939674682886048975784081175260999623416471566728206783510295914791329379451923626050810212893622528758000383189835769947608164223702162807389948829588291883213780043333886594252800000000000000",
            "396346625621748040833864315882908804129935213755494322087300822340243139928809863289168908602945463039976715630373382737580886164404051529743468477271016093277891132703932941959415955263617775983286471954399761140854679204455976828037587771725185084588574847096744777/11111208985862438273078404575112754758815240226845037450297543839733406402187930292559699707279429823800690315625538113922896830826037030932580844422765581032544885585363273440266949622769584482925326105484459283417381052975337381158423276812720040000510702387200000000000000",
            "2675785916643178867095333103319388042972475980518282524447508234219460420419100324542299586526545262371127314929097913031875778594956276606183952158604059840354462252235532377593874997909342758671426098587076741964895250319388355040925140336152505778637015026473540293/144445716816211697550019259476465811864598122948985486853868069916534283228443093803276096194632587709408974103131995480997658800738481402123550977495952553423083512609722554723470345096004598278029239371297970684425953688679385955059502598565360520006639131033600000000000000",
            "29041713927085327803227165880016076534119356653747065060755640011732395000539645253739276893198426048397592807325699578376216379383549695629200618308332502122449011995553458148214691526193530514623110176617413000151623796265806639131252678034522852263544652779483313/4279873090850716964445015095598987018210314754044014425299794664193608391953869446022995442803928524723228862315022088325856557058917967470327436370250446027350622595843631251065788002844580689719384870260680612871880109294204028298059336253788459852048566845440000000000000",
            "25705844892758998886803048555574476218833621640682536165443620891799855543633420331408378246278975587336410772453906731927159801245617482460380897507024578636751178144962747255824505446535449590681368936412613724489476241834088961175424145133757320167379654690331621/38518857817656452680005135860390883163892832786396129827698151977742475527584825014206958985235356722509059760835198794932709013530261707232946927332254014246155603362592681259592092025601226207474463832346125515846920983647836254682534026284096138668437101608960000000000000",
            "342693574467015032742713009893930636346115622706476513281856217604764255305019533913500492161755606675819467405813879005901474039969305019360500526002825758194319817184246824199870165358072001437552688878281910094081006379845849136825296530745096567576227796389323679/1155565734529693580400154075811726494916784983591883894830944559332274265827544750426208769557060701675271792825055963847981270405907851216988407819967620427384668100877780437787762760768036786224233914970383765475407629509435087640476020788522884160053113048268800000000000000",
            "85343217075235847159280250027971693624308024906857335004941942579081228338343889725702676978458665370678702304849151238667252844606204851316660119679774342587763341950091845210002730049174415893352168900645446270406995851622933491070120963613430529391400114418293479/14940647880787957403153507242818281954479644232299104902864737736821323841002598793389365909424623213579271664808804381064808344642040904623688505147056102495478537061854130912811478119021081680474943547091830503116381472445221335149588955649588805301696815169536000000000000",
            "4264054959046323067756635838253056011109016855956514553329725141153773542742439878289666275898931089147946919185125072533581400054911081071562986673872988323299700765244191606371501082272307169053780822667088581695939897366392404214893438147730953640196817727021013489/252841733367180817591828584109232463845040133161984852202326330930822403463120902657358500005647469768264597404456689525712141217019153770554728548642487888385021396431377600062963475860356766900345198489246362360431071072149899517916120787916118243567176872099840000000000000",
            "3683185226302578050267414105770585654540382951384541875419435290281097362565361028421873405180238017537046771655726077316214090111532122840539103628458344779656624278751359351959537970559416726210987184478691720956861685240050335104009247786549135003299623737054960253/109564751125778354289792386447334067666184057703526769287674743403356374834019057818188683335780570232914658875264565461141927860708299967240382371078411418300175938453596960027284172872821265656816252678673423689520130797931623124430319008096984572212443311243264000000000000",
            "2714565720862188205065028841021915394393017221566198598120607314722513989900257858075030602198592567801507485623981200446328101149457142111478204823544028697732753865198529339994442001333588481079784913542803417558060609808635669373072420963440008385924460815505776073/48695444944790379684352171754370696740526247868234119683410997068158388815119581252528303704791364547962070611228695760507523493648133318773503276034849519244522639312709760012126299054587229180807223412743743862008947021302943610857919559154215365427752582774784000000000000"
          ]
        },
        {
          "interval": [
            "969667508729/2000000000000",
            "109952501247/200000000000"
          ],
          "depth": 3,
          "coefficients": [
            "2714565720862188205065028841021915394393017221566198598120607314722513989900257858075030602198592567801507485623981200446328101149457142111478204823544028697732753865198529339994442001333588481079784913542803417558060609808635669373072420963440008385924460815505776073/48695444944790379684352171754370696740526247868234119683410997068158388815119581252528303704791364547962070611228695760507523493648133318773503276034849519244522639312709760012126299054587229180807223412743743862008947021302943610857919559154215365427752582774784000000000000",
            "52831953669209095185914648166117855233611111737853571616862523999815576420964701751800398171600176703218185223852565477970664799139473787375311567043280398514803517737721502650250470807688739558192228646835440607148056092252694594890505551386569057172510525899201437/678419511614726651949178863450984939109498809309763277323063426646169503616217076273614138302046874507211510063557680873943825762899690199630850594912764200001089402189454860850056797974125483943134691508813768975356847046016242256534483022272350292337110286336000000000000",
            "346383231944083649216304360280736606085685914784163285635518166976346149820878016687399115558677535360884718469194420785499454697683417683164741693702235223031944740101614290446184297962478875943922615213786067787900181085288691773042058621663408461126208202191237484707/3286942533773350628693771593420022029985521731105803078630242302100691245020571734545660500073417106987439766257936963834257835821248999017211471132352342549005278153607908800818525186184637969704487580360202710685603923937948693732909570242909537166373299337297920000000000000",
            "226869793422857422774411218226004036803423493216205844646381289545779485061041963947790739953605009435733874815130701396146327879512495886948200516350657054973685535658371608121170747562584673018392946955337868564838147758733351492371019840313987797340294026284473937551/1643471266886675314346885796710011014992760865552901539315121151050345622510285867272830250036708553493719883128968481917128917910624499508605735566176171274502639076803954400409262593092318984852243790180101355342801961968974346866454785121454768583186649668648960000000000000",
            "1622894116738403105942959433531234954608362334563614702537495480047495682919687362492109170186817959342923105027572951150805552700042851560593404572794143128241967750298160095337442705813750608694281134136999260929507830670109521650749005229759752434662452448511903343617/9244525876237548643201232606493811959334279868735071158647556474658194126620358003409670156456485613402174342600447710783850163247262809735907262559740963419077344807022243502302102086144294289793871319763070123803261036075480701123808166308183073280424904386150400000000000000",
            "50271217311922457633689073577318721117435364175495979100036905374468541939235861526946001344279954831141098546702132188387969826440506185589597287415469077610786829430095652025575467141909901224265331677928611924702547197462489862354856736349988235898077633883644377277/231113146905938716080030815162345298983356996718376778966188911866454853165508950085241753911412140335054358565011192769596254081181570243397681563993524085476933620175556087557552552153607357244846782994076753095081525901887017528095204157704576832010622609653760000000000000",
            "14761616982378690515037616824509213371185917295668547321816112171680813136848848023009879684341964194191540721042197535627345683127155746440659288746543634241368906020909938681375234864207320044163061665674299205089780710613993086579651342385676395453033642315548887193/56027429552954840261825652160568557329298665871121643385742766513079964403759745475210122160342337050922268743033016428993031292407653392338831894301460384358044513981952990923043042946329056301781038301594364386686430521669580006810958583685958019881363056885760000000000000",
            "6543723968711875425617871970070292304829865401336940421049076802825585922136424321911693439193623443724149348368798177190942611194367707632623545720384631918863611270494500599191249744655477198523844618581235650743406680576867923964133732902609575968704729019893077669/20915216914564589690500526259035773663652216897590658729971847227733470874706692315406493566643632609507181770589248214443099916849010881755446295384029329002437431690095573534620140466389806085506496198558982180550364335012399776298208521059237722353902498611200000000000000",
            "46877518562824335243766341626041255489170094307672743528383272324643991699416203722475644785395516177664766808757848029257242497248184071084954028521166288245953065208026536155421035380131998742078844739996593166934411449041131253669641987121679020292900128178850268361/128396192725521508933350452867969610546309442621320432758993839925808251758616083380689863284117855741696865869450662649775696711767539024109823091107513380820518677875308937531973640085337420691581546107820418386156403278826120848941780087613653795561457005363200000000000000",
            "80792457914147070338062430490552937940771944114811253149597918259254783455549649029338595449559113882435165929183474778740192263865744977947044152201722161348234388589359325752539266603456118567137711109143208003775868318530405894965388136217392021879901685777403072153/192594289088282263400025679301954415819464163931980649138490759888712377637924125071034794926176783612545298804175993974663545067651308536164734636661270071230778016812963406297960460128006131037372319161730627579234604918239181273412670131420480693342185508044800000000000000",
            "2890944161324996568617785400508310577915369765678975959205951162572854174750637172307257893725303687378499246971720349444181089180911242443811562604575801809702984811209277095085292103867534600240661041965622308586794438409398698885668059748331257511551963935601034701/6081924918577334633685021451640665762719920966273073130689181891222496135934446054874782997668740535133009435921347178147269844241620269563096883262987475933603516320409370725198751372463351506443336394580967186712671734260184671791979056781699390316069016043520000000000000",
            "30729628134726788900975269775175444105895141247665535135989311107223440949751239202883850827736748576803917079478012416843891150530482746473098000378231830535904455650774873535337439167567554769695421621459281395648172704763243068137714492964170649628877570443040613619/57778286726484679020007703790586324745839249179594194741547227966613713291377237521310438477853035083763589641252798192399063520295392560849420390998381021369233405043889021889388138038401839311211695748519188273770381475471754382023801039426144208002655652413440000000000000",
            "442566265781341583670695669834430991927592076911634114651534851804262331114695188207288213728285312218305929852553105597716732126182570861751225279629254059600394856261094210578743612311697838722692920823150458749550274594553188103131595088012543566125258310382828661/752321441751102591406350309773259436794781890359299410697229530815282725148141113558729667680378060986505073453812476463529472920512923969393494674458086215745226628175638305851408047375023949364735621725510263981385175461871801849268242700861252708367912140800000000000000",
            "34871022181267666593640736800241851544562581796238363432649240787811615353417824803424212422942022168845783932089691185177106883891334850637217683052432545741298939680569587787894786829370470888719039298457653164282909958743344446561496985384972704885266890235036906901/54167143806079386581257222303674679449224296105869557570200526218700356210666160176228536072987220391028365288674498305374122050276930525796331616560982207533656317228645958021301379411001724354260964764236739006659732633254769733147313474462010195002489674137600000000000000",
            "25189254024581858289081161955625322686628120888943783724529980232849781354866553585874076504351835770427076542135717888979852188703001851261364971062936998766824700432730119378680753967845096198327646383239489206547013293766020557646562918237088779634839173063305893449/36111429204052924387504814869116452966149530737246371713467017479133570807110773450819024048658146927352243525782998870249414700184620350530887744373988138355770878152430638680867586274001149569507309842824492671106488422169846488764875649641340130001659782758400000000000000",
            "2703997362885843576705720309069442552163513220937660320448343245261075157499347759602880853799401703044787883237709717890523427400472383568775092251249846660476009470571146858254235147902218938005256498133870381077887036132346053433569311856800035429665656153470819881/3611142920405292438750481486911645296614953073724637171346701747913357080711077345081902404865814692735224352578299887024941470018462035053088774437398813835577087815243063868086758627400114956950730984282449267110648842216984648876487564964134013000165978275840000000000000",
            "719285503514093974244312881648225363667161034444357318217142954197226669728239354497731567068550937892617116124209613696995938871071004538587739054602644189748408930898149980562577176174805731710179229447858001114241090413251734402871639822572471070683964984925519811/902785730101323109687620371727911324153738268431159292836675436978339270177769336270475601216453673183806088144574971756235367504615508763272193609349703458894271953810765967021689656850028739237682746070612316777662210554246162219121891241033503250041494568960000000000000",
            "33286017248139547003481342017276794573903047686032206631660542417307310668306086884106042147055387714340142636701627053500201963342585208078906457903494144570356004953174976186266642312149302710306974325720870594254587238421462451917931247134089520134477704842798841/39595865355321189021386858409118917726041152124173653194591027937646459218323216503091035141072529525605530181779604024396288048448048629968078667076741379776064559377665173992179370914474944703407137985553171788493956603256410623645696984255855405703574323200000000000000",
            "4326164509158804055651584871559106732232231817775608828477197981539476797281941966982136434309046218194392922535745861439397958330501278307145815523367477768742967689925711865869137552701797112444347753868801632536345929717459434267653876302206147895654888378771613/4917133606216356806577453005053983247024718237642479808478624384413612582667588977508037043662601705794150806887663244859669757650411267773813690682732589645393638092651230757198745407679895093887160926310524601185524022626613083982145377129812109205019033600000000000000",
            "343670423443478790869779141604944511280811258369197018007839568679351150828721677208343458938136966904208693843636806739823313032802999395803929604737568905422565691011363773936610627632164865874969615833539194262458044564215641239614285351801978824051396788040841929/376160720875551295703175154886629718397390945179649705348614765407641362574070556779364833840189030493252536726906238231764736460256461984696747337229043107872613314087819152925704023687511974682367810862755131990692587730935900924634121350430626354183956070400000000000000",
            "3982992934996643353358354292353686758156143792550029509459920205461059424697904128281660369170133182584757322827911638677950459454981981452643817133983391401621913446133355041002986564589190262496751927154430955548683346247381553925641460071589002839941459084191/4230327495226622758695177180461422833978755568821971495148614095902399489137095780244768711653048026239907070702949147905586329962398357902572507166318523480348777711289014315403778943854160758911019015550552541505764594365001135004882156437591389498245120000000000000",
            "754731974195746568415956918496540783846147645376685903295938388526969225316574096202476689741782878345057719886674902899120508125145804481188998301408858710669295791465499162596564987098516979229092461721061750052768545999054195920288232752321254060368178768324569/783668168490731866048281572680478579994564469124270219476280761265919505362646993290343403833727146860942784847721329649509867625534295801451556952560506474734611071016289901928550049348983280588266272630739858313942891106116460259654419480063804904549908480000000000000"
          ]
        },
        {
          "interval": [
            "109952501247/200000000000",
            "1229382516211/2000000000000"
          ],
          "depth": 3,
          "coefficients": [
            "754731974195746568415956918496540783846147645376685903295938388526969225316574096202476689741782878345057719886674902899120508125145804481188998301408858710669295791465499162596564987098516979229092461721061750052768545999054195920288232752321254060368178768324569/783668168490731866048281572680478579994564469124270219476280761265919505362646993290343403833727146860942784847721329649509867625534295801451556952560506474734611071016289901928550049348983280588266272630739858313942891106116460259654419480063804904549908480000000000000",
            "3086458028733459822489114817338244382975478612733915359857706235969108768831445810563103184379194338465156582877916698932602774545024787593102917914989176656752528468139177215389306852427545849322646515747060662360574008423123835903405540105522581378548808965211021/3134672673962927464193126290721914319978257876497080877905123045063678021450587973161373615334908587443771139390885318598039470502137183205806227810242025898938444284065159607714200197395933122353065090522959433255771564424465841038617677920255219618199633920000000000000",
            "376084886779706094305916970413943510124437513358239456411336855972742447259993401569877743135927122944973031442621008661161269214134952836610453465227364976178731436104410445138073141568234273429982416887689752094217960289131026306295537717996010089847921856158959529/376160720875551295703175154886629718397390945179649705348614765407641362574070556779364833840189030493252536726906238231764736460256461984696747337229043107872613314087819152925704023687511974682367810862755131990692587730935900924634121350430626354183956070400000000000000",
            "14871723735806773878866855288981729184916749098009349551012624407714898300637427888304899007581455193457384121661689185746212836401982913837788924849105132196470840527617541462731667042759111321294351705422939375673801671312560774482374148541897593402880538683929549/14751400818649070419732359015161949741074154712927439425435873153240837748002766932524111130987805117382452420662989734579009272951233803321441072048197768936180914277953692271596236223039685281661482778931573803556572067879839251946436131389436327615057100800000000000000",
            "759337583524226754807111405414366539752038809637507124152102222053387984641128661326872426961211692176685901532565425337116055980591223525982733385164570754396793374765393974412713986911640367783837026294065112161969663691361930275590828771592397298229714050781638019/752321441751102591406350309773259436794781890359299410697229530815282725148141113558729667680378060986505073453812476463529472920512923969393494674458086215745226628175638305851408047375023949364735621725510263981385175461871801849268242700861252708367912140800000000000000",
            "905530569958301922647651007357382884522465015837555349685776585053835468117290219305074790549041129153759525817176903650641884505884279576964843482202454010903593837383159765523054731660628219631404939714942848427411283663460402971151399811535359828270024865769817809/902785730101323109687620371727911324153738268431159292836675436978339270177769336270475601216453673183806088144574971756235367504615508763272193609349703458894271953810765967021689656850028739237682746070612316777662210554246162219121891241033503250041494568960000000000000",
            "274765650993036452208835156806706839014078598814915602604434621228752457806093264658445014438292511403091819583050372380568820066334153020350624470719144941491736229070310273510994151290270428193495383726536781250674838928142828854938249974266579913270893146486101661/277780224646560956826960114377818868970381005671125936257438595993335160054698257313992492681985745595017257890638452848072420770650925773314521110569139525813622139634081836006673740569239612073133152637111482085434526324383434528960581920318001000012767559680000000000000",
            "81450141692658331620283150417162538162073944632063246705292164670553332766074276733533999085872669056612429949975134391396125116766023255189018443877071370941438996055948526658493838613033772946630209298862018190566185789382283984603155139083028805261695062817524911/84175825650473017220290943750854202718297274445795738259829877573737927289302502216361361418783559271217350875951046317597703263833613870701370033505799856307158224131539950305052648657345336991858531102154994571343795855873768039078964218278182121215990169600000000000000",
            "50839084191831993791411705488288703837783558502932200100123846530256700850299345553537765199341777082143887202939863733507428377135925908915051858734427633644769632676970766787398706140353804219345707121544966463376685643747906023709910582625014543034311674874310001101/54167143806079386581257222303674679449224296105869557570200526218700356210666160176228536072987220391028365288674498305374122050276930525796331616560982207533656317228645958021301379411001724354260964764236739006659732633254769733147313474462010195002489674137600000000000000",
            "2715017728958049594157578323966272040203175495057507357825877749423922966773869121959584284443901680542508071472965944693759947354905081449901314678684566354588283457451879617946395726501167049534137837366796254724565384914543348835104110055161891289331977538898732101/3009285767004410365625401239093037747179127561437197642788918123261130900592564454234918670721512243946020293815249905854117891682051695877573978697832344862980906512702553223405632189500095797458942486902041055925540701847487207397072970803445010833471648563200000000000000",
            "49629914385458217637515796038684902801182348009300087598944037066675583974937858571620306382415601631323663539089268860100293811435056158653652492178060727324358517143760384819349937312895130130205265745207582063300354552253733216675247972337234287321921756477746406067/57778286726484679020007703790586324745839249179594194741547227966613713291377237521310438477853035083763589641252798192399063520295392560849420390998381021369233405043889021889388138038401839311211695748519188273770381475471754382023801039426144208002655652413440000000000000",
            "984511649524265084835309526129820437877663428305327071610698591245340430287561554789913398569731360754852241134427596781089970103663251004880200695769650999298907794106911206748152344227303024672122703543666289108337448273335722601370831135976432315957881974352089747/1216384983715466926737004290328133152543984193254614626137836378244499227186889210974956599533748107026601887184269435629453968848324053912619376652597495186720703264081874145039750274492670301288667278916193437342534346852036934358395811356339878063213803208704000000000000",
            "145238112104470451653244579123443358226813297514726428844735362447049789497700952704774940312556952197268340953668546949088356028021837919972165921802456489255099295340953871308753588343062970891325249951160378875544910548689682687662941880883348414836569529872105525073/192594289088282263400025679301954415819464163931980649138490759888712377637924125071034794926176783612545298804175993974663545067651308536164734636661270071230778016812963406297960460128006131037372319161730627579234604918239181273412670131420480693342185508044800000000000000",
            "160399356411623569595082397165553009453064136517946792626390261974657571585301567073923186246620224020557421755497148978471775770178494652170269654105695549348785753191650152825574662928392567803691982155165505670472066471979371010071471579815180540712253538507313465759/231113146905938716080030815162345298983356996718376778966188911866454853165508950085241753911412140335054358565011192769596254081181570243397681563993524085476933620175556087557552552153607357244846782994076753095081525901887017528095204157704576832010622609653760000000000000",
            "2912511663583160022914264828796425596548282014517183582437563290381641446995126893252935949152215108864162183203740758264817419242371003639891421482066012574390709647848582172768616259891389306849888690795922065436149047343381249531840176438359998790546125322167430148129/4622262938118774321600616303246905979667139934367535579323778237329097063310179001704835078228242806701087171300223855391925081623631404867953631279870481709538672403511121751151051043072147144896935659881535061901630518037740350561904083154091536640212452193075200000000000000",
            "208357565433138383306581886803030229369167792874306929839586461729765962341905989372735679623238332513024427735294996371076860323883311160205611689714627580720005554575919324898966085425946113867483961863861384516677168543554624846512257756981260107983628952688759724567/369781035049501945728049304259752478373371194749402846345902258986327765064814320136386806258259424536086973704017908431354006529890512389436290502389638536763093792280889740092084083445771771591754852790522804952130441443019228044952326652327322931216996175446016000000000000",
            "22896209873739984226801632246356103146318036028486293150544676579972073349901341209996659089593418741446212444268583672921656884077022832726709919552534455137345941287882286046660527221807474840944849148601586197652481904828423191914906237972864208131230358681497869181/46222629381187743216006163032469059796671399343675355793237782373290970633101790017048350782282428067010871713002238553919250816236314048679536312798704817095386724035111217511510510430721471448969356598815350619016305180377403505619040831540915366402124521930752000000000000",
            "11845412268944783723347249496749599445689797577697488897850031368898825673378873285563889708638117431836704751956426153153210592132259969491431377555633488342594388577014645011839813275177674040096440806591351603055357687025946441614672730820462089876688411113335552662733/27733577628712645929603697819481435878002839606205213475942669423974582379861074010229010469369456840206523027801343132351550489741788429207721787679222890257232034421066730506906306258432882869381613959289210371409783108226442103371424498924549219841274713158451200000000000000",
            "8880019467971854918888091989890106557452065445215401326123507900975801705589139621437835964024975171883835836306194459871951372372904300541558778569889489055609170378070724496462317362055316553775533521507455006907902523145466764121574665318631458751585246648436678001921/24652069003300129715203286950650165224891412983293523089726817265755184337654288009092453750550628302405798246934527228756933768659367492629086033492642569117539586152059316006138938896384784772783656852701520330142029429534615202996821776821821528747799745029734400000000000000",
            "3369676484905865965617382409160986177077642085323684065795647587945886809614597501777513400066259143465215313041791658650543997974951094228784624622501601155779026765560030070903213864098704516011261285629966442858472670762358364647380662019866447161728227925138308060849/11377878001523136791632286284915460873026805992289318349104684891887008155840440619581132500254136139571906883200551028657046354765861919674962784688911954977325962839411992002833356413716054510515533932016086306219398198246745478306225435456225320960522959244492800000000000000",
            "31658572974734170407100329774520546606906695187075382249413026733379345630012604532930441926098267871013801609552490798818415686836799337738082618944624121360064663319005874754451568584366395352995692100572360414095679455700079889424616026853061899042204904147075791181/133857388253213374019203368057828951447374188144580215871819822257494213598122830818601558826519248700845963331771188572435839467833669643234856290457787705615599562816611670621568898984894758947241575670777485955522331744079358568308534534779121423064975991111680000000000000",
            "327785662172227464194296561925497938186051985123108586473272677200784222404504622950180788976666060163440850287375482016826310660035652646070340858301883206942753328727481815798960393215831115897028834628210176028072878556942128157492934201099265724153491848620870504141/1792877745694554888378420869138193834537557307875892588343768528418558860920311855206723909130954785629512599777056525727777001357044908554842620617646732299457424447422495709537377374282529801656993225651019660373965776693426560217950674677950656636203617820344320000000000000"
          ]
        },
        {
          "interval": [
            "1229382516211/2000000000000",
            "2588622536163/4000000000000"
          ],
          "depth": 4,
          "coefficients": [
            "327785662172227464194296561925497938186051985123108586473272677200784222404504622950180788976666060163440850287375482016826310660035652646070340858301883206942753328727481815798960393215831115897028834628210176028072878556942128157492934201099265724153491848620870504141/1792877745694554888378420869138193834537557307875892588343768528418558860920311855206723909130954785629512599777056525727777001357044908554842620617646732299457424447422495709537377374282529801656993225651019660373965776693426560217950674677950656636203617820344320000000000000",
            "18457691300218015635297013870286214280166387254500431106613437226723967249580386468512642777354505557192543867027971786588065021761664304680731227398362575846183998357020103122629485614077333727781758719739824123748924657717835376466120202039773947314541125380458680207957/118329931215840622632975777363120793079478782319808910830688722875624884820740582443643778002643015851547831585285730698033282089564963964619612960764684331764190013529884716829466906702646966909361552892967297584681741261766152974384744528744743337989438776142725120000000000000",
            "154580619288335199836431964287407630802723113945612467996280028445147504266701764020576160092008805103162251473173145927569023270045713410955880887557622343125785953454853379060911944963377122142657735595681739825099804514297318460938495985077336445273232292265363717171399/1183299312158406226329757773631207930794787823198089108306887228756248848207405824436437780026430158515478315852857306980332820895649639646196129607646843317641900135298847168294669067026469669093615528929672975846817412617661529743847445287447433379894387761427251200000000000000",
            "84387379809065260573908295199147261777160851511272649799551304172125350017320707573926683069322863890996599734788520341743409671523573499482958490045289722386629945946683095140015896733939289569779749735615425280654418510066556699230787490800065472026940643283696528797833/788866208105604150886505182420805287196525215465392738871258152504165898804937216290958520017620105676985543901904871320221880597099759764130753071764562211761266756865898112196446044684313112729077019286448650564544941745107686495898296858298288919929591840951500800000000000000",
            "1209723668832703999938071470304682566454094035294205625753277561207788079224687813591770872552735951732882757078710536351023623065139365131626888894070107746790112760064179161833305516820567102823823912317375402569956193518151500376993757321492089160322354729166299686963727/14199591745900874715957093283574495169537453878377069299682646745074986178488869893237253360317161902185739790234287683763993850747795675754353555291762119811702801623586166019536028804317636029123386347156075710161808951411938356926169343449369200558732653137127014400000000000000",
            "8266646696379282892187801627337190976915543417441767326310867171900139879003813110128422007893839132561914088730129840602059196204545753227761727272985558859876931275294672243259224390848403505965845682648999272520919178721856803314406237357734580587454951337933711671247/126218593296896664141840829187328845951444034474462838219401304400666543808789954606553363202819216908317687024304779411235500895535961562260920491482329953881802681098543697951431367149490098036652323085831784090327190679217229839343727497327726227188734694552240128000000000000",
            "16546691900877643510117314895148941332596042158620886882928749105614153508178229949049648997283007913378138867289495774083272561213882950970727164022303957453411460456211651349620297203573541757177387334146853011370254123097250892991289870713670211542068521549670237038461/344232527173354538568656806874533216231211003112171376962003557456363301296699876199690990553143318840866419157194852939733184260552622442529783158588172601495825493905119176231176455862245721918142699324995774791801429125137899561846529538166526074151094621506109440000000000000",
            "1253603710540737237901250876490862033456558473823131788736695048257262998636216766662713170237384361798960070496934260819889446403570653271338135733085159452599814564541193627286964564372273272016578952108260206171800531320684218156580389794288767881927698095417518269447111/37865577989068999242552248756198653785433210342338851465820391320199963142636986381966008960845765072495306107291433823370650268660788468678276147444698986164540804329563109385429410144847029410995696925749535227098157203765168951803118249198317868156620408365672038400000000000000",
            "7126668524874364379612994157286337517935149172457238573426689596770198466354661735083997287969847016012222503282761816230337967707485219927875632082014932427341601141508868404141973370875240933247850408590018939677415202195987630262238223485779526750623486930101237667933/342674913928226237489160622228042115705277921650125352631858744979185186811194446895619990595889276674165666129334242745435749037654194286681232103571936526375934880810525876791216381401330582904938433717190364046137169264843157934869848409034550843046338537245900800000000000000",
            "114325148805099843192668611092010861374974211273700606230084675328078568762015075912669954964324909889376243842218059889750311171038883127554746312842401867431146592559795424128543092011791739708874471136502043875768834612954762852234909611402950786752514652202949882987247/10097487463751733131347266334986307676115522757957027057552104352053323504703196368524269056225537352665414961944382352898840071642876924980873639318586396310544214487883495836114509371959207842932185846866542727226175254337378387147498199786218098175098775564179210240000000000000",
            "294282872746815553838407333771293884332021615011671465913708606082490203558589304752763120503519260923476849892671514889078359083226797349927306131558677494886462866600975267343312393168195165417060728835823789041253302123027677280911452378456047145702116386041700843678787/60584924782510398788083598009917846056693136547742162345312626112319941028219178211145614337353224115992489771666294117393040429857261549885241835911518377863265286927300975016687056231755247057593115081199256363357051526024270322884989198717308589050592653385075261440000000000000",
            "190312753942147326157981277936169290363063086845087670185229741604450731568293269622005241009537791093386370233333363676083245790314967078250528814844955990558920871009302124805643738550021935411589316439858536949081400402667774625666599221714841527542558441060064015618167/121169849565020797576167196019835692113386273095484324690625252224639882056438356422291228674706448231984979543332588234786080859714523099770483671823036755726530573854601950033374112463510494115186230162398512726714103052048540645769978397434617178101185306770150522880000000000000",
            "654409061357043480122385281327184968114955326411633162311369863497345431690515411149306836283000213589073023092031486002613370005124388926214570604655781195376210581451819960272448416738692581774028279686258486940863370944466911294419472616426801812821144836702040626284623/403899498550069325253890653399452307044620910318281082302084174082132940188127854740970762249021494106616598477775294115953602865715076999234945572743455852421768579515339833444580374878368313717287433874661709089047010173495135485899927991448723927003951022567168409600000000000000",
            "1498636723016585827375461109209397991688553873053854601526218856776415513362215304057371040165879307843086527246666681269506258437219281685216223665354097425221446952946192257480814406162948663871798041630193872745050635020364025844507396761380640522892717683111363750511823/290807638956049914182801270447605661072127055429162379257500605339135716935452055413498948819295475756763950903998211763486594063314855439449160812375288213743673377251044680080097869912425185876446952389756430544113847324916497549847948153843081227442844736248361254912000000000000",
            "5421568689050668514239405947335602938585461380869660362434013209229469045108206756502028832902198186671045255611769155770236940626646222356989594909773469718301063496022305082253709673676998274754491650325119852996061928076114483433601880327995073647664713510548085136162377/440617634781893809367880712799402516775950083983579362511364553544145025659775841535604467908023448116309016521209411762858475853507356726438122442992860929914656632198552545575905863503674524055222655135994591733505829280176511439163557808853153374913401115527820083200000000000000",
            "8993136918590204517313410182664963990471135285738094506698495479027408947456006178509621023602867823598809062656102569499033154023102448401591930421414442553234848862823105854969887877052860153396566314771030979540379986559040685355823491452405722746846879797695115328756503/387743518608066552243735027263474214762836073905549839010000807118847622580602740551331931759060634342351934538664282351315458751086473919265547749833717618324897836334726240106797159883233581168595936519675240725485129766555330066463930871790774969923792981664481673216000000000000",
            "5881934039604410981339903167158917195680761728301595827117223293871471812444951627226182697394092906027938249767058756226129712656026922830776510581328635227556020523070808214879769877700414945347381670629421609511703992734448726791388621463946905967485181219461592893885317/155097407443226620897494010905389685905134429562219935604000322847539049032241096220532772703624253736940773815465712940526183500434589567706219099933487047329959134533890496042718863953293432467438374607870096290194051906622132026585572348716309987969517192665792669286400000000000",
            "81256285474620170589405128557458438446182157474478675910303168785775031259700063070459060994591260150377824948314323841798117425793648772393262793826062658409061675621843930006193411119713991640970022320770245218867346523261831605468769777078299482229796451320349192694901019/1436087105955802045347166767642497091714207681131666070407410396736472676224454594634562710218743090156859016809867712412279476855875829330613139814198954141944066060498986074469619110678642893217021987109908298983278258394649370616533077302928796184902936969127709900800000000000000",
            "136540085861688093142784283727356737157169868297545396299718458914961823446735528186899039945988013329417952916511357798002788583210347233974921680449999292507361533858399897399582580201523952519987647510547101700703304568882031447643337931681165743592160922093733149968640019/1723304527146962454416600121170996510057049217357999284488892476083767211469345513561475252262491708188230820171841254894735372227050995196735767777038744970332879272598783289363542932814371471860426384531889958779933910073579244739839692763514555421883524362953251880960000000000000",
            "99559949408900689177179443099630511132251312925801904912966800547038681046214326320929035611682333790165729614889200580629593855498479245244511545601557688163091170005107790980564233342825465279614489561201420773184126093016945608469903166570526746836345964982387638329833839/939984287534706793318145520638725369122026845831635973357577714227509388074188461942622864870450022648125901911913411760764748487482361016401327878384769983817934148690245430561932508807838984651141664290121795698145769131043224403548923325553393866481922379792682844160000000000000",
            "5709070682108631146934896949677712565215329618254903823075906611389312165921126249894982592665782897831161749171210519688440203542186407271694373555906743796786995932134121143397135681914905517260885568245303707010115332469368924523249353636598572231108499393743709798628437/41777079445986968591917578695054460849867859814739376593670120632333750581075042753005460660908889895472262307196151633811766599443660489617836794594878665947463739941788685802752555947015065984495185079560968697695367516935254417935507703357928616288085439101897015296000000000000",
            "36362372398583280735599101895253774703297438907720781605679843312258076643241997691608028634199900533373704841307217081210988654215282668231090996707440884727196545599545105615251940522741718270399839847989234305326887515075476046293599746508998424641516998270488511049296009/212099018725779994389735399528738032007021442136369142706325227825694426026996370899873877201537441007782254790380462140890507351021660947290556034097076304040969756627542558690897591730999565767437093480847994926761096624440522429518731417047945282693356844671169462272000000000000"
          ]
        },
        {
          "interval": [
            "2588622536163/4000000000000",
            "84952501247/125000000000"
          ],
          "depth": 4,
          "coefficients": [
            "36362372398583280735599101895253774703297438907720781605679843312258076643241997691608028634199900533373704841307217081210988654215282668231090996707440884727196545599545105615251940522741718270399839847989234305326887515075476046293599746508998424641516998270488511049296009/212099018725779994389735399528738032007021442136369142706325227825694426026996370899873877201537441007782254790380462140890507351021660947290556034097076304040969756627542558690897591730999565767437093480847994926761096624440522429518731417047945282693356844671169462272000000000000",
            "1634136450439725525269067262756758332642672904691180141506780060775968992746381570566702799021825430748219236631199283009348570241824136578243209927318746505498014696451018553144572697983251458908528711526440801326969325521542830767355978929473890923205863892391/7924026026726956280603513026924925895831814936914101929567564430705026007369361231810221174746947042189278744234659322946774127442564469295747812908486943376040288113200440778631403515814763214437118719927988833738967163414847587748270363599125744428515328000000000000",
            "175548534825002578272152464938976000082671684832891114679157389500932553488213489643326565120469711855486765053179319923629177315103100494983806295584507717818398699267976323094274011814292293622915328743584733959402338250630865986367287345133605739772853/716359365433187905474820186806540807300926423722021746713961056772963267010523531363758041393134700765424076998774133577703784201315749685419538511744977498978870209619825594113965605972069931311095817358058562109605260167131868343995486506917560320000000000000",
            "1686058490236508208004677990504148250682234723660775030062093204259100537786645622818651776565572868968266336111340003425174674293625451713516953674353046216245815487829110778000851120337418813376608811438868353184220911926297962530759211937/5855881513181374149322744526767204184982402035392507412641895847353943967331363507925795276780019538345599929881954061642915769844952245292595622755991662240171486011698462152275218245935686539285860828217925622612968179550313800269824000000000000",
            "432713917480725760255880227503892524634077832976915540211723648306680929366702061180141424374295866262789392914495615030536846027370514243439187643117610432096304208309276369409612985024494166022134082865873524250950299247677923863/1292460807633114248330631731951235204675904039701682428169124619181166525629597814231484501256163070863654975642963821300477155150205610510929891639978444330067923641148234423275501206989130602350301985206551071144745212313600000000000000",
            "330000133457481991369613615816699203204006105659652866870868683837563349666596318783359998951066454971500438056223415869133841136108568737947084772801332136005687068410507317119491547316839548706931728936076240171674341/855783165441877156794411234509004100294770479569651847340071289201279767313133894953568596433997033434993575074067588720632787058297049875440807628664258033865877244152194024324899144345244264544126291531656069120000000000000",
            "2217574589447531425271838649260377944528492132148539096254581957150617063310670346701354564558972502436196080840105097589749698174658407502977097033324934763930510761079715702142201385396630013032437414445629/5036833247285336147051486911877789011927634170990448926693691568978034750489480752378114828892490804726885660134868028276224505090451335627881325286061226982308802862034900011240743452581325410119188480000000000000",
            "9239051723775026083441079589141053352399049318773846550968530640823176971343463821849004153856476451683317948878326754033690985835102380488898836944943136566006331033840012242435258827387470673033/18528122970743629692313745135770799940215981318797993997241753930080559238603988871180798230381071577551637816253246249004115068216174360002866157303434687320425482543954910346381320467251200000000000000",
            "733579945898446260776963883446722441193557362874544484204813675267307638780580277692241914699520779524086428463117106077133672875301216712176275543312572711938225095085372625669604641909/1308598760397152808200263900284226079124992993071677721350971484721719949190890869439320504887481355706077823866754140633675018852938967663132977462626588128980283080843017689497600000000000000",
            "3043203814538331709180757813336936775292595574682194599830062141588737012298501071186338230743582158939338644566461781559877342358077574538458387292508220148623070658419029/4862338182702905525879013316418382824252937096576201425525799094754647236613196425973020264989023467020639629185179567429614850279208390423025121621840433046460825600000000000000",
            "32783315010452856355762568526303547250536554032993033314761097694683771791744076756424653097967794540911922761860854190769225805866810225071887660806764354614569/47219669130949291104516288263598532889571261485889209889702357443438912783467971047858295187741976530152531838116193649375106921039270081080909146053672960000000000000",
            "1129580655412365218560640284179608522441185662686446549313949125147437430448467247459217859655420089640220799908398792880400403893804432268453453241358579990279/1475614660342165347016134008237454152799101921434037809053198670107466024483374095245571724616936766567266619941131051542972091282477190033778410814177280000000000000",
            "6789272112789063218945548109878565932375253140174863876758458355938233267405435497131064418653771863642207753506769618492190469397881654208011646584451164397/8089992655384678437588453992529902153503848253476084479458326042255844432474638680074406384961276132495979275993043045739978570627616173430802690867200000000000000",
            "135242856127149858202764512941755186619826036519032265785422529295544292485171744200568990111133724312001347802005624907177760324394458187485342111633791659/147797942742604702225173678709680904727474150784659235682411725771981773285594360501359347417561775497522698311411363335634223886466064706908895313920000000000000",
            "3520786421752977813874562348950149244022780534226125818803593614098393930550375705563477174347395323963746958572714618254088973343070774139369391971708343079/3547150625822512853404168289032341713459379618831821656377881418527562558854264652032624338021482611940544759473872720055221373275185552965813487534080000000000000",
            "39583143997609103059791691166432783508162947093501798493338270283387006289668266849031138696167985633991575602613693329421311391524004625776363447896147887/36949485685651175556293419677420226181868537696164808920602931442995443321398590125339836854390443874380674577852840833908555971616516176727223828480000000000000",
            "498228111904648860565347958317691187457573396518802903817278109725962126502139795802402519680219805804838645084274018789000079866106158516372656836912447/433001785378724713550313511844768275568771926126931354538315602847602851422639728031326213137388014152898530209212978522365890292381048946022154240000000000000",
            "979064697970700651216035654252524055746320216002719246496288782142287406847314302135729731645763848116464867994169458396180590371685147725018163989843/795959164299126311673370426185235800677889570086270872313080152293387594526911264763467303561375026016357592296347386989643180684523987033128960000000000000",
            "2893816677428947943255726575486073852734957926507971949285125974277839002253586320597730359454758849051122980688093062413760378082378542051554348693/2210997678608684199092695628292321668549693250239641311980778200814965540352531291009631398781597294489882200823187186082342168568122186203136000000000000",
            "50411368153062149708722939090284090185835451760666249361094901297665545092016891520953940212854874837334012305383609044955835817680967534570530083/36365093398169148011393020202176343232725217931573047894420694092351406913692948865289990111539429185688851987223473455301680404080957009920000000000000",
            "110726109327313489876152951024909698300642038488384734114308479545008256384254714474317485467651567948474952428950207215437652576307096366940751/75760611246185725023735458754534048401510870690777183113376446025732097736860310136020812732373810803518441640048903031878500841835327104000000000000",
            "17931872823711939226825022355833623003084533900260832524958593256711278840668178837301699522084198793588818071103963868102968159576041450809/11691452352806439046872755980637970432331924489317466529842044139773471872972270082719261224131760926468895314822361578993595808925204800000000000"
          ]
        }
      ]
    },
    "g2_minus_gamma": {
      "degree": 11,
      "accepted_leaves": 4,
      "maximum_depth": 3,
      "all_coefficients_nonnegative": true,
      "subdivision_identities_checked": true,
      "exact_interval_coverage_checked": true,
      "leaves": [
        {
          "interval": [
            "84952501247/125000000000",
            "379857503741/500000000000"
          ],
          "depth": 1,
          "coefficients": [
            "17931872823711939226825022355833623003084533900260832524958593256711278840668178837301699522084198793588818071103963868102968159576041450809/11691452352806439046872755980637970432331924489317466529842044139773471872972270082719261224131760926468895314822361578993595808925204800000000000",
            "1971859785680052455204863987313364273082721453208738237538053161287807553170136947125577565529477153140752221824607452755614306322663774612093/1052230711752579514218548038257417338909873204038571987685783972579612468567504307444733510171858483382200578334012542109423622803268432000000000000",
            "2506232762115714166382557686131627912147041798590694374770481029961463125392485553440157102288294883001405100420097640041486732348285419691959/1169145235280643904687275598063797043233192448931746652984204413977347187297227008271926122413176092646889531482236157899359580892520480000000000000",
            "28242101876798859346254036891068620787044416706975824863380413517478839191589631739560141771734472411718006308531200867318633507275587982712811/12626768541030954170622576459089008066918478448462863852229407670955349622810051689336802122062301800586406940008150505313083473639221184000000000000",
            "267940128896603288971610768113323787317489161265221702668007262693790957379050907947985377252674926213812253491629243735930014511982672770367331/126267685410309541706225764590890080669184784484628638522294076709553496228100516893368021220623018005864069400081505053130834736392211840000000000000",
            "6585942969096109062402193208518155748062468166471146171241304843486787001909934865431958243890624413195645323028217034761988530163864959919721/3607648154580272620177878988311145161976708128132246814922687905987242749374300482667657749160657657310401982859471572946595278182634624000000000000",
            "71261400736865562761004596180584154687836585701302026337842269789698300401241144138563326613462240982684596352759587629385441644849384928065397/50507074164123816682490305836356032267673913793851455408917630683821398491240206757347208488249207202345627760032602021252333894556884736000000000000",
            "48446143867697912016412362482928024738601246429183919670172239344816096200296760446623124242431094151954070774597676034130744815369226816872211/50507074164123816682490305836356032267673913793851455408917630683821398491240206757347208488249207202345627760032602021252333894556884736000000000000",
            "3468890125606402854860128174981950726956130951782698346904678307286928355698207831575657325532277852121458672376114738033380705413139143436597/6313384270515477085311288229544504033459239224231431926114703835477674811405025844668401061031150900293203470004075252656541736819610592000000000000",
            "5088778661362583712158335436940876183679628527997037132305837668124569397384367048390251410470628973021467190734957723999432474481869307568883/21044614235051590284370960765148346778197464080771439753715679451592249371350086148894670203437169667644011566680250842188472456065368640000000000000",
            "184996546464599473520280152274350417547123525427710665700379117047703795630311068318803555415725484350948104665741407028669268787229172171821/2805948564673545371249461435353112903759661877436191967162090593545633249513344819852622693791622622352534875557366778958462994142049152000000000000",
            "31604481568359574079257935620468605623258026460529565510776246962533704289125105909684938365662520932774545442088667220775374526854787443373/1683569138804127222749676861211867742255797126461715180297254356127379949708006891911573616274973573411520925334420067375077796485229491200000000000"
          ]
        },
        {
          "interval": [
            "379857503741/500000000000",
            "1559477513717/2000000000000"
          ],
          "depth": 3,
          "coefficients": [
            "31604481568359574079257935620468605623258026460529565510776246962533704289125105909684938365662520932774545442088667220775374526854787443373/1683569138804127222749676861211867742255797126461715180297254356127379949708006891911573616274973573411520925334420067375077796485229491200000000000",
            "117561199907595465710303966844331943970040042615053570334134411460115610168597221392856396447193285133259661027496229716688278404841084784431/16835691388041272227496768612118677422557971264617151802972543561273799497080068919115736162749735734115209253344200673750777964852294912000000000000",
            "2180876333259980195810857795522068249826994779668452853789962130677134630925265042513055987121510876384809582914121406683083710163604941472741/673427655521650889099870744484747096902318850584686072118901742450951979883202756764629446509989429364608370133768026950031118594091796480000000000000",
            "6054094739585226085914525834100036048854604823302055489417961922322584610887689005094377808172367458981438399132790687229166262747063101419353/808113186625981066919844893381696516282782620701623286542682090941142375859843308117555335811987315237530044160521632340037342312910155776000000000000",
            "252999153086550343919357534199163932062262831508418913819167847821925337095251765752369055541335976431238656906493945720100376056204629608669321/12929810986015697070717518294107144260524521931225972584682913455058278013757492929880885372991797043800480706568346117440597477006562492416000000000000",
            "144665166945036953487051951838433167932754280772852320679540565888196561304524602510479809960067797881745296300906029695747441712121879248463027/3694231710290199163062148084030612645864149123207420738480832415730936575359283694251681535140513441085851630448098890697313564859017854976000000000000",
            "13619648801744400113115718511631831374230277310035757830662895075575789268582299726278944338962812388633898879719327839286329057192885175583427059/206876975776251153131480292705714308168392350899615561354926615280932448220119886878094165967868752700807691305093537879049559632104999878656000000000000",
            "102434375055964212583612175937030656772149993500228489213235703809235702543680581026271284034951402050946328193382381098127883104654352744576973197/1034384878881255765657401463528571540841961754498077806774633076404662241100599434390470829839343763504038456525467689395247798160524999393280000000000000",
            "114245611432561676404153601611088567395867732227345262423698443589894548546248479786816540731991084381006389477351628451371783265930140122913033937/827507903105004612525921170822857232673569403598462245419706461123729792880479547512376663871475010803230765220374151516198238528419999514624000000000000",
            "1004752645949201864185685810376107484681600661434156527739941598446704432797699095448557502174846733701819036463154406670010018204041255476536767163/5516719354033364083506141138819048217823796023989748302798043074158198619203196983415844425809833405354871768135827676774654923522799996764160000000000000",
            "169426722384154710640308158422272721539072455589046515535669239661074786051613683561818554842312715494936734101427466486260024795358615958054441667/735562580537781877800818818509206429043172803198633107039739076554426482560426264455445923441311120713982902418110356903287323136373332901888000000000000",
            "13813701844963170902173357424090742638478521284911262593960480786629192301884917045711143171317515039843441253647032436571696671249541013507037197/49037505369185458520054587900613761936211520213242207135982605103628432170695084297029728229420741380932193494540690460219154875758222193459200000000000"
          ]
        },
        {
          "interval": [
            "1559477513717/2000000000000",
            "159952501247/200000000000"
          ],
          "depth": 3,
          "coefficients": [
            "13813701844963170902173357424090742638478521284911262593960480786629192301884917045711143171317515039843441253647032436571696671249541013507037197/49037505369185458520054587900613761936211520213242207135982605103628432170695084297029728229420741380932193494540690460219154875758222193459200000000000",
            "244984332964740416424892564300449557615283182958291362283145183937800983004933827809515740297212735700366503507983506610890875342127614447156674243/735562580537781877800818818509206429043172803198633107039739076554426482560426264455445923441311120713982902418110356903287323136373332901888000000000000",
            "194374254968907950086768354413523638711341961088439020813825523872508853372500114469455934908940639707569597960135909867224797855052384801188205073/501519941275760371227831012619913474347617820362704391163458461287108965382108816674167675073621218668624706194166152434059538502072726978560000000000000",
            "1838103834028297397561033706394883421173475430371440514976895828912853950146798896016695244910069235739247011062829594621529744995268555978425578001/4137539515525023062629605854114286163367847017992311227098532305618648964402397737561883319357375054016153826101870757580991192642099997573120000000000000",
            "519287032889864038047303308146981835108916079830938166162534941659447194234385455322290488917439988574076486045698382060701643119120975106037265033/1034384878881255765657401463528571540841961754498077806774633076404662241100599434390470829839343763504038456525467689395247798160524999393280000000000000",
            "231598840517439871912199472261960567643328988857824060421511771609643406685094543667715134222795561502880048166447505699220303656114726562551131083/413753951552502306262960585411428616336784701799231122709853230561864896440239773756188331935737505401615382610187075758099119264209999757312000000000000",
            "127483810035611309556426577050936377758255642936719820703655489610059394785374110908657530774446524736388134438747466360596100792592942350106223327/206876975776251153131480292705714308168392350899615561354926615280932448220119886878094165967868752700807691305093537879049559632104999878656000000000000",
            "173321326826076860755329688648669017451832173420252322412813688520105066370229664530189502889844871528137923692745038146512601391290294480251434717/258596219720313941414350365882142885210490438624519451693658269101165560275149858597617707459835940876009614131366922348811949540131249848320000000000000",
            "93165733387089515196539547739503847974995525446568837943271270241927339864119243139857711998861460176195853039327451255214316620348898356577068421/129298109860156970707175182941071442605245219312259725846829134550582780137574929298808853729917970438004807065683461174405974770065624924160000000000000",
            "6602508865619416432695138940881697844302638916942059339196160467339232922711042708712324552971653359990689440705756138474339581137954556256108497/8619873990677131380478345529404762840349681287483981723121942303372185342504995286587256915327864695866987137712230744960398318004374994944000000000000",
            "694199556846608927153591119756637802129048142712582640004998818875538491616894403183603642455486244810291560297131490089503927207901953968561167/861987399067713138047834552940476284034968128748398172312194230337218534250499528658725691532786469586698713771223074496039831800437499494400000000000",
            "300861563613857788966552241184681188750020216209354189306292935259633797931275185405962547016360596967092393067466099861544862220720658754413521/359161416278213807519931063725198451681236720311832571796747595973841055937708136941135704805327695661124464071342947706683263250182291456000000000000"
          ]
        },
        {
          "interval": [
            "159952501247/200000000000",
            "209952501247/250000000000"
          ],
          "depth": 2,
          "coefficients": [
            "300861563613857788966552241184681188750020216209354189306292935259633797931275185405962547016360596967092393067466099861544862220720658754413521/359161416278213807519931063725198451681236720311832571796747595973841055937708136941135704805327695661124464071342947706683263250182291456000000000000",
            "1944510360816395565629984742541072386855123178205462207488278740295715904678481321389307634017059521356205273728732347060287883933462087736637543/2154968497669282845119586382351190710087420321870995430780485575843046335626248821646814228831966173966746784428057686240099579501093748736000000000000",
            "23813855574274933888471602521776988649849992225146594353647170431656298922546904078281432948690048731802372959917857005915972319150043/25366745723044653523826884884365560275254602967876231186119599620398523986807797417350764832059826707726586973814822752632537088000000000000",
            "1051234309398995477668631654356581821391459277641037215403712221836047780415765561285719705487508773745407773990905788481753/1119746859304824662737817767367789001201517043421254392768244263494233464267915721997286281034794240352977056962928640000000000000",
            "4723831165788790229968122477195653745816480798840019012734453202709666126705356136424325794468770010152310997823/5272343217060332225901448706606739805679671342055284936456930515710556282818076032191797772528717504462848000000000000",
            "50073893393247013457853150740703229692897145161832215975649111718407929228793662113485739461356618739/62062248193622421099488415238453088529809834264823537956175258931285228751424569955744198672384000000000000",
            "15359344263292196637132212906512716991089630089551018039067875615332097186713998222880917/22829760484764890201667930840431408828917224462093012647073247646653407293548970496000000000000",
            "385429688980761707280867147934111426378928685140096334159811564622807112265151/767815969416576838310584310048115516937354306222711874994703756476180480000000000000",
            "704940621840086055223172711708447903514661333244382736793224997587/2259544916706297030044950778917339194543028174103432337384960000000000000",
            "147057143928799013867103938643114666014154303795529961/1108239351176103179250431530517261778259624336320000000000000",
            "1/100000000",
            "1/100000000"
          ]
        }
      ]
    },
    "g3_minus_gamma": {
      "degree": 0,
      "accepted_leaves": 1,
      "maximum_depth": 0,
      "all_coefficients_nonnegative": true,
      "subdivision_identities_checked": true,
      "exact_interval_coverage_checked": true,
      "leaves": [
        {
          "interval": [
            "209952501247/250000000000",
            "1"
          ],
          "depth": 0,
          "coefficients": [
            "1/100000000"
          ]
        }
      ]
    }
  },
  "total_accepted_leaves": 20,
  "total_nonnegative_bernstein_coefficients": 367,
  "all_reported_bernstein_counts_match": true,
  "exact_quantities": {
    "I_1": "8673798654859607/13860000000000000",
    "mass": "3389235522619511253196890923/2171169728069265000000000000",
    "explicit_mass": "3389235522966011253196890923/2171169728069265000000000000",
    "limiting_ratio": "4713977940944586245580976375978623597750000000000000000/11486917427785951575611071745219515905862879073559791929",
    "explicit_ratio": "4713977940944586245580976375978623597750000000000000000/11486917430134691792906455293684961315501879073559791929",
    "relaxation_squared_mass": "11486917427785951575611071745219515905862879073559791929/4713977940944586245580976375978623597750000000000000000"
  },
  "decimal_display_only": {
    "mass": "1.5610182284705230219578117413232891987600714989556",
    "limiting_ratio": "0.41037797743212148778529873297341351269634178776521",
    "explicit_ratio": "0.41037797734821113796781432247418586337159528472666",
    "relaxation_squared_mass": "2.4367779339850293520112621847010837974416236660533",
    "large_multiplicity_coefficient": "1.5610182362756142228486109065751618942421590439651"
  },
  "exact_comparisons": {
    "limiting_ratio_gt_0.4103779": true,
    "explicit_ratio_gt_0.4103779": true,
    "relaxation_squared_mass_lt_2.436778": true,
    "large_multiplicity_coefficient_lt_1.5610183": true,
    "limiting_ratio_gt_Russell_2378625_over_5958277": true
  },
  "original_ratio_identities_match": true,
  "sturm_audit": {
    "status": "PASS",
    "sympy_version": "1.14.0",
    "exact_rational_domain": "QQ",
    "checks": {
      "Q_after_factoring_P_prime_equals_(1-x)Q": {
        "root_count_closed_interval": 0,
        "left_endpoint_positive": true,
        "right_endpoint_positive": true
      },
      "g0_minus_gamma": {
        "root_count_closed_interval": 0,
        "left_endpoint_positive": true,
        "right_endpoint_positive": true
      },
      "g1_minus_gamma": {
        "root_count_closed_interval": 0,
        "left_endpoint_positive": true,
        "right_endpoint_positive": true
      },
      "g2_minus_gamma": {
        "root_count_closed_interval": 0,
        "left_endpoint_positive": true,
        "right_endpoint_positive": true
      },
      "g3_minus_gamma": {
        "root_count_closed_interval": 0,
        "left_endpoint_positive": true,
        "right_endpoint_positive": true
      }
    }
  }
}

